Orientifolding of the ABJ Fermi gas

The grand partition functions of ABJ theory can be factorized into even and odd parts under the reflection of fermion coordinate in the Fermi gas approach. In some cases, the even/odd part of ABJ grand partition function is equal to that of $\mathcal{N}=5$ $O(n)\times USp(n')$ theory, hence it is natural to think of the even/odd projection of grand partition function as an orientifolding of ABJ Fermi gas system. By a systematic WKB analysis, we determine the coefficients in the perturbative part of grand potential of such orientifold ABJ theory. We also find the exact form of the first few "half-instanton" corrections coming from the twisted sector of the reflection of fermion coordinate. For the Chern-Simons level $k=2,4,8$ we find closed form expressions of the grand partition functions of orientifold ABJ theory, and for $k=2,4$ we prove the functional relations among the grand partition functions conjectured in arXiv:1410.7658.

==> anc/minusZ_k12M1.txt <==
{-(9 - 15*Pi + 7*Sqrt[3]*Pi)/(144*Pi), 
 (378 + 36*(25 + 7*Sqrt[3])*Pi + (-1787 + 764*Sqrt[3])*Pi^2)/(82944*Pi^2), 
 (-2430 - 54*(-185 + 49*Sqrt[3])*Pi + (25155 - 4092*Sqrt[3])*Pi^2 + 
   (-43205 + 21353*Sqrt[3])*Pi^3)/(11943936*Pi^3), 
 (1128492 + 19440*(305 + 63*Sqrt[3])*Pi + 324*(-76407 + 59372*Sqrt[3])*Pi^2 - 
   216*(286441 + 38571*Sqrt[3])*Pi^3 + (111752253 - 51155272*Sqrt[3])*Pi^4)/
  (123834728448*Pi^4), (-145260540 - 72900*(-14285 + 2709*Sqrt[3])*Pi - 
   8100*(-618381 + 425348*Sqrt[3])*Pi^2 + 8100*(-2696729 + 1187133*Sqrt[3])*
    Pi^3 + (-43053839037 + 8989221000*Sqrt[3])*Pi^4 + 
   (74237015675 - 37492350075*Sqrt[3])*Pi^5)/(445805022412800*Pi^5), 
 (8708546520 + 524880*(144625 + 23247*Sqrt[3])*Pi + 
   72900*(-6320403 + 8963420*Sqrt[3])*Pi^2 + 
   97200*(-25576357 + 2642193*Sqrt[3])*Pi^3 + 
   (7596439446726 - 8241769753200*Sqrt[3])*Pi^4 + 
   36*(544663944775 + 38391233553*Sqrt[3])*Pi^5 + 
   25*(-1354674725559 + 637367193604*Sqrt[3])*Pi^6)/
  (770351078729318400*Pi^6), 
 -(5599326148920 + 38578680*(-1580225 + 232281*Sqrt[3])*Pi + 
    6429780*(-63351801 + 98901044*Sqrt[3])*Pi^2 - 
    10716300*(-291500237 + 171150705*Sqrt[3])*Pi^3 - 
    7938*(-1275088177107 + 1296448142200*Sqrt[3])*Pi^4 + 
    7938*(-5645187914375 + 3006837261783*Sqrt[3])*Pi^5 + 
    9*(-8864925070137021 + 2069089163880844*Sqrt[3])*Pi^6 - 
    1225*(-112524019100731 + 57553164150399*Sqrt[3])*Pi^7)/
  (16306791634542211891200*Pi^7), 
 (1131904919350800 + 793618560*(18314125 + 2370627*Sqrt[3])*Pi + 
   154314720*(-719780175 + 1829348684*Sqrt[3])*Pi^2 + 
   308629440*(-3157322881 + 1430822637*Sqrt[3])*Pi^3 - 
   1428840*(-2759408755641 + 6167379333800*Sqrt[3])*Pi^4 - 
   381024*(-57903475784875 + 16725772390851*Sqrt[3])*Pi^5 + 
   648*(-90141931160228475 + 113570118230549428*Sqrt[3])*Pi^6 - 
   144*(1067810061976095983 + 34398139355740629*Sqrt[3])*Pi^7 - 
   1225*(-210958691093720217 + 100852261982235472*Sqrt[3])*Pi^8)/
  (112712543777955768591974400*Pi^8), 
 -(4357116781128720 + 1488034800*(-44861905 + 5324697*Sqrt[3])*Pi + 
    66134880*(-8261262981 + 25018753892*Sqrt[3])*Pi^2 - 
    154314720*(-41692613729 + 37963613061*Sqrt[3])*Pi^3 - 
    857304*(-31236683441499 + 77090123288120*Sqrt[3])*Pi^4 + 
    1428840*(-145555862382295 + 121688844230007*Sqrt[3])*Pi^5 + 
    4536*(-124588126416262239 + 151648438329370948*Sqrt[3])*Pi^6 - 
    216*(-11666023028957442079 + 6917064622571627811*Sqrt[3])*Pi^7 + 
    (4235790380078807210601 - 1057712127045634851024*Sqrt[3])*Pi^8 + 
    1225*(-5978217135351353143 + 3084318239111249535*Sqrt[3])*Pi^9)/
  (16230606304025630677244313600*Pi^9), 
 (43594141226412117600 + 267846264000*(2879703625 + 307450647*Sqrt[3])*Pi + 
   66961566000*(-102767392683 + 454657870268*Sqrt[3])*Pi^2 + 
   178564176000*(-486619687933 + 495704647017*Sqrt[3])*Pi^3 - 
   231472080*(-1811422589961537 + 7860789493009000*Sqrt[3])*Pi^4 - 
   2314720800*(-1658878668847715 + 1472071860408267*Sqrt[3])*Pi^5 + 
   1312200*(-9716273346547981287 + 27128646451672072132*Sqrt[3])*Pi^6 + 
   583200*(-125928733028865301907 + 52307731951905089583*Sqrt[3])*Pi^7 - 
   486*(-367417508196500742726189 + 505058728248581441914000*Sqrt[3])*Pi^8 + 
   8100*(58733788398670099147691 + 338521023404263884645*Sqrt[3])*Pi^9 + 
   30625*(-25616465185526760678093 + 12380548330533853586740*Sqrt[3])*Pi^10)/
  (6310459731005165207312589127680000*Pi^10), 
 -(18291707768563281914400 + 9722819383200*(-38623946825 + 
      3797688321*Sqrt[3])*Pi + 2700783162000*(-1304426848689 + 
      7087209135380*Sqrt[3])*Pi^2 - 8102349486000*
     (-7326392370773 + 10777383801081*Sqrt[3])*Pi^3 - 
    12003480720*(-24079377609175707 + 118595992234281400*Sqrt[3])*Pi^4 + 
    28008121680*(-121781419654872575 + 174430789806536559*Sqrt[3])*Pi^5 + 
    476328600*(-23983121815784068689 + 73417190388637850300*Sqrt[3])*Pi^6 - 
    52925400*(-1678388196776222000011 + 1701141629488380206127*Sqrt[3])*
     Pi^7 - 58806*(-3711954573196957770482511 + 5025252603446551782420400*
       Sqrt[3])*Pi^8 + 58806*(-16592599476872133741493075 + 
      10560200355775304826200523*Sqrt[3])*Pi^9 + 
    75*(-21061409751311618941178160087 + 5512809847831190071418236348*
       Sqrt[3])*Pi^10 - 3705625*(-736896378225712535321267 + 
      382644207750528016220223*Sqrt[3])*Pi^11)/
  (109953450353033998572214552960696320000*Pi^11), 
 (1468627214927646180052800 + 63640272326400*(538684169125 + 
     48287142603*Sqrt[3])*Pi + 19445638766400*(-17540006964903 + 
     131116973182124*Sqrt[3])*Pi^2 + 64818795888000*
    (-88894594504345 + 173680161730821*Sqrt[3])*Pi^3 - 
   108031326480*(-288681788673524421 + 2338927195141400200*Sqrt[3])*Pi^4 - 
   288083537280*(-1446931393133417875 + 2796603842130691851*Sqrt[3])*Pi^5 + 
   1143188640*(-1385397426324115486323 + 7984728307305515449684*Sqrt[3])*
    Pi^6 + 3810628800*(-3979170856088662162795 + 4824257602311070108983*
      Sqrt[3])*Pi^7 - 1058508*(-42218196564025111730081409 + 
     134722473742306109924827600*Sqrt[3])*Pi^8 - 
   1411344*(-185782104823240484526062375 + 94584594822999244169645223*
      Sqrt[3])*Pi^9 + 108*(-5575263066656835482696531185161 + 
     8116131531516268406670598994788*Sqrt[3])*Pi^10 + 
   1800*(-897709314148110788872881130159 + 12697901749763908479620504307*
      Sqrt[3])*Pi^11 - 3705625*(-708859210693807891995623667 + 
     345390214940650415920314536*Sqrt[3])*Pi^12)/
  (379999124420085499065573495032166481920000*Pi^12), 
 -(2364560307348128851361400000 + 8066404517371200*
     (-7791781826525 + 646156286181*Sqrt[3])*Pi + 
    2688801505790400*(-241395746585085 + 2238369284119364*Sqrt[3])*Pi^2 - 
    9858938854564800*(-1522299058626089 + 3598087901405517*Sqrt[3])*Pi^3 - 
    456432354378000*(-179147238882120999 + 1581309243618039064*Sqrt[3])*
     Pi^4 + 54771882525360*(-24682347582580282475 + 60071538967100914347*
       Sqrt[3])*Pi^5 + 1738789921440*(-2986485942310576560135 + 
      18412165306914731438884*Sqrt[3])*Pi^6 - 
    193198880160*(-312360153165400419739927 + 570236972302747717210971*
       Sqrt[3])*Pi^7 - 40249766700*(-4448907532987745764790223 + 
      15416270552255420436045488*Sqrt[3])*Pi^8 + 
    536663556*(-2575545496503301585077436975 + 2958707968684706952779391063*
       Sqrt[3])*Pi^9 + 54756*(-58155233370942097049349067814835 + 
      84452839713808085920463145389164*Sqrt[3])*Pi^10 - 
    54756*(-259710249686746988486148575836583 + 
      173950735334456949570602915609619*Sqrt[3])*Pi^11 - 
    225*(-99604671928479300215393326670884641 + 
      27016001852529401667383957958568568*Sqrt[3])*Pi^12 + 
    626250625*(-61821445756302346139901777559 + 32264689297292167665924864423*
       Sqrt[3])*Pi^13)/(27742976075661602115779389725308410512015360000*
   Pi^13), (4271282170961876863683396105600 + 136818630467719200000*
    (932235435893 + 71134539147*Sqrt[3])*Pi + 395253821351188800*
    (-3473292945336003 + 42687969895481372*Sqrt[3])*Pi^2 + 
   1581015285404755200*(-18610757686901461 + 65272197043880001*Sqrt[3])*
    Pi^3 - 16102933462455840*(-10586559340784885589 + 
     156937972976723517320*Sqrt[3])*Pi^4 - 268382224374264000*
    (-11689201770145530031 + 44101294685190292311*Sqrt[3])*Pi^5 + 
   54771882525360*(-233375854501772319267999 + 2693263879334685960055396*
      Sqrt[3])*Pi^6 + 340802824602240*(-540964064957065965835373 + 
     1444796650719701295908913*Sqrt[3])*Pi^7 - 
   473337256392*(-1280710737514230178956905457 + 8778481273627602576029132240*
      Sqrt[3])*Pi^8 - 23666862819600*(-252146214521185461258409687 + 
     369699411334853423299377447*Sqrt[3])*Pi^9 + 
   24147396*(-673675591338926165826385009315821 + 
     2343049632963159328275920497331764*Sqrt[3])*Pi^10 + 
   740520144*(-130014795541102100941130635240157 + 
     75729582534030267973906806044697*Sqrt[3])*Pi^11 - 
   162*(-1309731593046333134244802424604595828863 + 
     1985327511310874683034551151318745044936*Sqrt[3])*Pi^12 - 
   44100*(-12964466861548099587827434653123862667 + 
     388615925308297029452881414464071907*Sqrt[3])*Pi^13 + 
   398921648125*(-2303559024767759981533334339907 + 
     1129621373324644113391637419204*Sqrt[3])*Pi^14)/
  (2349053270278419174347272486821313734873364561920000*Pi^14), 
 -(314334295494154110583341517584000 + 5863655591473680000*
     (-1798165112371025 + 127475832824361*Sqrt[3])*Pi + 
    2280310507795320000*(-51167736148946409 + 780922016951736308*Sqrt[3])*
     Pi^2 - 9881345533779720000*(-365144447991344477 + 
      1355522092634825217*Sqrt[3])*Pi^3 - 21958545630621600*
     (-982493265176255417571 + 14351512226477007787000*Sqrt[3])*Pi^4 + 
    402573336561396000*(-1171431177289167314635 + 4675642999640915924763*
       Sqrt[3])*Pi^5 + 456432354378000*(-4443495883373085639143661 + 
      48281248752858192018581452*Sqrt[3])*Pi^6 - 
    456432354378000*(-70129180236786869108887363 + 
      223146696185797108583272743*Sqrt[3])*Pi^7 - 
    7100058845880*(-15363417606561178646950160721 + 
      106371877140897901630486738000*Sqrt[3])*Pi^8 + 
    11833431409800*(-103651747898825179608175309295 + 
      221334595271969078476418360679*Sqrt[3])*Pi^9 + 
    1811054700*(-1870963892706054510124941462410331 + 
      6987168496598936283490983731096012*Sqrt[3])*Pi^10 - 
    603684900*(-42658943986652848451394752157508979 + 
      53567997222423166661414852173701279*Sqrt[3])*Pi^11 - 
    162*(-350369646386525557977615383834675836792749 + 
      534399044032560931660186747087582137647000*Sqrt[3])*Pi^12 + 
    1350*(-187095689176077945108257996518014047108899 + 
      130289287519221164863389036969735427950339*Sqrt[3])*Pi^13 + 
    91875*(-4245317947500351590547726066090431497197 + 
      1184545132907941793398450757771163374812*Sqrt[3])*Pi^14 - 
    767157015625*(-877395602506111351502819683942777 + 
      459807675637484117551477238340885*Sqrt[3])*Pi^15)/
  (8456591773002309027650180952556729445544112422912000000*Pi^15), 
 (258506469378800181489514376580768000 + 337746562068883968000*
    (28567769715608125 + 1876252820560083*Sqrt[3])*Pi + 
   140727734195368320000*(-781510585155315327 + 15413538926881361420*Sqrt[3])*
    Pi^2 + 656729426245052160000*(-4353571976086772017 + 
     26563800980876000157*Sqrt[3])*Pi^3 - 1581015285404755200*
    (-10681633846448362921581 + 291113646724705479699400*Sqrt[3])*Pi^4 - 
   6324061141619020800*(-66013503735229988551675 + 464852252610072566350803*
      Sqrt[3])*Pi^5 + 1380251439639072000*(-1227830475685416865427097 + 
     28849576399961331250963580*Sqrt[3])*Pi^6 + 
   43817506020288000*(-823103239619898156853321919 + 
     4405692867616810004671969659*Sqrt[3])*Pi^7 - 
   109543765050720*(-1134091030311996105402726352713 + 
     16248850742312596968050894712400*Sqrt[3])*Pi^8 - 
   2044816947613440*(-916707610526692455617852531225 + 
     2998741375555046000525515874553*Sqrt[3])*Pi^9 + 
   260791876800*(-21689186449431928664416050333929277 + 
     164751022392783841145442203808001460*Sqrt[3])*Pi^10 + 
   521583753600*(-107256285631680576662388721206499763 + 
     179128041060592357875707437119357063*Sqrt[3])*Pi^11 - 
   244944*(-590456190131620091225111264357888924980869 + 
     2173240629350831206111109017823246529051800*Sqrt[3])*Pi^12 - 
   15552*(-55075597175947756171559576677387236595786175 + 
     35362943282807241707967049597427325190504071*Sqrt[3])*Pi^13 + 
   32400*(-56469561968168284952626965602917540760783907 + 
     88190962788501043373395010515408974971707012*Sqrt[3])*Pi^14 + 
   26460000*(-186686888399914407464086956057070825017365 + 
     8036976387417811480661499364692789065241*Sqrt[3])*Pi^15 - 
   767157015625*(-10253422116009025815885991943039268057 + 
     5054561572776841385377966223730476704*Sqrt[3])*Pi^16)/
  (350711774009951759994708304464432683565605430403006464000000*Pi^16), 
 -(205761406574809308512828027186714016000 + 18301641832107650016000*
     (-466508568804825125 + 28574408370065229*Sqrt[3])*Pi + 
    235887828058276377984000*(-421110498642877881 + 10283172778116147316*
       Sqrt[3])*Pi^2 - 1016757879561536112000000*(-3978095583164175641 + 
      22539452245889523165*Sqrt[3])*Pi^3 - 105441557880455596800*
     (-251168927192629334547543 + 5655175848090608814818200*Sqrt[3])*Pi^4 + 
    456913417481974252800*(-1594134824614331537475875 + 
      10009194875625542468763267*Sqrt[3])*Pi^5 + 3108254540693702400*
     (-1131632670897779831552623689 + 19456902320263201541420902684*Sqrt[3])*
     Pi^6 - 94974444298974240000*(-734969528990416520921378023 + 
      3874169480817319410774042891*Sqrt[3])*Pi^7 - 
    10552716033219360*(-25977405660329241543039154820667 + 
      304689026110037023933875009535600*Sqrt[3])*Pi^8 + 
    31658148099658080*(-125943995774013905427953463202375 + 
      475918863456619678658567112538191*Sqrt[3])*Pi^9 + 
    45221311437120*(-285046737997227397447767662240648109 + 
      2074822512085461234830693859649556884*Sqrt[3])*Pi^10 - 
    376844261976000*(-365052196041739880110975653531299639 + 
      870186140513564884698051056268425475*Sqrt[3])*Pi^11 - 
    30338064*(-12010858653681564996976128468177497950000293 + 
      46870681566663625713190116459251005758112600*Sqrt[3])*Pi^12 + 
    3370896*(-803215096543851715282677400897808648525062375 + 
      1078225712973470687725405706295903689543221143*Sqrt[3])*Pi^13 + 
    374544*(-15434969137447443867291753577965711612949839657 + 
      24393674565643983733170275623897767431040177772*Sqrt[3])*Pi^14 - 
    9363600*(-2732318040515977800746368610957232456734047309 + 
      1962326401348683864826588154872166435471659209*Sqrt[3])*Pi^15 - 
    91875*(-423175351568660129679619059357754776968939395491 + 
      120867232980771291839903229049664470654910897632*Sqrt[3])*Pi^16 + 
    221708377515625*(-302238089148526452529304482928211671351 + 
      158939155423947177828360000445293558927*Sqrt[3])*Pi^17)/
  (14595221187198152443939780798591830559266235591651517005824000000*Pi^17)}


==> anc/minusZ_k12M3.txt <==
{(-81 - 48*Sqrt[3] + 14*(2 + Sqrt[3])*Pi)/(144*Pi), 
 (-54*(27 + 32*Sqrt[3]) + 2520*(2 + Sqrt[3])*Pi + (-4053 + 872*Sqrt[3])*Pi^2)/
  (248832*Pi^2), (-810*(291 + 176*Sqrt[3]) + 83916*(2 + Sqrt[3])*Pi + 
   9*(186279 + 107416*Sqrt[3])*Pi^2 - 2*(296228 + 141553*Sqrt[3])*Pi^3)/
  (107495424*Pi^3), (-2916*(3927 + 3392*Sqrt[3]) + 
   16601760*(2 + Sqrt[3])*Pi + 324*(646743 + 583976*Sqrt[3])*Pi^2 - 
   144*(2454436 + 1141925*Sqrt[3])*Pi^3 + (250596591 - 59799344*Sqrt[3])*
    Pi^4)/(371504185344*Pi^4), (-43740*(126627 + 77776*Sqrt[3]) + 
   2915854200*(2 + Sqrt[3])*Pi + 8100*(14633835 + 8519128*Sqrt[3])*Pi^2 - 
   5400*(10335764 + 3980341*Sqrt[3])*Pi^3 - 
   3*(286392825933 + 163317741664*Sqrt[3])*Pi^4 + 
   50*(6045186262 + 2806224473*Sqrt[3])*Pi^5)/(1337415067238400*Pi^5), 
 (-787320*(549939 + 432992*Sqrt[3]) + 637650468000*(2 + Sqrt[3])*Pi + 
   218700*(131637027 + 100398824*Sqrt[3])*Pi^2 - 
   194400*(190080628 + 77555249*Sqrt[3])*Pi^3 - 
   162*(1449428250477 + 1262835634256*Sqrt[3])*Pi^4 + 
   1080*(311909653126 + 139311603473*Sqrt[3])*Pi^5 + 
   175*(-1298908625061 + 323863490680*Sqrt[3])*Pi^6)/
  (6933159708563865600*Pi^6), (-16533720*(15052407 + 9357616*Sqrt[3]) + 
   170696384888400*(2 + Sqrt[3])*Pi + 
   6429780*(1391429391 + 800915992*Sqrt[3])*Pi^2 + 
   7144200*(161140348 + 350627495*Sqrt[3])*Pi^3 - 
   7938*(22367434842969 + 12585255706432*Sqrt[3])*Pi^4 - 
   79380*(-384165766118 + 74872987631*Sqrt[3])*Pi^5 + 
   3*(494169194958144393 + 279935965088592536*Sqrt[3])*Pi^6 - 
   2450*(211502819585992 + 96047586190973*Sqrt[3])*Pi^7)/
  (48920374903626635673600*Pi^7), 
 (-1488034800*(17789091 + 13380736*Sqrt[3]) + 40696402628448000*(2 + Sqrt[3])*
    Pi + 154314720*(27019988751 + 19452886184*Sqrt[3])*Pi^2 - 
   205752960*(15893245636 + 3596594525*Sqrt[3])*Pi^3 - 
   1428840*(74144283846045 + 55639686817072*Sqrt[3])*Pi^4 + 
   3810240*(25875484777006 + 8494914458573*Sqrt[3])*Pi^5 + 
   216*(3049421755924352121 + 2631656856196950664*Sqrt[3])*Pi^6 - 
   2016*(435762070697378888 + 189068677988336815*Sqrt[3])*Pi^7 - 
   1225*(-471402508708225659 + 120967629813352672*Sqrt[3])*Pi^8)/
  (338137631333867305775923200*Pi^8), 
 (-892820880*(2254880427 + 1415410576*Sqrt[3]) + 
   1682253111024208800*(2 + Sqrt[3])*Pi + 
   595213920*(126191667219 + 67605252184*Sqrt[3])*Pi^2 + 
   925888320*(308354221708 + 226930917923*Sqrt[3])*Pi^3 - 
   316345176*(6604252886553 + 3150706124704*Sqrt[3])*Pi^4 - 
   25719120*(330748541806114 + 241831410605627*Sqrt[3])*Pi^5 + 
   1944*(34149208968662088261 + 18481698825798326936*Sqrt[3])*Pi^6 + 
   27216*(526153971923915528 + 760318039782784513*Sqrt[3])*Pi^7 - 
   27*(24863441101944695148225 + 14018776576104800524688*Sqrt[3])*Pi^8 + 
   2450*(95182172854491844978 + 42452987869189493477*Sqrt[3])*Pi^9)/
  (438226370208692028285596467200*Pi^9), 
 (-80353879200*(16664045259 + 12194417312*Sqrt[3]) + 
   2159690000673819600000*(2 + Sqrt[3])*Pi + 
   66961566000*(6311085285531 + 4412924975720*Sqrt[3])*Pi^2 + 
   119042784000*(-172123777684 + 1172939640151*Sqrt[3])*Pi^3 - 
   231472080*(94092248290959381 + 67282259437712528*Sqrt[3])*Pi^4 - 
   23147208000*(-256521665543198 + 143113552776875*Sqrt[3])*Pi^5 + 
   437400*(895796557117092079917 + 671615970936179000200*Sqrt[3])*Pi^6 - 
   8164800*(36510848089123162376 + 9233690979703877011*Sqrt[3])*Pi^7 - 
   486*(4354732185985905261327897 + 3750410669753891142371776*Sqrt[3])*Pi^8 + 
   19800*(136708926644302961292958 + 57975773730467628119267*Sqrt[3])*Pi^9 + 
   30625*(-57181463039550358135635 + 14999332637948295359672*Sqrt[3])*Pi^10)/
  (18931379193015495621937767383040000*Pi^10), 
 -(2651678013600*(405988460223 + 256862647024*Sqrt[3]) - 
    1051494244768229075352000*(2 + Sqrt[3])*Pi + 
    2700783162000*(-847238687223 + 2044027905896*Sqrt[3])*Pi^2 - 
    5401566324000*(131053853829148 + 88005266585279*Sqrt[3])*Pi^3 - 
    12003480720*(246740339469746991 + 196537095293739008*Sqrt[3])*Pi^4 + 
    1400406084000*(31139417586866018 + 20525075364750523*Sqrt[3])*Pi^5 + 
    158776200*(137975428901743709331 + 179232910075215743048*Sqrt[3])*Pi^6 - 
    740955600*(921678941985096005576 + 625518234929680956373*Sqrt[3])*Pi^7 + 
    58806*(35432547189770868311648757 + 18190670261712644992919216*Sqrt[3])*
     Pi^8 + 65340*(24163088821117971339954574 + 22366186182051596665436507*
       Sqrt[3])*Pi^9 - 75*(355177512177040710530188300113 + 
      199538683791572876789588412040*Sqrt[3])*Pi^10 + 
    51878750*(177369843522493933408612 + 77900808131225588259419*Sqrt[3])*
     Pi^11)/(329860351059101995716643658882088960000*Pi^11), 
 (-47730204244800*(3567372605319 + 2562864485312*Sqrt[3]) + 
   287968860656698324340160000*(2 + Sqrt[3])*Pi + 
   58336916299200*(1688799415235655 + 1160946290753576*Sqrt[3])*Pi^2 + 
   129637591776000*(735860666368028 + 781012895686507*Sqrt[3])*Pi^3 - 
   324093979440*(26565080443042343673 + 18575139953826968624*Sqrt[3])*Pi^4 - 
   43212530592000*(129304681873790938 + 157578536171117663*Sqrt[3])*Pi^5 + 
   1143188640*(260429648254022656912065 + 187061422293929231795848*Sqrt[3])*
    Pi^6 + 160046409600*(6085289898827460824 + 635512469569329858901*Sqrt[3])*
    Pi^7 - 3175524*(1402356427788137296556098797 + 
     1055164695265977963442074016*Sqrt[3])*Pi^8 + 
   23522400*(123683804064159409331485346 + 21967743232032366337513597*
      Sqrt[3])*Pi^9 + 324*(68077109234289711840881623115385 + 
     58678545694884680259302386563512*Sqrt[3])*Pi^10 - 
   442800*(61988313131471905019595511228 + 25791571841502398665259777657*
      Sqrt[3])*Pi^11 - 3705625*(-4742015684139290478088801299 + 
     1266455632050715592713596496*Sqrt[3])*Pi^12)/
  (3419992119780769491590161455289498337280000*Pi^12)}


==> anc/minusZ_k12M5.txt <==
{(-963 - 540*Sqrt[3] + 315*Pi + 167*Sqrt[3]*Pi)/(432*Pi), 
 (54*(661 + 360*Sqrt[3]) - 132*(135 + 83*Sqrt[3])*Pi + 
   (-865 + 3204*Sqrt[3])*Pi^2)/(248832*Pi^2), 
 -(2430*(1699 + 948*Sqrt[3]) + 162*(11025 + 6901*Sqrt[3])*Pi - 
    27*(829547 + 466224*Sqrt[3])*Pi^2 + (7097697 + 3656297*Sqrt[3])*Pi^3)/
  (322486272*Pi^3), -(-2916*(79561 + 43920*Sqrt[3]) + 
    1296*(208305 + 125797*Sqrt[3])*Pi + 2268*(1192291 + 650124*Sqrt[3])*
     Pi^2 - 24*(63533943 + 38922271*Sqrt[3])*Pi^3 + 
    (20426537 + 250599672*Sqrt[3])*Pi^4)/(371504185344*Pi^4), 
 (-131220*(1015187 + 565260*Sqrt[3]) - 72900*(2203965 + 1333489*Sqrt[3])*Pi + 
   24300*(109828079 + 61321128*Sqrt[3])*Pi^2 + 
   2700*(644974659 + 399319867*Sqrt[3])*Pi^3 - 
   9*(1318759850453 + 741460099740*Sqrt[3])*Pi^4 + 
   1975*(1869501123 + 945411847*Sqrt[3])*Pi^5)/(4012245201715200*Pi^5), 
 (787320*(11651869 + 6455160*Sqrt[3]) - 524880*(34124085 + 20524633*Sqrt[3])*
    Pi - 218700*(1478201257 + 816417900*Sqrt[3])*Pi^2 + 
   32400*(12394766691 + 7479246859*Sqrt[3])*Pi^3 + 
   162*(16270098830827 + 8863715710080*Sqrt[3])*Pi^4 - 
   36*(42978791655315 + 26367810728327*Sqrt[3])*Pi^5 + 
   25*(1910357481697 + 9910537345332*Sqrt[3])*Pi^6)/
  (6933159708563865600*Pi^6), 
 -(49601160*(157914647 + 87839700*Sqrt[3]) + 
    2121827400*(7674111 + 4617499*Sqrt[3])*Pi - 
    19289340*(18340476179 + 10214587104*Sqrt[3])*Pi^2 - 
    17860500*(31217382171 + 18861220787*Sqrt[3])*Pi^3 + 
    23814*(207982898789009 + 116006850842100*Sqrt[3])*Pi^4 + 
    39690*(102929668923843 + 63515800605799*Sqrt[3])*Pi^5 - 
    9*(2311596233874953917 + 1299499460670277992*Sqrt[3])*Pi^6 + 
    1225*(5218289424238293 + 2602292594131525*Sqrt[3])*Pi^7)/
  (146761124710879907020800*Pi^7), 
 (1488034800*(412895645 + 229060512*Sqrt[3]) - 
   1322697600*(1341243333 + 805611977*Sqrt[3])*Pi - 
   154314720*(285145779133 + 158009490756*Sqrt[3])*Pi^2 + 
   34292160*(2605942882863 + 1566962693335*Sqrt[3])*Pi^3 + 
   1428840*(692109079160075 + 381689420890392*Sqrt[3])*Pi^4 - 
   635040*(1962398029292451 + 1187823167463607*Sqrt[3])*Pi^5 - 
   216*(32113727701572212963 + 17471748778672818996*Sqrt[3])*Pi^6 + 
   48*(86403296342347354683 + 53126223272183238395*Sqrt[3])*Pi^7 - 
   1225*(130828479407742709 + 536682196180580400*Sqrt[3])*Pi^8)/
  (338137631333867305775923200*Pi^8), 
 (-2678462640*(29904515387 + 16625746140*Sqrt[3]) - 
   2678462640*(92444269365 + 55531101193*Sqrt[3])*Pi + 
   1785641760*(3655245154391 + 2033455531992*Sqrt[3])*Pi^2 + 
   462944160*(36585578774763 + 22004803888099*Sqrt[3])*Pi^3 - 
   23147208*(8136815382891913 + 4521754953805980*Sqrt[3])*Pi^4 - 
   2571912*(139997182850721315 + 84650918677775783*Sqrt[3])*Pi^5 + 
   5832*(393560813162224796569 + 219125900580183038928*Sqrt[3])*Pi^6 + 
   36936*(60612924294547617069 + 37349808837435199037*Sqrt[3])*Pi^7 - 
   81*(117358292137028133921697 + 65952836829471940649508*Sqrt[3])*Pi^8 + 
   1225*(2362517883601363977489 + 1164813238122030585637*Sqrt[3])*Pi^9)/
  (1314679110626076084856789401600*Pi^9), 
 (80353879200*(430112489509 + 238763239560*Sqrt[3]) - 
   982102968000*(140312997495 + 84231453827*Sqrt[3])*Pi - 
   66961566000*(62676102215281 + 34775074562652*Sqrt[3])*Pi^2 + 
   19840464000*(624649639678299 + 375150515450371*Sqrt[3])*Pi^3 + 
   231472080*(778609636619579491 + 430452531816773040*Sqrt[3])*Pi^4 - 
   771573600*(470414579139066735 + 284216830613825203*Sqrt[3])*Pi^5 - 
   437400*(7585057456497635421647 + 4173975608123880779004*Sqrt[3])*Pi^6 + 
   194400*(21460624465070451027447 + 13044986383049627189783*Sqrt[3])*Pi^7 + 
   486*(44164696410982429410450887 + 23994349589047261071705480*Sqrt[3])*
    Pi^8 - 300*(43185024898115498800465023 + 26613771637273128444501083*
      Sqrt[3])*Pi^9 + 30625*(18099339155659551942473 + 
     66785674340168872239564*Sqrt[3])*Pi^10)/
  (18931379193015495621937767383040000*Pi^10), 
 -(7955034040800*(6633195103103 + 3686751711780*Sqrt[3]) + 
    48614096916000*(4634245508301 + 2782037401505*Sqrt[3])*Pi - 
    56716446402000*(120338211137837 + 66907368656880*Sqrt[3])*Pi^2 - 
    2700783162000*(9518695554007791 + 5717044082193895*Sqrt[3])*Pi^3 + 
    36010442160*(9246042303788723369 + 5124928887062579940*Sqrt[3])*Pi^4 + 
    140040608400*(7387225114710979179 + 4453390943215981999*Sqrt[3])*Pi^5 - 
    476328600*(16666579387998786771857 + 9225921441985450085400*Sqrt[3])*
     Pi^6 - 52925400*(337392045878928493873419 + 204287386771228958650715*
       Sqrt[3])*Pi^7 + 1234926*(73830871957606908935350771 + 
      41015809626693424714811460*Sqrt[3])*Pi^8 + 
    32670*(3110465627037524618328650967 + 1915306972038195020651279299*
       Sqrt[3])*Pi^9 - 225*(1686145016841391612236474934301 + 
      947180989314525766254230898816*Sqrt[3])*Pi^10 + 
    3705625*(30942770509821855552403581 + 15108669493558127353612789*Sqrt[3])*
     Pi^11)/(989581053177305987149930976646266880000*Pi^11), 
 (47730204244800*(102911416526809 + 57146530918320*Sqrt[3]) - 
   700042995590400*(36970713084195 + 22188343806719*Sqrt[3])*Pi - 
   58336916299200*(15594836676878917 + 8657621282566836*Sqrt[3])*Pi^2 + 
   21606265296000*(169503449656727655 + 101749576769765647*Sqrt[3])*Pi^3 + 
   324093979440*(194605109232424016623 + 107595964855446886440*Sqrt[3])*
    Pi^4 - 288083537280*(625112038939166064135 + 378115927763148194507*
      Sqrt[3])*Pi^5 - 1143188640*(1874385966987240012285851 + 
     1032543326298891774038148*Sqrt[3])*Pi^6 + 
   72401947200*(57953451467347640871885 + 35269753548431775055693*Sqrt[3])*
    Pi^7 + 3175524*(11144946390918408803753143427 + 
     6117954710639506772474252160*Sqrt[3])*Pi^8 - 
   156816*(281194171040384308176336037395 + 171726028315956043668841074719*
      Sqrt[3])*Pi^9 - 324*(673165818886128372853494142725259 + 
     365222526895309038225227260496892*Sqrt[3])*Pi^10 + 
   19800*(6682557826690485864788683930833 + 4127401055852598235696103398585*
      Sqrt[3])*Pi^11 - 3705625*(1613608950043859130800545429 + 
     5629874572531116306959257800*Sqrt[3])*Pi^12)/
  (3419992119780769491590161455289498337280000*Pi^12), 
 (-27922169483208000*(336065219583559 + 186755523070908*Sqrt[3]) - 
   8066404517371200*(6554517014044845 + 3933758747651233*Sqrt[3])*Pi + 
   8066404517371200*(219765603208370495 + 122150649048107784*Sqrt[3])*Pi^2 + 
   3286312951521600*(2765008701772665363 + 1659794775170379019*Sqrt[3])*
    Pi^3 - 273859412626800*(473408600362758574849 + 
     261720660385637626188*Sqrt[3])*Pi^4 - 
   54771882525360*(10603494750613078422315 + 6394798792459408170191*Sqrt[3])*
    Pi^5 + 1738789921440*(2881747556783222484548935 + 
     1586002769104926048876192*Sqrt[3])*Pi^6 + 
   193198880160*(95684050730612698776779103 + 57878740720333713558359759*
      Sqrt[3])*Pi^7 - 24149860020*(4531261067287132948338061849 + 
     2494870967484646057153888788*Sqrt[3])*Pi^8 - 
   59629284*(4789229742309907880558642937015 + 
     2904267328501249320457828947971*Sqrt[3])*Pi^9 + 
   164268*(7513758181397394125873896463723345 + 
     4163591716200187566890893121778504*Sqrt[3])*Pi^10 + 
   54756*(28116581629307646593736316650253887 + 
     17306474269647117955007368548097991*Sqrt[3])*Pi^11 - 
   225*(23159680415290373104379563594192456417 + 
     13003874563734163683990399033934295196*Sqrt[3])*Pi^12 + 
   626250625*(2499715128999734198620163237385 + 
     1210217943659321975658570783397*Sqrt[3])*Pi^13)/
  (249686784680954419042014507527775694608138240000*Pi^13)}


==> anc/minusZ_k2M0.txt <==
{(-2 + Pi)/(16*Pi), (12 + 12*Pi - 5*Pi^2)/(512*Pi^2), 
 (-168 + 396*Pi + 202*Pi^2 - 99*Pi^3)/(73728*Pi^3), 
 (1200 + 4320*Pi - 3512*Pi^2 - 4872*Pi^3 + 1755*Pi^4)/(4718592*Pi^4), 
 (-38880 + 241200*Pi + 186000*Pi^2 - 400200*Pi^3 - 203494*Pi^4 + 96975*Pi^5)/
  (1887436800*Pi^5), (953280 + 8320320*Pi - 7378800*Pi^2 - 36784800*Pi^3 + 
   17373764*Pi^4 + 27667476*Pi^5 - 9333225*Pi^6)/(543581798400*Pi^6), 
 (-52536960 + 691346880*Pi + 566479200*Pi^2 - 2914304400*Pi^3 - 
   2014346488*Pi^4 + 3962357364*Pi^5 + 2156964930*Pi^6 - 995722875*Pi^7)/
  (426168129945600*Pi^7), (478759680 + 8468167680*Pi - 7157041920*Pi^2 - 
   89293397760*Pi^3 + 38961966624*Pi^4 + 232256453184*Pi^5 - 
   82822457776*Pi^6 - 145218219408*Pi^7 + 47021834475*Pi^8)/
  (54549520633036800*Pi^8), (-12959654400 + 320811321600*Pi + 
   249167439360*Pi^2 - 2406136078080*Pi^3 - 1813794333120*Pi^4 + 
   7622732486880*Pi^5 + 5866548067808*Pi^6 - 10329554789424*Pi^7 - 
   6075970569810*Pi^8 + 2721498152625*Pi^9)/(23565392913471897600*Pi^9), 
 (646656998400 + 20855511936000*Pi - 15908447520000*Pi^2 - 
   423480742272000*Pi^3 + 155455887162240*Pi^4 + 2407085602588800*Pi^5 - 
   690712514324000*Pi^6 - 4858102787889600*Pi^7 + 1434686348402316*Pi^8 + 
   2720310664056300*Pi^9 - 855380089265625*Pi^10)/
  (18852314330777518080000*Pi^10), 
 (-71248933324800 + 3066836963097600*Pi + 2147272497216000*Pi^2 - 
   32994976801248000*Pi^3 - 26307684678401280*Pi^4 + 
   169824342336485760*Pi^5 + 173665340769940800*Pi^6 - 
   543644538181826400*Pi^7 - 506552450721933352*Pi^8 + 
   791312771801094444*Pi^9 + 502106969790796050*Pi^10 - 
   218816278991454375*Pi^11)/(36498080544385275002880000*Pi^11), 
 (2305385523302400 + 126291787634073600*Pi - 84666760738560000*Pi^2 - 
   4394402461709568000*Pi^3 + 1299328657279107840*Pi^4 + 
   44622842590319938560*Pi^5 - 9109124891322297600*Pi^6 - 
   187333512163572614400*Pi^7 + 38674141099980946736*Pi^8 + 
   324147996295923358944*Pi^9 - 82963880513737784280*Pi^10 - 
   168381450188362233000*Pi^11 + 51759053721397378125*Pi^12)/
  (21022894393565918401658880000*Pi^12), 
 (-326696029973913600 + 23110746777403084800*Pi + 14222217559476326400*Pi^2 - 
   296594132415214233600*Pi^3 - 262735740032464258560*Pi^4 + 
   1724522555482742695680*Pi^5 + 3140617642113715146240*Pi^6 - 
   9346414694706594236160*Pi^7 - 17675870289759454430944*Pi^8 + 
   38402692345719161274672*Pi^9 + 45493756685677679170896*Pi^10 - 
   63043272699716161765224*Pi^11 - 42976871049629192344650*Pi^12 + 
   18272369792404283180625*Pi^13)/(56845906440202243358085611520000*Pi^13), 
 (26391913012168704000 + 2332482753805940736000*Pi - 
   1355032723453445836800*Pi^2 - 129495692619143333683200*Pi^3 + 
   30046144200216759014400*Pi^4 + 2094928031999642929689600*Pi^5 - 
   253496012528736284186880*Pi^6 - 15100547205665994294942720*Pi^7 + 
   1646913997990346974848960*Pi^8 + 52651301340949893975032640*Pi^9 - 
   8050948997442445017147952*Pi^10 - 81998763263694004366967328*Pi^11 + 
   18677773839866223207584700*Pi^12 + 40305044547604234787287500*Pi^13 - 
   12163520270564951460046875*Pi^14)/(89134381298237117585478238863360000*
   Pi^14), (-4633702702858285056000 + 516113389226566010880000*Pi + 
   275371922971758412800000*Pi^2 - 6222420431735196648960000*Pi^3 - 
   7145638913552848995686400*Pi^4 - 2693255806580867079552000*Pi^5 + 
   154547350796588963653440000*Pi^6 + 159652773393243655228704000*Pi^7 - 
   1473487743866342908878894720*Pi^8 + 935904177913483525445899200*Pi^9 + 
   6685851766942719820185100000*Pi^10 - 9622431406752930664123352400*Pi^11 - 
   15115257648023669929267894152*Pi^12 + 18658828832122713811445030700*
    Pi^13 + 13606289597410394667282123750*Pi^14 - 
   5657632516340449201697765625*Pi^15)/
  (320883772673653623307721659908096000000*Pi^15), 
 (56772848827620237312000 + 7781492578357428682752000*Pi - 
   3887052200944811458560000*Pi^2 - 657782957741870623703040000*Pi^3 + 
   117619027037528930526412800*Pi^4 + 15734914034909020252626124800*Pi^5 - 
   574014170297132056267776000*Pi^6 - 174641421273933510335222784000*Pi^7 + 
   852999519098267742094333440*Pi^8 + 1019582557904026953326637987840*Pi^9 - 
   41099081861260979377311526400*Pi^10 - 3129469328085580990310547801600*
    Pi^11 + 353854932895814323114927802304*Pi^12 + 
   4510179835184969512289869463424*Pi^13 - 930128008456563471286686727200*
    Pi^14 - 2123885924262761275712164860000*Pi^15 + 
   631139928800895901116370265625*Pi^16)/
  (82146245804455327566776744936472576000000*Pi^16), 
 (-12013213941558716350464000 + 2036573414071306950647808000*Pi + 
   935022496319363796664320000*Pi^2 - 12425536068551131275509760000*Pi^3 - 
   32428640849237305307924889600*Pi^4 - 785115838027162292557223116800*Pi^5 + 
   1357434101342472557859366912000*Pi^6 + 13228798815940219457808006144000*
    Pi^7 - 20719602189385098881987341716480*Pi^8 - 
   73298297241245350647746631498240*Pi^9 + 144768362750377327584834458956800*
    Pi^10 + 82890136643185050776939034201600*Pi^11 - 
   533161924740328983354031383553408*Pi^12 + 
   486555711295564474193718217457856*Pi^13 + 
   1066895651332706638406604528945600*Pi^14 - 
   1180193000974188589401149640060000*Pi^15 - 
   916867447192175983960684691531250*Pi^16 + 
   373638901549556570993440766015625*Pi^17)/
  (379844240599801434668775668586249191424000000*Pi^17), 
 (465855763117726264098816000 + 95961974798933629893771264000*Pi - 
   41045994308278306379096064000*Pi^2 - 11958856225081234996476837888000*
    Pi^3 + 1625708668057072168313718374400*Pi^4 + 
   401149261361386900409804454297600*Pi^5 + 22012349141916298410418523750400*
    Pi^6 - 6386577865336077441393321780019200*Pi^7 - 
   730454799806610208657032441415680*Pi^8 + 
   56234718518007944271908329628129280*Pi^9 + 
   4958475482710824132244381543595520*Pi^10 - 
   284006654332827248522353155536885760*Pi^11 - 
   4201646145009753606197144172314368*Pi^12 + 
   793555280427244296686025422264848128*Pi^13 - 
   64556095975146628958789565015676608*Pi^14 - 
   1077034100575608827227760504479502976*Pi^15 + 
   203513467805398089020909664008446500*Pi^16 + 
   489980901156954879254298891944422500*Pi^17 - 
   143684383828322958995542770961734375*Pi^18)/
  (328185423878228439553822177658519301390336000000*Pi^18), 
 (-116306979030787541840363520000 + 29192296360318816884296417280000*Pi + 
   11486184129763831327751847936000*Pi^2 + 239320576444282253980789137408000*
    Pi^3 - 513169127421214360070776209408000*Pi^4 - 
   42743845381692489150560595959808000*Pi^5 + 
   45251247570770573890585342105190400*Pi^6 + 
   934429033843195012274006453562163200*Pi^7 - 
   1052245455735711826873922214895718400*Pi^8 - 
   9028950896774505741213994757643110400*Pi^9 + 
   10746023163461949104861069204115563520*Pi^10 + 
   41560493596576859624407451573236277760*Pi^11 - 
   57881393600330601611761255722545559040*Pi^12 - 
   66186603676499391299245009164286083840*Pi^13 + 
   178545259495591193181144141473488440192*Pi^14 - 
   96420843472907346704815702438798945344*Pi^15 - 
   320195024501159969100699347694779917560*Pi^16 + 
   319436559534411766172420108596826374500*Pi^17 + 
   263428226729315780237172594059811468750*Pi^18 - 
   105400940044220014291579806083525390625*Pi^19)/
  (1895599008320647466862876898155607484830580736000000*Pi^19), 
 (7890027009727842671990538240000 + 2380484007269648549678894284800000*Pi - 
   870094846069703809457430528000000*Pi^2 - 
   427316635043437533171964836249600000*Pi^3 + 
   43696857006690484114204893093888000*Pi^4 + 
   19309012462801249322624401699307520000*Pi^5 + 
   3093442573893979347765702641664000000*Pi^6 - 
   419353566853385599959711300749475840000*Pi^7 - 
   108995682246502516003641497033589350400*Pi^8 + 
   5204520388687342110106615498605459456000*Pi^9 + 
   1282260583281319661150390013932136960000*Pi^10 - 
   39083199328307624131617979444901171712000*Pi^11 - 
   6587607360043389970335760445349628270080*Pi^12 + 
   177384958265607837901489684929544370841600*Pi^13 + 
   10909362164629355169418704132227582272000*Pi^14 - 
   460899618288436440498095906010085475827200*Pi^15 + 
   25328535748683448729484308375998661305744*Pi^16 + 
   596114539513624624789699821725588956317600*Pi^17 - 
   104110976642972847276582535965831687465000*Pi^18 - 
   263554335642165799982102557882064679375000*Pi^19 + 
   76392973813974105821930412592541417578125*Pi^20)/
  (3032958413313035946980603037048971975728929177600000000*Pi^20), 
 (-2285338382125800095141709742080000 + 829890141957798432961506514698240000*
    Pi + 279291576459567577884523492147200000*Pi^2 + 
   29110324885097346758497757641113600000*Pi^3 - 
   15622807529700857510353428264861696000*Pi^4 - 
   3283557071188009034725073798328410112000*Pi^5 + 
   3082465545070095875040975779325050880000*Pi^6 + 
   92838160252082365119626189041132093440000*Pi^7 - 
   103104130806549250509993943162678319923200*Pi^8 - 
   1300781015608039324021305127631836840550400*Pi^9 + 
   1484227918509141318083020494017560065024000*Pi^10 + 
   10068984486877639085203195734135953352192000*Pi^11 - 
   11373484455071290415677535314876271940080640*Pi^12 - 
   41601245339886877172299944762458334863470080*Pi^13 + 
   50304037743297544056261993537881070298854400*Pi^14 + 
   70695688535856728219651360127779555740915200*Pi^15 - 
   134278170921955893682513810073597109199206048*Pi^16 + 
   36853456143123939586896640227597897502569744*Pi^17 + 
   218662979133609878417513829989845961857095600*Pi^18 - 
   197966674538621072584291572265251803898855000*Pi^19 - 
   172745587996925904158431077139655546461406250*Pi^20 + 
   67967546540817251676361634157174475728515625*Pi^21)/
  (21400554564336781641895135029417546260743324277145600000000*Pi^21), 
 (356473612600285720507726422343680000 + 
   154161933329208323086226433630535680000*Pi - 
   48117204517257424035157485227212800000*Pi^2 - 
   39174308281641900398821826113850572800000*Pi^3 + 
   2988255529008571503281573813408464896000*Pi^4 + 
   2309835892357462721661649912250165723136000*Pi^5 + 
   664266774432025167728314567790564352000000*Pi^6 - 
   65894942843744700408744543777468248555520000*Pi^7 - 
   29278348561124617896354396858970605731020800*Pi^8 + 
   1098918833960421935111755276491394223743795200*Pi^9 + 
   494899597094073454268185628568642582592512000*Pi^10 - 
   11494618794566424928451445743860135329171456000*Pi^11 - 
   4216568512461575745190616026515372247659816960*Pi^12 + 
   76764591960294070954344024905101672468617123840*Pi^13 + 
   18466653352343729304614258271922650460438284800*Pi^14 - 
   320787980297715695325571072476656930105191065600*Pi^15 - 
   32865015429625690174369254855410319913364144832*Pi^16 + 
   786349401449410263138842040326366490259812301248*Pi^17 - 
   25406773688971442820600214481731352899864602960*Pi^18 - 
   977395320552088677022260429335564806954810668000*Pi^19 + 
   158823079862461156857745658402051204049019537500*Pi^20 + 
   421804249138920507557211019822009386051469687500*Pi^21 - 
   121006927069136725243290970618381418917927734375*Pi^22)/
  (82862947273112018517417962833904739121598151601107763200000000*Pi^22), 
 (-118159333658910769779825466823147520000 + 
   60874408451460669809209628560565207040000*Pi + 
   17510965933945054453488997581021511680000*Pi^2 + 
   4877434602495919370837217389901523845120000*Pi^3 - 
   1198905464227296734710087348971873828864000*Pi^4 - 
   552051502964541603179373515314778995064832000*Pi^5 + 
   542272737090750063822942375545175902109696000*Pi^6 + 
   19749280923197325261477667726001634148245504000*Pi^7 - 
   24719125475485943667665580863741375644183756800*Pi^8 - 
   373316327179965518673852158184638590832957030400*Pi^9 + 
   483466111208144695590036929661858605029612339200*Pi^10 + 
   4184342739070120100727636116804625545537695948800*Pi^11 - 
   5136073329354652410012827440415393364098473512960*Pi^12 - 
   28245034613249756292759899631364858087996483553280*Pi^13 + 
   32156530155580351310106651520778509481218338647040*Pi^14 + 
   108067550201334581752886680410330702495395749916160*Pi^15 - 
   122521598614901311492114117569232497650842281656192*Pi^16 - 
   186185203844106790279190010816847559204037639020736*Pi^17 + 
   290822184064173984599108990164804106153904240180768*Pi^18 - 
   23823693087378103485544644130195944661977897567408*Pi^19 - 
   435273264381494717923342720204608395546930878297800*Pi^20 + 
   359709063682390902195994055069786845877803878667500*Pi^21 + 
   331196404281555253882922445916526369036675786718750*Pi^22 - 
   128314696539226044407098030665266409710880814453125*Pi^23)/
  (701351985719620124731425637426169711925206755151776107724800000000*Pi^23), 
 (5234744987526692126245047459014246400000 + 
   3185717486268439227619308642222735360000000*Pi - 
   849206403588878010939488859213571031040000*Pi^2 - 
   1130466069301033792244165314570538912317440000*Pi^3 + 
   63909881925949324071629091682273091911680000*Pi^4 + 
   84738293968087083057557813859163615985664000000*Pi^5 + 
   37776334911610483543514492433254381619904512000*Pi^6 - 
   3082732701555038855946979393288415449327730688000*Pi^7 - 
   2100560758213453531045351625750382747447681024000*Pi^8 + 
   66653800400693555558124279161247573746098176000000*Pi^9 + 
   47837963948137233073002763757470377281954915942400*Pi^10 - 
   927495045121041136042874190827263022950395533721600*Pi^11 - 
   584580532746537101699355001113256219934716650700800*Pi^12 + 
   8553007105372178584368755356067367791309642035200000*Pi^13 + 
   4096100348007394531559828406716369918999332687994880*Pi^14 - 
   52168865421081194802987612513699107306691588030750720*Pi^15 - 
   15986065734172842974851782971742635046540775904341760*Pi^16 + 
   204056494898230388645781444321574257679674427039872000*Pi^17 + 
   28395847671658867983060992427329948856016500852016896*Pi^18 - 
   476785548757924282532816032207771823904206307831907584*Pi^19 + 
   5935152858801854221296925701564738635142176713667040*Pi^20 + 
   573085808223103195354802678129611264646961315696792000*Pi^21 - 
   87092684658318547335897218499450003503042414515650000*Pi^22 - 
   242226196103961763994536913512510170297498038553750000*Pi^23 + 
   68847787366679525678557494910919763121249586349609375*Pi^24)/
  (807957487549002383690602334314947508137838181934846076098969600000000*
   Pi^24)}


==> anc/minusZ_k2M1.txt <==
{-(-4 + Pi)/(16*Pi), -(24 + 8*Pi - 5*Pi^2)/(512*Pi^2), 
 (-480 + 216*Pi + 404*Pi^2 - 135*Pi^3)/(73728*Pi^3), 
 (3648 + 1920*Pi - 7280*Pi^2 - 3056*Pi^3 + 1611*Pi^4)/(4718592*Pi^4), 
 (149760 - 91200*Pi - 542400*Pi^2 + 290000*Pi^3 + 421388*Pi^4 - 145575*Pi^5)/
  (1887436800*Pi^5), -(3985920 + 2695680*Pi - 23150400*Pi^2 - 14083200*Pi^3 + 
    33643016*Pi^4 + 17182584*Pi^5 - 8199225*Pi^6)/(543581798400*Pi^6), 
 (-262563840 + 195310080*Pi + 2234400000*Pi^2 - 1536561600*Pi^3 - 
   6423200672*Pi^4 + 3327482984*Pi^5 + 4550305860*Pi^6 - 1570037175*Pi^7)/
  (426168129945600*Pi^7), (2612736000 + 2100510720*Pi - 30784481280*Pi^2 - 
   23158732800*Pi^3 + 108930057600*Pi^4 + 86101125376*Pi^5 - 
   150569774944*Pi^6 - 90240714720*Pi^7 + 40191979275*Pi^8)/
  (54549520633036800*Pi^8), (81765089280 - 70543872000*Pi - 
   1275440947200*Pi^2 + 1042115880960*Pi^3 + 8366238687744*Pi^4 - 
   4965466665600*Pi^5 - 19810036547200*Pi^6 + 9535303927008*Pi^7 + 
   12943323415332*Pi^8 - 4424232492225*Pi^9)/(23565392913471897600*Pi^9), 
 -(4457056665600 + 4088254464000*Pi - 89106006528000*Pi^2 - 
    77950494720000*Pi^3 + 538063720104960*Pi^4 + 604591011763200*Pi^5 - 
    1701797414614400*Pi^6 - 1807751653088000*Pi^7 + 2473516719298584*Pi^8 + 
    1696571352275400*Pi^9 - 717382007645625*Pi^10)/
  (18852314330777518080000*Pi^10), 
 (-555876886118400 + 539303856537600*Pi + 13867726473216000*Pi^2 - 
   12915778917888000*Pi^3 - 173484665239818240*Pi^4 + 
   101989570995164160*Pi^5 + 874230130509964800*Pi^6 - 
   416580747274102400*Pi^7 - 1759437074938728416*Pi^8 + 
   781753129254675864*Pi^9 + 1075073613621876900*Pi^10 - 
   363298087269376875*Pi^11)/(36498080544385275002880000*Pi^11), 
 (19613815190323200 + 20011567900262400*Pi - 597928491933696000*Pi^2 - 
   588280335261696000*Pi^3 + 4783833481684561920*Pi^4 + 
   8202607253775728640*Pi^5 - 23473859992513075200*Pi^6 - 
   48581456996570572800*Pi^7 + 83891453324831079488*Pi^8 + 
   122557375894589640576*Pi^9 - 136781388348577452720*Pi^10 - 
   105487589166075975600*Pi^11 + 42802678421835688125*Pi^12)/
  (21022894393565918401658880000*Pi^12), 
 (3101121451524096000 - 3314734767164620800*Pi - 113492010554405683200*Pi^2 + 
   117455538452668416000*Pi^3 + 2510569904270741913600*Pi^4 - 
   1255894305023202324480*Pi^5 - 22531100208573717995520*Pi^6 + 
   8145323538866671872000*Pi^7 + 90366000850395251421440*Pi^8 - 
   33958009378858482961472*Pi^9 - 159580793080270585003968*Pi^10 + 
   65614854027384539289360*Pi^11 + 92249506159524359154900*Pi^12 - 
   30813026723470622255625*Pi^13)/(56845906440202243358085611520000*Pi^13), 
 -(272456547603893452800 + 303909902249361408000*Pi - 
    11796329959008731136000*Pi^2 - 12779374972152486297600*Pi^3 + 
    88402649575861390049280*Pi^4 + 300945154994061638860800*Pi^5 - 
    274652591332004876390400*Pi^6 - 3040999319565357886095360*Pi^7 + 
    2392964858229889270559232*Pi^8 + 14371451346116304035115520*Pi^9 - 
    15226199420446315479330880*Pi^10 - 31624131908955527921476224*Pi^11 + 
    29636047830935581156037880*Pi^12 + 25367799398832012658019400*Pi^13 - 
    9949768870178118843736875*Pi^14)/(89134381298237117585478238863360000*
   Pi^14), (-52816581126156976128000 + 61302723210876026880000*Pi + 
   2671384160433137909760000*Pi^2 - 3019623748856863948800000*Pi^3 - 
   101801104140692502901555200*Pi^4 + 34359394044258577502208000*Pi^5 + 
   1479560245436840096065536000*Pi^6 - 246607811634796018767360000*Pi^7 - 
   9938438552495431469565634560*Pi^8 + 1932188409365037474069619200*Pi^9 + 
   33320970708654049290601222400*Pi^10 - 9815668497514759021394616000*Pi^11 - 
   52977344146357554465169589856*Pi^12 + 20252592342926015539537459800*
    Pi^13 + 29234697966297464473704847500*Pi^14 - 
   9655969846089559832542828125*Pi^15)/
  (320883772673653623307721659908096000000*Pi^15), 
 (701688110191636119552000 + 845065298018511618048000*Pi - 
   41015292300794234142720000*Pi^2 - 48212524807418711900160000*Pi^3 + 
   33377554746987386948812800*Pi^4 + 1883902643769674227462963200*Pi^5 + 
   7405301480379404495781888000*Pi^6 - 30011307493082807320805376000*Pi^7 - 
   58036636289136883355977359360*Pi^8 + 228863613933917454124313640960*Pi^9 + 
   64591904895522703563532595200*Pi^10 - 902096039731772098842612838400*
    Pi^11 + 566188274817049226514236146944*Pi^12 + 
   1775528104008903044065560976896*Pi^13 - 1427367442670304033284940916800*
    Pi^14 - 1342811627750294054504431560000*Pi^15 + 
   511788703740693849230401265625*Pi^16)/
  (82146245804455327566776744936472576000000*Pi^16), 
 (162643672023548836184064000 - 202787863845382838550528000*Pi - 
   10883450153360530278973440000*Pi^2 + 13270738435564987408711680000*Pi^3 + 
   713290097741706884519401881600*Pi^4 - 86557136201968160430961459200*Pi^5 - 
   15744942652447803166976507904000*Pi^6 - 1036043702904303284818378752000*
    Pi^7 + 161322408118212869486991167815680*Pi^8 + 
   6514261302033641531650754519040*Pi^9 - 872204344115141992581158642073600*
    Pi^10 + 64697127143895332194417934643200*Pi^11 + 
   2544365487742659413806808205145088*Pi^12 - 
   583488151420607839842058460457216*Pi^13 - 
   3713942049814044603212945067705600*Pi^14 + 
   1326599155381451599614802920984000*Pi^15 + 
   1970134581088094635028490942262500*Pi^16 - 
   643854435117209856303331458515625*Pi^17)/
  (379844240599801434668775668586249191424000000*Pi^17), 
 (-6818632796571774159421440000 - 8782758289271637153939456000*Pi + 
   518045091547114329555861504000*Pi^2 + 653646753485853096620851200000*
    Pi^3 + 9767061332872923054131380224000*Pi^4 - 
   42638245624623521034090735206400*Pi^5 - 514541701082903817796128630374400*
    Pi^6 + 1015545049014275699845796462592000*Pi^7 + 
   6505372217358445011376553120563200*Pi^8 - 
   11533140594833244700822296274206720*Pi^9 - 
   34269764753420797828841473986846720*Pi^10 + 
   70674019950235884345942638314291200*Pi^11 + 
   60599270372093604085666262521169920*Pi^12 - 
   241041349850696485773413550483658752*Pi^13 + 
   80659913268744637454130425647020288*Pi^14 + 
   432554302544884468404160110954324480*Pi^15 - 
   303221748347485891159335256566333000*Pi^16 - 
   311117607632817246963387522855375000*Pi^17 + 
   115681163171007840645199063462734375*Pi^18)/
  (328185423878228439553822177658519301390336000000*Pi^18), 
 -(1853195352508743683514826752000 - 2461526439562410471551139840000*Pi - 
    158687022555520006087507968000000*Pi^2 + 
    206780011137517738243185967104000*Pi^3 + 
    18019000624301807180292379430092800*Pi^4 + 
    2116367559414370251822553104384000*Pi^5 - 
    573443968518124891921630490001408000*Pi^6 - 
    170450475627637867821056731407974400*Pi^7 + 
    8427278175378501317604499242099671040*Pi^8 + 
    2332094105405401372879212793090867200*Pi^9 - 
    67491543737021248955405868724821196800*Pi^10 - 
    11719930691169437550192833629694238720*Pi^11 + 
    310374638857838871590330438246560784384*Pi^12 + 
    4551241481609414422878350063706449920*Pi^13 - 
    811336473990649324356818711228496184320*Pi^14 + 
    142954478542259347741858835399237637888*Pi^15 + 
    1103438222962196441806408655034632274336*Pi^16 - 
    369962673389562437047259920111271157000*Pi^17 - 
    565761818418237777723415575356664697500*Pi^18 + 
    183064696868576267532252866292344578125*Pi^19)/
  (1895599008320647466862876898155607484830580736000000*Pi^19), 
 (135524964632671292532342128640000 + 185319535250874368351482675200000*Pi - 
   12994366429554983728012748390400000*Pi^2 - 
   17453990126765531115036868608000000*Pi^3 - 
   826703439458812008006079387533312000*Pi^4 + 
   1929881191736265974030465583022080000*Pi^5 + 
   44706162801630300252375901997629440000*Pi^6 - 
   65718247693094483918733454344192000000*Pi^7 - 
   799061755111411391982253822833288806400*Pi^8 + 
   1054034365475863702663283362230042624000*Pi^9 + 
   6996975360556420530421061961032220672000*Pi^10 - 
   9339768640879776470200524264075018240000*Pi^11 - 
   31113410956395586861188424176997444116480*Pi^12 + 
   48405914301987862664070787917746017894400*Pi^13 + 
   57217667515278489114848713777537890611200*Pi^14 - 
   146938050001901934655037647024142366208000*Pi^15 + 
   18745796253838016877363977524061318956224*Pi^16 + 
   243984108761765592799935642993419521219200*Pi^17 - 
   151068247341247732708406772367272929970000*Pi^18 - 
   168021797387686596207728363557037009250000*Pi^19 + 
   61136238207447676268730807457781098828125*Pi^20)/
  (3032958413313035946980603037048971975728929177600000000*Pi^20), 
 (42517778951291282455765828239360000 - 59766509403008040006762878730240000*
    Pi - 4538078156121318858522647907532800000*Pi^2 + 
   6273282175357259333030648374886400000*Pi^3 + 
   899135390143985334616786065111908352000*Pi^4 + 
   315320215262767101090097136394043392000*Pi^5 - 
   39423698403588630026037700422291947520000*Pi^6 - 
   19900092975751544477092942582162391040000*Pi^7 + 
   793341350423310895672769525552388400742400*Pi^8 + 
   385799507110668752017985144829543933542400*Pi^9 - 
   8907188591142925973925757599473411751936000*Pi^10 - 
   3570515371598078788242247448414733975552000*Pi^11 + 
   59760446794125661373231304362534316018401280*Pi^12 + 
   15856978400285381096179984976646321089863680*Pi^13 - 
   242825411025352081556680415667196914540953600*Pi^14 - 
   20058359559720538110049578197540723961139200*Pi^15 + 
   581129106825476982586138555303132804731200256*Pi^16 - 
   76830213702378462140006039280810703342613184*Pi^17 - 
   744741186276304751017000058547434245390939200*Pi^18 + 
   235339692756325443669673259278403987648070000*Pi^19 + 
   370683765655321554773047737509356384445812500*Pi^20 - 
   118830758765613706962589635429567550231640625*Pi^21)/
  (21400554564336781641895135029417546260743324277145600000000*Pi^21), 
 -(7130235101321523948648829770792960000 + 
    10289302506212490354295330433925120000*Pi - 
    842705457667721526049967868110438400000*Pi^2 - 
    1197103270986578235458515463936409600000*Pi^3 - 
    130127650411394706995313058979185164288000*Pi^4 + 
    227614965473592737726862872268068880384000*Pi^5 + 
    8277301068143548742055143583606280028160000*Pi^6 - 
    10632063641230932533464517790726661079040000*Pi^7 - 
    197990794820650923536160261612334041110937600*Pi^8 + 
    231128275433313968076314322062710898216140800*Pi^9 + 
    2499907105274682918139721960710498972139520000*Pi^10 - 
    2826274942471713265067763332484267798822912000*Pi^11 - 
    17977183754239380771654663541775456241650565120*Pi^12 + 
    20868695216204297160940821853236823863380213760*Pi^13 + 
    71532721184819904992382848584948219803753881600*Pi^14 - 
    94934185020077596435463289781775582502724403200*Pi^15 - 
    130306372711082061726247558102992534874228283904*Pi^16 + 
    261998932155425881701787463912891902898415908352*Pi^17 + 
    6251200743737219890878661752125315999327039040*Pi^18 - 
    407193136725504360053065274500269920279557795200*Pi^19 + 
    224998916557417752446655172308648106767862515000*Pi^20 + 
    269926400615986045005680073866499660395962125000*Pi^21 - 
    96346188585435169921707691103973825344021484375*Pi^22)/
  (82862947273112018517417962833904739121598151601107763200000000*Pi^22), 
 -(2549213290464678428466033138755174400000 - 
    3771894368599086168835230948749475840000*Pi - 
    332020013787623558554686256978864373760000*Pi^2 + 
    484047132109996103608361853276861235200000*Pi^3 + 
    115063721831486077036112504271958368583680000*Pi^4 + 
    64530229533483049869344892460971539300352000*Pi^5 - 
    6682848124723050818015475657114294820012032000*Pi^6 - 
    4552126959063546074737125819849909542584320000*Pi^7 + 
    177430996349084718939385177030371775176769536000*Pi^8 + 
    117415951911449010188316995860770288223282790400*Pi^9 - 
    2679437331128283961293835226409705106012530278400*Pi^10 - 
    1584436077806062394272756632893670194038112256000*Pi^11 + 
    24924326138763168378039127064286818889153164083200*Pi^12 + 
    12024158265603184479863843064892819655316295188480*Pi^13 - 
    146471121901097950185143987432954529793179917844480*Pi^14 - 
    48676516705343332076061914459857432556103955865600*Pi^15 + 
    539931514850397970474250733887913444387019257149440*Pi^16 + 
    73569320275527139596097910353168714199847529929216*Pi^17 - 
    1201860590421690042390914899675164526485681919485696*Pi^18 + 
    114399733990522135445608395021179575535236419681600*Pi^19 + 
    1464105299745405970309244458612329352689838129000800*Pi^20 - 
    437624697804602415368586617715067515208259851335000*Pi^21 - 
    709918586561041317833645230911713023633842794437500*Pi^22 + 
    225602626367573704332566148919585594440891603515625*Pi^23)/
  (701351985719620124731425637426169711925206755151776107724800000000*Pi^23), 
 (121116024331954209193637940435049512960000 + 
   183543356913456846849554385990372556800000*Pi - 
   17308132050611035634420402512634629324800000*Pi^2 - 
   25864935761992002879009413230314934763520000*Pi^3 - 
   5652050858024329084172401674611422320918528000*Pi^4 + 
   8528383449740457518572405980329230372700160000*Pi^5 + 
   432663979393501202979555524243893621012561920000*Pi^6 - 
   526226204136478547963864334370682948145905664000*Pi^7 - 
   13355878048397542619996458943039808135629478297600*Pi^8 + 
   14984690807595782625207516691149543525813583872000*Pi^9 + 
   227549762297816922135934400277854730293115617280000*Pi^10 - 
   243882928028761727892482322785651425795109604556800*Pi^11 - 
   2341769016643040132490293326074411906546593845739520*Pi^12 + 
   2459255204212113175083967939825073466061785032294400*Pi^13 + 
   14747341691285568151896702838137438005957313606451200*Pi^14 - 
   15813684543418073250338452531380548452047025593384960*Pi^15 - 
   54046137193823037107190794462305828197410912891531264*Pi^16 + 
   64844124481863474871879070216305392795591187619758080*Pi^17 + 
   96467625205284684812466426330140215326295487842682880*Pi^18 - 
   165346990360102254714750490968727794703446285624993792*Pi^19 - 
   22798209974164019159356235975131075078475350040700288*Pi^20 + 
   242730777408700955945355044496680268099467556163987200*Pi^21 - 
   120704979412468301705946102894502838545683256384260000*Pi^22 - 
   155556874029646615179575205764514846102051239440500000*Pi^23 + 
   54575434942340365820424920698089802363392379937109375*Pi^24)/
  (807957487549002383690602334314947508137838181934846076098969600000000*
   Pi^24), (9764054763177358057854934248315892531200000 - 
   15139503041494276149204742554381189120000000*Pi - 
   1524873345269543135855099733394839306240000000*Pi^2 + 
   2333251752913338331900135706773055078400000000*Pi^3 + 
   921538038601405770773639722376780422368460800000*Pi^4 + 
   683278161586948751321978215359413628174336000000*Pi^5 - 
   68585908241662620735490108977036084922810368000000*Pi^6 - 
   56813310814118811649605263871647343213281280000000*Pi^7 + 
   2330586317424326248129530446862539239924307066880000*Pi^8 + 
   1879772286654236284718417251431833236039217971200000*Pi^9 - 
   45788809893354179749468762970113470763773827481600000*Pi^10 - 
   34198366475073301383453027666762541920814891008000000*Pi^11 + 
   567906952656601378681027409498710934855427735158784000*Pi^12 + 
   374341266781194782968941433289019525913359095562240000*Pi^13 - 
   4597267951442730344063315295670344493074856907243520000*Pi^14 - 
   2486079959480764814468868556605529934928255946752000000*Pi^15 + 
   24375394387831414345814336612710539355850139602477465600*Pi^16 + 
   9353427231772286177246194341572846859452046636256768000*Pi^17 - 
   83063821650184363623092334722722773848867658925231104000*Pi^18 - 
   14936511795882132472359314228834658699280358578164480000*Pi^19 + 
   174038005771832099437987271541938884397222676071135433216*Pi^20 - 
   11060784097961252884629768042165632856494940860470032000*Pi^21 - 
   202931073157573649921908062340855805245763398647267600000*Pi^22 + 
   57555134859545838914015825709667026575090188367047500000*Pi^23 + 
   96133233859875823177247552645301222284706191803684687500*Pi^24 - 
   30300763487581736390774457009007439019354329554248046875*Pi^25)/
  (1615914975098004767381204668629895016275676363869692152197939200000000000*
   Pi^25), -(2082239164000627338525749806568070080102400000 + 
    3300250509953947023554967775930771675545600000*Pi - 
    354076755338499825946819305609213971005440000000*Pi^2 - 
    554180724849073338815992073927921888133120000000*Pi^3 - 
    226034176238649794215131602717349205577721446400000*Pi^4 + 
    317291537073805248407043091592310435118212710400000*Pi^5 + 
    20806600994898107883065570856692652606889132032000000*Pi^6 - 
    25029650217971073902146403228976707031514742784000000*Pi^7 - 
    806555712686490249026276373034959467814219247779840000*Pi^8 + 
    907214368340709227993480698508947300100529916477440000*Pi^9 + 
    17782640133753360364575273936919706689190218589798400000*Pi^10 - 
    19068025471499640484572950245769208706031808203980800000*Pi^11 - 
    245784718105611165879306044560902073124368009267249152000*Pi^12 + 
    253842446321447387479089215971268121749312538795835392000*Pi^13 + 
    2195389297679178902672998995503027724671473791233556480000*Pi^14 - 
    2216891109694421960722795001745415317562621757073653760000*Pi^15 - 
    12529751829365687484836506359133247700542509745029209292800*Pi^16 + 
    12792880224457887896943259388557300641181162128924597452800*Pi^17 + 
    43043151682690077998571634707963464554118601105774020096000*Pi^18 - 
    48208315312814065432598871896619989136344389543761610752000*Pi^19 - 
    75124604226083614661498137665644953010727681103663075335168*Pi^20 + 
    114997446089046586272605709173270019044750346503099107243008*Pi^21 + 
    25975026948413134002668326593243834997633770760670311824000*Pi^22 - 
    160627457905965550047134188668994203854435969355858712800000*Pi^23 + 
    72387114822979014845750017686977726274601700658151093125000*Pi^24 + 
    99873357598238575395231127728434707714319791152952299375000*Pi^25 - 
    34497710304911810908920160542716433236569611816243310546875*Pi^26)/
  (87388681853300097819975548479504722480188577758072951590864551936000000000\
00*Pi^26)}


==> anc/minusZ_k3M0.txt <==
{(-4 + 3*Sqrt[2])/24, -(90 + (-135 + 36*Sqrt[2] + 32*Sqrt[3])*Pi)/(1728*Pi), 
 -(72 + 90*Sqrt[2] + (-180 + 27*Sqrt[2] + 32*Sqrt[6])*Pi)/(13824*Pi), 
 (5292 + (12636 - 1296*Sqrt[2] + 1920*Sqrt[3])*Pi + 
   (-18107 + 7128*Sqrt[2] + 1728*Sqrt[3])*Pi^2)/(1990656*Pi^2), 
 (108*(-44 + 49*Sqrt[2]) + 12*(-2916 + 1863*Sqrt[2] + 160*Sqrt[6])*Pi + 
   (52340 - 52127*Sqrt[2] + 4608*Sqrt[3] + 5184*Sqrt[6])*Pi^2)/
  (15925248*Pi^2), (-942840 - 324*(-16983 + 1188*Sqrt[2] + 1568*Sqrt[3])*Pi - 
   378*(-34657 + 5832*Sqrt[2] - 4032*Sqrt[3])*Pi^2 + 
   (-20835873 + 4764420*Sqrt[2] + 5070880*Sqrt[3] + 373248*Sqrt[6])*Pi^3)/
  (10319560704*Pi^3), (-1944*(324 + 485*Sqrt[2]) - 
   324*(-40500 - 9045*Sqrt[2] + 1568*Sqrt[6])*Pi + 
   54*(191580 + 226075*Sqrt[2] - 59904*Sqrt[3] + 10944*Sqrt[6])*Pi^2 + 
   (-30745980 + 4340385*Sqrt[2] + 373248*Sqrt[3] + 6097312*Sqrt[6])*Pi^3)/
  (82556485632*Pi^3), 
 -(-69435792 + 2592*(-216189 + 8748*Sqrt[2] - 15520*Sqrt[3])*Pi - 
    648*(-2905547 + 857304*Sqrt[2] + 305856*Sqrt[3])*Pi^2 + 
    24*(237430683 - 47325708*Sqrt[2] + 33980576*Sqrt[3] + 4852224*Sqrt[6])*
     Pi^3 + (-8568349897 + 3564483408*Sqrt[2] + 844947072*Sqrt[3] + 
      67184640*Sqrt[6])*Pi^4)/(23776267862016*Pi^4), 
 (11664*(-4140 + 5953*Sqrt[2]) + 2592*(-685476 + 294759*Sqrt[2] + 
     15520*Sqrt[6])*Pi + 648*(4257012 - 5692271*Sqrt[2] + 889344*Sqrt[3] + 
     475200*Sqrt[6])*Pi^2 - 24*(-891633420 + 537992037*Sqrt[2] + 
     4852224*Sqrt[3] + 57028640*Sqrt[6])*Pi^3 - 
   (24921398124 - 26847091777*Sqrt[2] + 2911601664*Sqrt[3] + 
     3176454528*Sqrt[6])*Pi^4)/(190210142896128*Pi^4), 
 -(16024586400 + 58320*(-3810375 + 111780*Sqrt[2] + 190496*Sqrt[3])*Pi + 
    19440*(-46562887 + 11393784*Sqrt[2] - 5170752*Sqrt[3])*Pi^2 - 
    1080*(-5010014673 + 59808132*Sqrt[2] + 478062112*Sqrt[3] + 
      72036864*Sqrt[6])*Pi^3 - 18*(-601671814561 + 156885990480*Sqrt[2] - 
      90025338240*Sqrt[3] + 4367001600*Sqrt[6])*Pi^4 + 
    5*(-3462904748043 + 764110501380*Sqrt[2] + 846812216608*Sqrt[3] + 
      95301909504*Sqrt[6])*Pi^5)/(205426954327818240*Pi^5), 
 -(1049760*(43524 + 76325*Sqrt[2]) + 291600*(-11687220 - 2845989*Sqrt[2] + 
      190496*Sqrt[6])*Pi - 97200*(21116700 + 32642875*Sqrt[2] - 
      14436864*Sqrt[3] + 3494592*Sqrt[6])*Pi^2 - 
    5400*(-11946201084 - 3400144047*Sqrt[2] + 72036864*Sqrt[3] + 
      420861856*Sqrt[6])*Pi^3 + 18*(2098557698724 + 2495157507005*Sqrt[2] - 
      991657497600*Sqrt[3] + 219602332800*Sqrt[6])*Pi^4 + 
    25*(-5093006164164 + 688231573479*Sqrt[2] + 102920647680*Sqrt[3] + 
      1056921789472*Sqrt[6])*Pi^5)/(8217078173112729600*Pi^5), 
 (6903127281600 - 2099520*(-60096573 + 1175148*Sqrt[2] - 2442400*Sqrt[3])*
    Pi + 874800*(-580958843 + 222442200*Sqrt[2] + 74430144*Sqrt[3])*Pi^2 - 
   64800*(78618445371 - 8217180108*Sqrt[2] + 5112921248*Sqrt[3] + 
     1169385984*Sqrt[6])*Pi^3 - 1620*(-7260563775581 + 
     3139928096400*Sqrt[2] + 1186359488640*Sqrt[3] + 64833177600*Sqrt[6])*
    Pi^4 + 36*(1111988736644193 - 285098444418348*Sqrt[2] + 
     151177379584160*Sqrt[3] + 32198568422400*Sqrt[6])*Pi^5 + 
   25*(-2429876137477111 + 1030638466544616*Sqrt[2] + 
     241034513507136*Sqrt[3] + 31197416011776*Sqrt[6])*Pi^6)/
  (3549777770784699187200*Pi^6), (6298560*(-627372 + 1095985*Sqrt[2]) + 
   2099520*(-219528036 + 72461223*Sqrt[2] + 2442400*Sqrt[6])*Pi + 
   874800*(719650548 - 1108205663*Sqrt[2] + 251712000*Sqrt[3] + 
     95003712*Sqrt[6])*Pi^2 - 64800*(-323584078284 + 125617137093*Sqrt[2] + 
     1169385984*Sqrt[3] + 8531033120*Sqrt[6])*Pi^3 - 
   324*(64024344828684 - 94501171376905*Sqrt[2] + 21420275328000*Sqrt[3] + 
     10672647177600*Sqrt[6])*Pi^4 + 
   36*(-4701183543678996 + 2776560052216203*Sqrt[2] + 
     34674658329600*Sqrt[3] + 320553018745760*Sqrt[6])*Pi^5 + 
   25*(7026352093807524 - 7882884053217907*Sqrt[2] + 
     933143145924096*Sqrt[3] + 1002046328713152*Sqrt[6])*Pi^6)/
  (28398222166277593497600*Pi^6), 
 -(13071473056656000 + 308629440*(-1151279703 + 16939044*Sqrt[2] + 
      35071520*Sqrt[3])*Pi + 154314720*(-11076940039 + 3824588664*Sqrt[2] - 
      1369986624*Sqrt[3])*Pi^2 - 14288400*(-1640918374497 - 
      37429096572*Sqrt[2] + 86002288672*Sqrt[3] + 20388672000*Sqrt[6])*Pi^3 - 
    476280*(-142574752605697 + 62179469758800*Sqrt[2] - 
      23566218065280*Sqrt[3] + 1052447385600*Sqrt[6])*Pi^4 + 
    15876*(-25426747069785891 - 344980074754332*Sqrt[2] + 
      2494849151548960*Sqrt[3] + 658870240435200*Sqrt[6])*Pi^5 + 
    18*(-42427158841151562923 + 13652822211835749768*Sqrt[2] - 
      7038869743802731968*Sqrt[3] + 513031524826060800*Sqrt[6])*Pi^6 - 
    1225*(-994813856771677371 + 216358478479376604*Sqrt[2] + 
      243664471487459552*Sqrt[3] + 33730969574969856*Sqrt[6])*Pi^7)/
  (300566783407882049578598400*Pi^7), 
 (-793618560*(8149572 + 16470725*Sqrt[2]) - 
   308629440*(-4237528500 - 973730133*Sqrt[2] + 35071520*Sqrt[6])*Pi + 
   154314720*(2378452572 + 6070268155*Sqrt[2] - 4658194944*Sqrt[3] + 
     1106207424*Sqrt[6])*Pi^2 + 14288400*(-4682722466556 - 
     1436436435231*Sqrt[2] + 20388672000*Sqrt[3] + 60938965408*Sqrt[6])*
    Pi^3 - 95256*(171810205387236 + 337890832112285*Sqrt[2] - 
     319687466112000*Sqrt[3] + 92754176515200*Sqrt[6])*Pi^4 - 
   15876*(-59393367687210660 - 19483656618459681*Sqrt[2] + 
     695630652134400*Sqrt[3] + 1913942855376160*Sqrt[6])*Pi^5 + 
   18*(26290403840424916044 + 31804438014861236855*Sqrt[2] - 
     15521741555814563328*Sqrt[3] + 3893703762874137408*Sqrt[6])*Pi^6 + 
   1225*(-1445159965157606772 + 189593273376268947*Sqrt[2] + 
     37828500020218368*Sqrt[3] + 308008823521375328*Sqrt[6])*Pi^7)/
  (2404534267263056396628787200*Pi^7), 
 (1268896581481132800 - 2116316160*(-20844517725 + 220038444*Sqrt[2] - 
     527063200*Sqrt[3])*Pi + 1234517760*(-146056655051 + 
     78104929752*Sqrt[2] + 23298058944*Sqrt[3])*Pi^2 - 
   137168640*(29945656330875 - 2181620548620*Sqrt[2] + 
     1074443601056*Sqrt[3] + 377313790464*Sqrt[6])*Pi^3 - 
   5715360*(-1721538492798509 + 1046603529202320*Sqrt[2] + 
     389848110364800*Sqrt[3] + 18349804800000*Sqrt[6])*Pi^4 + 
   254016*(452000186830781505 - 70036964562075372*Sqrt[2] + 
     26997082603279520*Sqrt[3] + 9938701237939200*Sqrt[6])*Pi^5 + 
   432*(-506112768855181254079 + 259254605478006284328*Sqrt[2] + 
     102032480930302069056*Sqrt[3] + 10009128793831372800*Sqrt[6])*Pi^6 - 
   48*(16696168055720896559265 - 4923022943419075175220*Sqrt[2] + 
     2180335550157259095904*Sqrt[3] + 559051716749565344256*Sqrt[6])*Pi^7 - 
   1225*(-992593580407544467259 + 425251182566372654304*Sqrt[2] + 
     98578049160443367168*Sqrt[3] + 16279161120558452736*Sqrt[6])*Pi^8)/
  (1385011737943520484458181427200*Pi^8), 
 (4761711360*(-129847212 + 266479105*Sqrt[2]) + 
   2116316160*(-86970932388 + 23512775175*Sqrt[2] + 527063200*Sqrt[6])*Pi + 
   1234517760*(180141142644 - 291700811375*Sqrt[2] + 90761974272*Sqrt[3] + 
     27085783104*Sqrt[6])*Pi^2 - 137168640*(-141789485144844 + 
     40684721056389*Sqrt[2] + 377313790464*Sqrt[3] + 1882697868320*Sqrt[6])*
    Pi^3 - 1143072*(13905776683067148 - 23329326298830745*Sqrt[2] + 
     8192566088524800*Sqrt[3] + 2784672022896000*Sqrt[6])*Pi^4 + 
   254016*(-2121645328965484884 + 784448653321240875*Sqrt[2] + 
     10535438905574400*Sqrt[3] + 60157775656533920*Sqrt[6])*Pi^5 + 
   432*(985036007724620896836 - 1549151466318645295195*Sqrt[2] + 
     417952859275577783808*Sqrt[3] + 199873156065170567616*Sqrt[6])*Pi^6 - 
   48*(-75285971316736750363716 + 43982659293777840353751*Sqrt[2] + 
     626143406416836973056*Sqrt[3] + 5319576448341331844320*Sqrt[6])*Pi^7 - 
   1225*(2852127174728134931940 - 3284198915977584159371*Sqrt[2] + 
     409259323790814984192*Sqrt[3] + 434929213013244938496*Sqrt[6])*Pi^8)/
  (11080093903548163875665451417600*Pi^8), 
 -(385250757636120768000 + 42855402240*(-429820038279 + 3505874724*Sqrt[2] + 
      8527331360*Sqrt[3])*Pi + 199991877120*(-462398517025 + 
      220244661576*Sqrt[2] - 66236760000*Sqrt[3])*Pi^2 - 
    3703553280*(-649697930646993 - 21490581717756*Sqrt[2] + 
      21141407155744*Sqrt[3] + 7351719916032*Sqrt[6])*Pi^3 - 
    925888320*(-8316770651185421 + 5485715961531408*Sqrt[2] - 
      1617082860320640*Sqrt[3] + 67916482283520*Sqrt[6])*Pi^4 + 
    10287648*(-9984027708439566291 - 485289835666539804*Sqrt[2] + 
      548527382616055840*Sqrt[3] + 243989741951769600*Sqrt[6])*Pi^5 + 
    163296*(-1599054189796542207005 + 936699295223668681656*Sqrt[2] - 
      316228828581552720960*Sqrt[3] + 21780961906569062400*Sqrt[6])*Pi^6 - 
    3888*(-394003690639167909294819 - 10903268753314451271108*Sqrt[2] + 
      39551348413631189031392*Sqrt[3] + 13956982419545642082816*Sqrt[6])*
     Pi^7 - 1134*(-2495332939410981446681257 + 914225921301982957294752*
       Sqrt[2] - 438261241562484211710720*Sqrt[3] + 38411897635296998830080*
       Sqrt[6])*Pi^8 + 1225*(-3672129305534620879166445 + 
      792686623967829591369516*Sqrt[2] + 900045278412557541767776*Sqrt[3] + 
      141808029622544418195456*Sqrt[6])*Pi^9)/
  (21539702548497630574293637555814400*Pi^9), 
 -(428554022400*(390851892 + 898954945*Sqrt[2]) + 
    42855402240*(-1839006293940 - 386650423269*Sqrt[2] + 8527331360*Sqrt[6])*
     Pi - 28570268160*(-36909968868 + 1305772598875*Sqrt[2] - 
      1850685737472*Sqrt[3] + 406734494400*Sqrt[6])*Pi^2 - 
    3703553280*(-2084268148866684 - 619279988537007*Sqrt[2] + 
      7351719916032*Sqrt[3] + 11863921555360*Sqrt[6])*Pi^3 + 
    925888320*(-1164240056021436 + 1754715249559397*Sqrt[2] - 
      5041481554768896*Sqrt[3] + 1465829120536704*Sqrt[6])*Pi^4 + 
    10287648*(-26613605038516700580 - 9627898546626138801*Sqrt[2] + 
      254394081273369600*Sqrt[3] + 260871779786993440*Sqrt[6])*Pi^5 - 
    23328*(652876830659218214412 + 3290554058988718309655*Sqrt[2] - 
      5758270017786823122432*Sqrt[3] + 1917999121946108040000*Sqrt[6])*Pi^6 - 
    3888*(-899152232890762489558932 - 325246125421902145835781*Sqrt[2] + 
      15224354974545757641216*Sqrt[3] + 26636479041086407917920*Sqrt[6])*
     Pi^7 + 162*(9735386666595309478247436 + 11993143426535566160693167*
       Sqrt[2] - 6708529710402175086041088*Sqrt[3] + 
      1842190132661913861188352*Sqrt[6])*Pi^8 + 
    1225*(-5267795197121878017921660 + 676422076122479677927833*Sqrt[2] + 
      162878488568822917085184*Sqrt[3] + 1143202230675842108376160*Sqrt[6])*
     Pi^9)/(172317620387981044594349100446515200*Pi^9), 
 (41158342181875488998400 - 285702681600*(-8615048850909 + 
     52765005420*Sqrt[2] - 143832791200*Sqrt[3])*Pi + 
   214277011200*(-44218519484603 + 33480747761112*Sqrt[2] + 
     8862510220992*Sqrt[3])*Pi^2 - 31744742400*(13158574862838363 - 
     770664651105996*Sqrt[2] + 285899038628000*Sqrt[3] + 
     149905544735232*Sqrt[6])*Pi^3 - 9258883200*(-99961813719482233 + 
     87629862096766800*Sqrt[2] + 30633882727667328*Sqrt[3] + 
     1323309584885760*Sqrt[6])*Pi^4 + 
   617258880*(41139925388236907469 - 5015979911918369340*Sqrt[2] + 
     1310733616172346400*Sqrt[3] + 764952280889932800*Sqrt[6])*Pi^5 + 
   349920*(-130144579419990655106479 + 97385362184891249793576*Sqrt[2] + 
     39741851704580522392896*Sqrt[3] + 3593738430533438208000*Sqrt[6])*Pi^6 - 
   77760*(7652710138144451425884801 - 1487506579144057952148852*Sqrt[2] + 
     425499136253116115501920*Sqrt[3] + 196365194061549160241664*Sqrt[6])*
    Pi^7 - 972*(-1026599055915819034786487407 + 579322551149792716980981600*
      Sqrt[2] + 235465706748601877287760640*Sqrt[3] + 
     31440079345402450624204800*Sqrt[6])*Pi^8 + 
   60*(64296378574513724594002673367 - 20779233828384138391213011108*
      Sqrt[2] + 8128993781987770839859751648*Sqrt[3] + 
     2328548020444285780675553280*Sqrt[6])*Pi^9 + 
   6125*(-952551203543085808253762693 + 410616737207869558259510856*Sqrt[2] + 
     94599420949278743046193728*Sqrt[3] + 18219665456775756140507136*Sqrt[6])*
    Pi^10)/(124068686679346352107931352321490944000*Pi^10), 
 (2571324134400*(-33909776172 + 80033360305*Sqrt[2]) + 
   1428513408000*(-40661594835300 + 9343202356359*Sqrt[2] + 
     143832791200*Sqrt[6])*Pi + 1071385056000*(60099789277044 - 
     95819437419935*Sqrt[2] + 39306926264832*Sqrt[3] + 9783462007872*Sqrt[6])*
    Pi^2 - 158723712000*(-72317476373297868 + 16346713012655013*Sqrt[2] + 
     149905544735232*Sqrt[3] + 541974821972000*Sqrt[6])*Pi^3 - 
   1851776640*(4331964419447556492 - 7563964886616687625*Sqrt[2] + 
     3766471673195750400*Sqrt[3] + 976296649416508800*Sqrt[6])*Pi^4 + 
   3086294400*(-224775989287931826180 + 59982590150590394799*Sqrt[2] + 
     803460926344688640*Sqrt[3] + 3250820235333540640*Sqrt[6])*Pi^5 + 
   1749600*(244630977250809472467012 - 441078144228570245110795*Sqrt[2] + 
     192373395297004324763136*Sqrt[3] + 61141859977749117529536*Sqrt[6])*
    Pi^6 - 388800*(-38865504790595156092138116 + 13985483521548636243947511*
      Sqrt[2] + 215803175078214798488064*Sqrt[3] + 1150532545960488080961760*
      Sqrt[6])*Pi^7 - 972*(10614285900507692056422847716 - 
     17484445597246111615044403835*Sqrt[2] + 5249429569886024868776294400*
      Sqrt[3] + 2441429853925585276292716800*Sqrt[6])*Pi^8 + 
   300*(-302094873574689238416295985772 + 175348393613548627290964637157*
      Sqrt[2] + 2678524065266487860552472576*Sqrt[3] + 
     21837181654195336611982372064*Sqrt[6])*Pi^9 + 
   30625*(2721696817299454772530912332 - 3192969504681296504196705233*
      Sqrt[2] + 412002562524731941637592576*Sqrt[3] + 
     434489779086064029512286912*Sqrt[6])*Pi^10)/
  (4962747467173854084317254092859637760000*Pi^10), 
 -(752947273886337437402880000 + 311130220262400*(-189548408309463 + 
      915563956644*Sqrt[2] + 2561067529760*Sqrt[3])*Pi + 
    259275183552000*(-1127655736531687 + 726210086450040*Sqrt[2] - 
      188965689302592*Sqrt[3])*Pi^2 - 43212530592000*
     (-299508142669736481 - 11015081514042876*Sqrt[2] + 
      6494177828741152*Sqrt[3] + 3183861027451392*Sqrt[6])*Pi^3 - 
    14404176864000*(-2911687621008413357 + 2779557721466509584*Sqrt[2] - 
      670621596826658688*Sqrt[3] + 26982998052341760*Sqrt[6])*Pi^4 + 
    224064973440*(-4607888667239755618083 - 262130447022954466716*Sqrt[2] + 
      160758539876960788000*Sqrt[3] + 109912487698425830400*Sqrt[6])*Pi^5 + 
    3810628800*(-740393371050000478698319 + 687746576854183687079400*
       Sqrt[2] - 177629579754789218745024*Sqrt[3] + 11474051598490297743360*
       Sqrt[6])*Pi^6 - 211701600*(-171712607578142490120517011 - 
      10819916689991379245039556*Sqrt[2] + 9851369204319392743880672*
       Sqrt[3] + 6139406579523384954511872*Sqrt[6])*Pi^7 - 
    17641800*(-4931353908697593272357799487 + 3479314553256928573067220576*
       Sqrt[2] - 1081005211664087277961297152*Sqrt[3] + 
      90115935080666997520650240*Sqrt[6])*Pi^8 + 
    13068*(-38429246318824646592834182916861 - 
      1403364618183164623032536493012*Sqrt[2] + 
      3931930742376500887041398032480*Sqrt[3] + 
      1671551399076915595531003545600*Sqrt[6])*Pi^9 + 
    450*(-2039324492461058993061231946867609 + 
      817679912798452858143078941095464*Sqrt[2] - 
      371376434659922308023090184873152*Sqrt[3] + 
      36217018593331506355162222374912*Sqrt[6])*Pi^10 - 
    3705625*(-391979501879646786537852721485 + 84238564293829535461095567060*
       Sqrt[2] + 96104365894440750060135226016*Sqrt[3] + 
      16585911186416475535429120512*Sqrt[6])*Pi^11)/
  (129706367802055850347715752970979492495360000*Pi^11), 
 (-509122178611200*(570751598916 + 1478912735525*Sqrt[2]) - 
   311130220262400*(-924981852263220 - 176583003940053*Sqrt[2] + 
     2561067529760*Sqrt[6])*Pi + 259275183552000*(-283115081911716 + 
     284608881287515*Sqrt[2] - 866321703037440*Sqrt[3] + 
     173431747852992*Sqrt[6])*Pi^2 + 43212530592000*
    (-1041646851077948028 - 296623073501033823*Sqrt[2] + 
     3183861027451392*Sqrt[3] + 2684311826254240*Sqrt[6])*Pi^3 - 
   576167074560*(-39618820285676391708 - 2668136915358566275*Sqrt[2] - 
     57762195262692480000*Sqrt[3] + 16147676661274627200*Sqrt[6])*Pi^4 - 
   224064973440*(-12982260393385982244900 - 4766756794011130368033*Sqrt[2] + 
     113664070371576960000*Sqrt[3] + 35394183938759130400*Sqrt[6])*Pi^5 + 
   3810628800*(-341705039273148299187492 - 47019976738841328000725*Sqrt[2] - 
     503321977175714125309440*Sqrt[3] + 174361735694050089966144*Sqrt[6])*
    Pi^6 + 211701600*(-429180297409944599834117268 - 
     176884347095544084307449813*Sqrt[2] + 6584392101648015289539072*
      Sqrt[3] + 2839408610365403816417120*Sqrt[6])*Pi^7 - 
   705672*(-11475990994839823641012096276 + 18070524852547640077178632375*
      Sqrt[2] - 67238756759319884781868800000*Sqrt[3] + 
     25048029035059032836187820800*Sqrt[6])*Pi^8 - 
   13068*(-85745848925778753540186898651260 - 
     33384344927922475709378237166231*Sqrt[2] + 
     1868029752727991811752485632000*Sqrt[3] + 
     2343443198067405152543175914080*Sqrt[6])*Pi^9 + 
   450*(1033867235431681071153603895737828 + 
     1295599776487984431573752271384853*Sqrt[2] - 
     803118703023487170015401781960192*Sqrt[3] + 
     236571339777662836221763450577472*Sqrt[6])*Pi^10 + 
   3705625*(-555918268610449315251042966540 + 70219021594164138402625772829*
      Sqrt[2] + 19380641941029459358176403968*Sqrt[3] + 
     122255653076472862513708013600*Sqrt[6])*Pi^11)/
  (1037650942416446802781726023767835939962880000*Pi^11), 
 (87131284092519989949817344000 - 2036488714444800*
    (-4118069803970493 + 15410293170732*Sqrt[2] - 47325207536800*Sqrt[3])*
    Pi + 1866781321574400*(-15604188436338251 + 16748554248055512*Sqrt[2] + 
     3951500946197184*Sqrt[3])*Pi^2 - 345700244736000*
    (6575341338144022491 - 335852565100449804*Sqrt[2] + 
     91363581989337248*Sqrt[3] + 70172057946032640*Sqrt[6])*Pi^3 - 
   129637591776000*(-33860729867651115721 + 42525177119398399824*Sqrt[2] + 
     14000028182124748416*Sqrt[3] + 573094984941250560*Sqrt[6])*Pi^4 + 
   2304668298240*(105596843520337496128161 - 11409536046650795784684*
      Sqrt[2] + 1957799302744949616800*Sqrt[3] + 1727143689997739289600*
      Sqrt[6])*Pi^5 + 9145509120*(-40888167474298378414908607 + 
     44345843069581668444364584*Sqrt[2] + 18056548532937839968749888*
      Sqrt[3] + 1586025349542128546150400*Sqrt[6])*Pi^6 - 
   15242515200*(784854420011426392810555149 - 128544857735223738843561636*
      Sqrt[2] + 22441468827094124382014432*Sqrt[3] + 
     16634680536493375778419200*Sqrt[6])*Pi^7 - 
   63510480*(-275976068991768683406254966623 + 231571292807519146440941516640*
      Sqrt[2] + 102477376541359391648589423360*Sqrt[3] + 
     13251647278906486162017177600*Sqrt[6])*Pi^8 + 
   313632*(799210637890733456557922164082463 - 
     180667880144141913901329373329732*Sqrt[2] + 
     41813935244820401369139944645600*Sqrt[3] + 
     22062845760727241517236286105600*Sqrt[6])*Pi^9 + 
   648*(-590450029113153709510350212890962797 + 
     354774096784749040826428293087840264*Sqrt[2] + 
     148145635990922590077133840780534848*Sqrt[3] + 
     24167453132006963003378274972364800*Sqrt[6])*Pi^10 - 
   1800*(856458942683239411064312807464822719 - 
     295695611774598924936751649427865980*Sqrt[2] + 
     105419819562199464615681646432126240*Sqrt[3] + 
     32543269064891334821338002988927488*Sqrt[6])*Pi^11 - 
   3705625*(-626482380972026075042166844719941 + 
     271188913126532243973476570863920*Sqrt[2] + 
     62195965423621778835108464194944*Sqrt[3] + 
     13353949543422541225304843237376*Sqrt[6])*Pi^12)/
  (896530414247810037603411284535410252127928320000*Pi^12), 
 (3054733071667200*(-10664435706156 + 28523370798145*Sqrt[2]) + 
   2036488714444800*(-21798195863200164 + 4357653667125543*Sqrt[2] + 
     47325207536800*Sqrt[6])*Pi + 1866781321574400*
    (25132549656110580 - 37631265058089455*Sqrt[2] + 
     19752478212690432*Sqrt[3] + 4228096239411264*Sqrt[6])*Pi^2 - 
   345700244736000*(-42004969673624477964 + 7734807517007234853*Sqrt[2] + 
     70172057946032640*Sqrt[3] + 191589235373180960*Sqrt[6])*Pi^3 - 
   5185503671040*(1724229722228588497548 - 2988874525753898203225*Sqrt[2] + 
     2010305414681887564800*Sqrt[3] + 417805116186458275200*Sqrt[6])*Pi^4 + 
   2304668298240*(-678129419857307633009748 + 139424210917379018440011*
      Sqrt[2] + 1803640489476128179200*Sqrt[3] + 5610088566157217463200*
      Sqrt[6])*Pi^5 + 9145509120*(85490705263680724286031300 - 
     163590877288970820279930715*Sqrt[2] + 104185730448329803223053824*
      Sqrt[3] + 24576055391791514288599488*Sqrt[6])*Pi^6 - 
   15242515200*(-4683764151426949716121085556 + 1199573301285361540601552907*
      Sqrt[2] + 18074468972768172929395200*Sqrt[3] + 
     71256090061104891752340320*Sqrt[6])*Pi^7 - 
   12702096*(2845860421009088911728602803428 - 
     5471566138871324294338165929515*Sqrt[2] + 
     2743894114616826091076017305600*Sqrt[3] + 831503549634284861665358342400*
      Sqrt[6])*Pi^8 + 313632*(-4277462460730975272395634348685644 + 
     1514123285634160430718543853607613*Sqrt[2] + 
     24979908822412083228105771571200*Sqrt[3] + 
     130295145383113655167309139564000*Sqrt[6])*Pi^9 + 
   648*(1271233223548255861595926621021602540 - 
     2172305183050427207061762649752478745*Sqrt[2] + 
     702823400974619097231521043685615104*Sqrt[3] + 
     320218232952440920690695245740394688*Sqrt[6])*Pi^10 - 
   1800*(-4141748153542373528699042715435691356 + 
     2393946004968973043617934719944809937*Sqrt[2] + 
     38223956634919323393369762618997248*Sqrt[3] + 
     304158356328181342263227361334646944*Sqrt[6])*Pi^11 - 
   3705625*(1781313437893876400960186250627324 - 
     2119793436647082861000928500756365*Sqrt[2] + 
     280656669490229161044866592340992*Sqrt[3] + 
     294180638265181216787475113622144*Sqrt[6])*Pi^12)/
  (7172243313982480300827290276283282017023426560000*Pi^12), 
 -(406399338478736703730015626240000 + 516249889111756800*
     (-95978437939120455 + 287939764066212*Sqrt[2] + 912747865540640*Sqrt[3])*
     Pi + 516249889111756800*(-457044507770030599 + 390703213875163896*
       Sqrt[2] - 89555863289361984*Sqrt[3])*Pi^2 - 
    105162014448691200*(-157039382896819294545 - 6002609031502213500*
       Sqrt[2] + 2382460841241400864*Sqrt[3] + 1599950735227924992*Sqrt[6])*
     Pi^3 - 43817506020288000*(-1192121294592090199469 + 
      1600796091075854910480*Sqrt[2] - 323218030932499441536*Sqrt[3] + 
      12630970430285875200*Sqrt[6])*Pi^4 + 876350120405760*
     (-2418232762756242328990995 - 140081608497891398005404*Sqrt[2] + 
      57761354259716033312800*Sqrt[3] + 57837166052896130227200*Sqrt[6])*
     Pi^5 + 27820638743040*(-209598458720969500767719933 + 
      291063822803285089832584632*Sqrt[2] - 60253765023667732790027328*
       Sqrt[3] + 3648468501076196260915200*Sqrt[6])*Pi^6 - 
    1545591041280*(-87163146588809414084079021795 - 
      6015857367806429280005062980*Sqrt[2] + 3255251479222692473784990176*
       Sqrt[3] + 3225964380393807662405902848*Sqrt[6])*Pi^7 - 
    965994400800*(-356589426962001326814118429235 + 
      411855982314124597326023597280*Sqrt[2] - 96461434561562412169491618048*
       Sqrt[3] + 7419348806540948275183718400*Sqrt[6])*Pi^8 + 
    238517136*(-17893258159932094823229186113410125 - 
      1281840994991433294857195529712596*Sqrt[2] + 
      1067728944678717453155181146689120*Sqrt[3] + 
      830161482266359181890300233369600*Sqrt[6])*Pi^9 + 
    657072*(-15106557073412026173583872682123460689 + 
      12135997817845805322672588642851710056*Sqrt[2] - 
      3538161279781871630381524120557829824*Sqrt[3] + 
      327111447801116415499133749002547200*Sqrt[6])*Pi^10 - 
    109512*(-514228359534923337625782203500695581685 - 
      21870486036726822199905870222160352460*Sqrt[2] + 
      53478920418250449821906693153260439456*Sqrt[3] + 
      25973351136144698283142997657028715008*Sqrt[6])*Pi^11 - 
    450*(-227659970358690356280343655741288682956737 + 
      97640986147929060737705846805815528740848*Sqrt[2] - 
      42509131312831318438686965556153671207040*Sqrt[3] + 
      4444315417965920766614299864212170250240*Sqrt[6])*Pi^12 + 
    626250625*(-257785169896717583519098961668868823 + 
      55237502257444081834483007258591220*Sqrt[2] + 
      63211332437728555944186120640079008*Sqrt[3] + 
      11686401615128932359291788998050816*Sqrt[6])*Pi^13)/
  (261815569933616460901399404245444926749423163146240000*Pi^13)}


==> anc/minusZ_k3M1.txt <==
{(-2 - Sqrt[2] + 2*Sqrt[3])/8, 
 (-18 + (27 + 54*Sqrt[2] + 20*Sqrt[3] - 54*Sqrt[6])*Pi)/(1728*Pi), 
 (18*(-14 + Sqrt[2] - 18*Sqrt[3]) + (-54 + 135*Sqrt[2] + 94*Sqrt[3] - 
     20*Sqrt[6])*Pi)/(13824*Pi), 
 (2700 + 12*(-27 + 378*Sqrt[2] - 20*Sqrt[3] + 486*Sqrt[6])*Pi + 
   (-23987 - 4860*Sqrt[2] + 8136*Sqrt[3] + 4140*Sqrt[6])*Pi^2)/
  (1990656*Pi^2), (-108*(146 + 25*Sqrt[2] - 210*Sqrt[3]) + 
   12*(-378 - 135*Sqrt[2] - 206*Sqrt[3] + 20*Sqrt[6])*Pi + 
   (79078 + 46343*Sqrt[2] - 74262*Sqrt[3] - 5976*Sqrt[6])*Pi^2)/
  (15925248*Pi^2), 
 (-141912 - 324*(-675 - 3942*Sqrt[2] - 500*Sqrt[3] + 5670*Sqrt[6])*Pi - 
   54*(-48179 + 34020*Sqrt[2] - 116280*Sqrt[3] + 48780*Sqrt[6])*Pi^2 + 
   (-7099893 - 10026990*Sqrt[2] - 2519956*Sqrt[3] + 9986814*Sqrt[6])*Pi^3)/
  (10319560704*Pi^3), (1944*(-1694 + 73*Sqrt[2] - 2754*Sqrt[3]) - 
   324*(3942 - 3375*Sqrt[2] - 8590*Sqrt[3] + 500*Sqrt[6])*Pi - 
   54*(-892234 + 70535*Sqrt[2] - 1115334*Sqrt[3] + 118440*Sqrt[6])*Pi^2 + 
   (11680362 - 27232605*Sqrt[2] - 19514450*Sqrt[3] + 7640452*Sqrt[6])*Pi^3)/
  (82556485632*Pi^3), 
 (21846672 + 2592*(-1971 + 45738*Sqrt[2] - 1460*Sqrt[3] + 74358*Sqrt[6])*Pi + 
   648*(-1643387 - 354780*Sqrt[2] + 1945224*Sqrt[3] + 457740*Sqrt[6])*Pi^2 - 
   24*(-49370229 + 97622658*Sqrt[2] - 14049172*Sqrt[3] + 120487662*Sqrt[6])*
    Pi^3 + (11157924697 + 2595642408*Sqrt[2] - 4042504944*Sqrt[3] - 
     2145373704*Sqrt[6])*Pi^4)/(23776267862016*Pi^4), 
 (-11664*(22370 + 1873*Sqrt[2] - 39906*Sqrt[3]) + 
   2592*(-45738 - 9855*Sqrt[2] - 40478*Sqrt[3] + 1460*Sqrt[6])*Pi - 
   648*(-12504982 - 2202287*Sqrt[2] + 17649414*Sqrt[3] + 1891224*Sqrt[6])*
    Pi^2 + 24*(109196262 - 3280419*Sqrt[2] + 59926882*Sqrt[3] + 
     41296508*Sqrt[6])*Pi^3 + (-37857709490 - 23663616433*Sqrt[2] + 
     35183893842*Sqrt[3] + 3800525328*Sqrt[6])*Pi^4)/(190210142896128*Pi^4), 
 (-9322918560 - 291600*(-50571 - 603990*Sqrt[2] - 37460*Sqrt[3] + 
     1077462*Sqrt[6])*Pi - 486000*(-1310287 + 823284*Sqrt[2] - 
     6923160*Sqrt[3] + 1460412*Sqrt[6])*Pi^2 + 
   5400*(-987632109 - 1277285598*Sqrt[2] + 15466124*Sqrt[3] + 
     1835422254*Sqrt[6])*Pi^3 + 18*(-550776776881 + 577689197400*Sqrt[2] - 
     1918153069200*Sqrt[3] + 815941557000*Sqrt[6])*Pi^4 + 
   25*(1379675460159 + 1780727434326*Sqrt[2] + 373368097588*Sqrt[3] - 
     1773975097206*Sqrt[6])*Pi^5)/(1027134771639091200*Pi^5), 
 (1049760*(-319214 + 8881*Sqrt[2] - 623538*Sqrt[3]) - 
   291600*(603990 - 252855*Sqrt[2] - 1524862*Sqrt[3] + 37460*Sqrt[6])*Pi - 
   97200*(-182955514 + 8183423*Sqrt[2] - 294776406*Sqrt[3] + 
     34773480*Sqrt[6])*Pi^2 + 5400*(1397981754 - 377924373*Sqrt[2] - 
     2987784866*Sqrt[3] + 959072740*Sqrt[6])*Pi^3 + 
   18*(-11728707637934 + 1162222756681*Sqrt[2] - 14536531088658*Sqrt[3] + 
     2349257382000*Sqrt[6])*Pi^4 - 
   25*(2077690524030 - 4798739885139*Sqrt[2] - 3524759755622*Sqrt[3] + 
     1666842750868*Sqrt[6])*Pi^5)/(8217078173112729600*Pi^5), 
 (1471601856960 + 2099520*(-239787 + 8618778*Sqrt[2] - 177620*Sqrt[3] + 
     16835526*Sqrt[6])*Pi + 874800*(-201290915 - 54359100*Sqrt[2] + 
     659713608*Sqrt[3] + 88918380*Sqrt[6])*Pi^2 - 
   64800*(-16184910429 + 17886952818*Sqrt[2] - 3323967796*Sqrt[3] + 
     28567548990*Sqrt[6])*Pi^3 - 
   324*(-20873875705417 - 7190966370600*Sqrt[2] + 37943433788400*Sqrt[3] + 
     9163122568200*Sqrt[6])*Pi^4 + 
   36*(-334229311189287 + 480090151049418*Sqrt[2] - 88527094323220*Sqrt[3] + 
     582242687056566*Sqrt[6])*Pi^5 + 
   25*(-3128234545563199 - 777782890768644*Sqrt[2] + 
     1166720302297080*Sqrt[3] + 631419179461524*Sqrt[6])*Pi^6)/
  (3549777770784699187200*Pi^6), 
 -(6298560*(4918898 + 233641*Sqrt[2] - 10400562*Sqrt[3]) - 
    2099520*(-8618778 - 1198935*Sqrt[2] - 10451246*Sqrt[3] + 177620*Sqrt[6])*
     Pi + 874800*(-2903869702 - 243163703*Sqrt[2] + 5140667574*Sqrt[3] + 
      655667928*Sqrt[6])*Pi^2 - 64800*(19287358902 - 11345651451*Sqrt[2] + 
      17216153746*Sqrt[3] + 13414163804*Sqrt[6])*Pi^3 - 
    324*(-181486263539186 - 36108125066017*Sqrt[2] + 
      253998396351954*Sqrt[3] + 43295066442000*Sqrt[6])*Pi^4 + 
    36*(514712457507618 - 147487309339365*Sqrt[2] + 312705674421286*Sqrt[3] + 
      345893599511180*Sqrt[6])*Pi^5 + 
    25*(-10731028794009854 - 6946950850600075*Sqrt[2] + 
      9917540723281230*Sqrt[3] + 1231014408866856*Sqrt[6])*Pi^6)/
  (28398222166277593497600*Pi^6), 
 -(1200352040092800 + 308629440*(-6308307 - 132810246*Sqrt[2] - 
      4672820*Sqrt[3] + 280815174*Sqrt[6])*Pi + 
    154314720*(-1166176067 + 775690020*Sqrt[2] - 13208032440*Sqrt[3] + 
      1630114380*Sqrt[6])*Pi^2 - 14288400*(-340871368581 - 
      275721847182*Sqrt[2] + 38100791852*Sqrt[3] + 492571150110*Sqrt[6])*
     Pi^3 - 476280*(-16473568497893 + 19447228657080*Sqrt[2] - 
      163077551367120*Sqrt[3] + 34284150798120*Sqrt[6])*Pi^4 + 
    15876*(-7535282548407759 - 6894071521721622*Sqrt[2] + 
      570751184987660*Sqrt[3] + 9905579906445558*Sqrt[6])*Pi^5 + 
    18*(-7230811077451402999 + 9473328437060210940*Sqrt[2] - 
      30643070806681509960*Sqrt[3] + 13110861198053141460*Sqrt[6])*Pi^6 - 
    1225*(-430485959250894087 - 530653766685061842*Sqrt[2] - 
      99006901541186060*Sqrt[3] + 529079294783366946*Sqrt[6])*Pi^7)/
  (300566783407882049578598400*Pi^7), 
 (793618560*(-80399102 + 1512505*Sqrt[2] - 183394530*Sqrt[3]) - 
   308629440*(132810246 - 31541535*Sqrt[2] - 379193134*Sqrt[3] + 
     4672820*Sqrt[6])*Pi - 154314720*(-48423385066 + 1364719703*Sqrt[2] - 
     94346581158*Sqrt[3] + 13227215400*Sqrt[6])*Pi^2 + 
   14288400*(294214813002 + 200574053523*Sqrt[2] - 734797460786*Sqrt[3] + 
     284704688836*Sqrt[6])*Pi^3 + 95256*(-2930878723129406 + 
     203788388147665*Sqrt[2] - 4702209844631490*Sqrt[3] + 
     935456995926000*Sqrt[6])*Pi^4 - 
   15876*(6773933603157822 + 943923567904605*Sqrt[2] - 
     16576525549563878*Sqrt[3] + 8010849340512340*Sqrt[6])*Pi^5 - 
   18*(-168763247192229377282 + 19767514863858275491*Sqrt[2] - 
     208986881980638072366*Sqrt[3] + 41386852373972336280*Sqrt[6])*Pi^6 + 
   1225*(609004517982818958 - 1407425187981025431*Sqrt[2] - 
     1054687435552705126*Sqrt[3] + 551400591970070588*Sqrt[6])*Pi^7)/
  (2404534267263056396628787200*Pi^7), 
 (194107320889332480 + 2116316160*(-40837635 + 2170775754*Sqrt[2] - 
     30250100*Sqrt[3] + 4951652310*Sqrt[6])*Pi + 
   1234517760*(-34857181739 - 11952922140*Sqrt[2] + 277337274120*Sqrt[3] + 
     23502562380*Sqrt[6])*Pi^2 - 137168640*(-7035862120677 + 
     4500338393250*Sqrt[2] - 1155271929172*Sqrt[3] + 8715348450126*Sqrt[6])*
    Pi^3 - 1143072*(-2908716194827777 - 1461871346481000*Sqrt[2] + 
     17399400465855600*Sqrt[3] + 2378102237526600*Sqrt[6])*Pi^4 + 
   254016*(-149841479325300255 + 105697146347703162*Sqrt[2] - 
     29472048904510900*Sqrt[3] + 167134263993810630*Sqrt[6])*Pi^5 + 
   432*(-289499198130306702751 - 130037260132969825860*Sqrt[2] + 
     655951097181089316600*Sqrt[3] + 160935199499962600020*Sqrt[6])*Pi^6 - 
   48*(-5979235887686659942143 + 7355726824632435378990*Sqrt[2] - 
     1544315659095430772588*Sqrt[3] + 8872688414274264653634*Sqrt[6])*Pi^7 - 
   1225*(-1267697798061144314267 - 329052813539813751024*Sqrt[2] + 
     481573557773235905184*Sqrt[3] + 263693601946294086960*Sqrt[6])*Pi^8)/
  (1385011737943520484458181427200*Pi^8), 
 (-4761711360*(1389168578 + 40764193*Sqrt[2] - 3397845186*Sqrt[3]) + 
   2116316160*(-2170775754 - 204188175*Sqrt[2] - 3343670270*Sqrt[3] + 
     30250100*Sqrt[6])*Pi - 1234517760*(-852812472118 - 40080459935*Sqrt[2] + 
     1798520144166*Sqrt[3] + 276832609560*Sqrt[6])*Pi^2 + 
   137168640*(4764228138054 - 6267725511219*Sqrt[2] + 5825911967746*Sqrt[3] + 
     5253473038268*Sqrt[6])*Pi^3 + 1143072*(-50950224934672322 - 
     5719146140746777*Sqrt[2] + 89805315131353314*Sqrt[3] + 
     19498590135392400*Sqrt[6])*Pi^4 - 
   254016*(91357810234009362 - 137928739173230925*Sqrt[2] + 
     106785667565904310*Sqrt[3] + 141094089842936300*Sqrt[6])*Pi^5 - 
   432*(-2768879210670324149342 - 612202449957840543595*Sqrt[2] + 
     3832646915855849277294*Sqrt[3] + 821741015701816920360*Sqrt[6])*Pi^6 + 
   48*(7338692744033120516466 - 3761599391573023516401*Sqrt[2] + 
     4993137200115321163334*Sqrt[3] + 6849975099507280789732*Sqrt[6])*Pi^7 + 
   1225*(-4377846000828600898870 - 2898659190353734241579*Sqrt[2] + 
     4030024173798208367862*Sqrt[3] + 545155350446359985760*Sqrt[6])*Pi^8)/
  (11080093903548163875665451417600*Pi^8), 
 -(28384431679372285440 + 42855402240*(-1100633211 - 37507551606*Sqrt[2] - 
      815283860*Sqrt[3] + 91741820022*Sqrt[6])*Pi + 
    28570268160*(-261475826267 + 195369817860*Sqrt[2] - 
      6060670011000*Sqrt[3] + 474592384620*Sqrt[6])*Pi^2 - 
    3703553280*(-159400498537917 - 77985127820286*Sqrt[2] + 
      19966410902348*Sqrt[3] + 165374454161358*Sqrt[6])*Pi^3 - 
    185177664*(-2853728677474733 + 4681378029356280*Sqrt[2] - 
      80471403149685840*Sqrt[3] + 9816744078657000*Sqrt[6])*Pi^4 + 
    10287648*(-3511460733271157079 - 1770609513418716294*Sqrt[2] + 
      465185913508550060*Sqrt[3] + 3166562967748656678*Sqrt[6])*Pi^5 + 
    23328*(-1014638240552372145007 + 1942305280090896396060*Sqrt[2] - 
      15672423987624291559560*Sqrt[3] + 3285464033713310980020*Sqrt[6])*
     Pi^6 - 3888*(-145206787702561579643751 - 111714634513063843866738*
       Sqrt[2] + 14250669644659880104564*Sqrt[3] + 160532824319983664415234*
       Sqrt[6])*Pi^7 - 162*(-2799261949821254805550259 + 
      4282106059079636137248528*Sqrt[2] - 13563777913512284418705504*
       Sqrt[3] + 5821981870603518032704560*Sqrt[6])*Pi^8 + 
    1225*(-1676093293597110716479977 - 2006421310638093675011490*Sqrt[2] - 
      343639962367810460557948*Sqrt[3] + 2002268760219749609883234*Sqrt[6])*
     Pi^9)/(21539702548497630574293637555814400*Pi^9), 
 (85710804480*(-25160807630 + 331165153*Sqrt[2] - 65792356434*Sqrt[3]) - 
   42855402240*(37507551606 - 5503166055*Sqrt[2] - 119525191582*Sqrt[3] + 
     815283860*Sqrt[6])*Pi - 28570268160*(-15681976410394 + 
     295289388047*Sqrt[2] - 35789164382646*Sqrt[3] + 6063937021800*Sqrt[6])*
    Pi^2 + 3703553280*(82051511932314 + 137162141527707*Sqrt[2] - 
     232838253725186*Sqrt[3] + 115092023182372*Sqrt[6])*Pi^3 + 
   185177664*(-185046299523535030 + 11495552161295333*Sqrt[2] - 
     360050903063195274*Sqrt[3] + 89450735941364400*Sqrt[6])*Pi^4 - 
   10287648*(1258170452294982894 + 2964399535584281205*Sqrt[2] - 
     4853172180538343318*Sqrt[3] + 3123205456559023540*Sqrt[6])*Pi^5 - 
   23328*(-46702554155459173715954 + 4621545149431485124987*Sqrt[2] - 
     75276021565203902311806*Sqrt[3] + 19544078712260824124760*Sqrt[6])*
    Pi^6 + 3888*(92013967707964520175342 + 53222781916942971409161*Sqrt[2] - 
     272162642283188928512518*Sqrt[3] + 162723743757821477845436*Sqrt[6])*
    Pi^7 + 162*(-69964646519329864496164810 + 9278667428710899452555459*
      Sqrt[2] - 86828952334079309101473366*Sqrt[3] + 
     19506319535791286340861600*Sqrt[6])*Pi^8 - 
   1225*(2258329282496351599628754 - 5237068763447383417145181*Sqrt[2] - 
     3990351252642289706224586*Sqrt[3] + 2225904027239999811307708*Sqrt[6])*
    Pi^9)/(172317620387981044594349100446515200*Pi^9), 
 (23492210858912909030400 + 1428513408000*(-8941459131 + 
     679341806010*Sqrt[2] - 6623303060*Sqrt[3] + 1776393623718*Sqrt[6])*Pi + 
   5356925280000*(-1556383776823 - 675135928908*Sqrt[2] + 
     27502284849192*Sqrt[3] + 1551332622780*Sqrt[6])*Pi^2 - 
   158723712000*(-3672691813107981 + 1415829677511186*Sqrt[2] - 
     509234204065780*Sqrt[3] + 3216953105235486*Sqrt[6])*Pi^3 - 
   1851776640*(-516313130744481241 - 399555410930821800*Sqrt[2] + 
     9188774773650946800*Sqrt[3] + 784202367022993800*Sqrt[6])*Pi^4 + 
   3086294400*(-16383558118772351691 + 6249930112788326370*Sqrt[2] - 
     2632996315042169540*Sqrt[3] + 12037100998080346398*Sqrt[6])*Pi^5 + 
   8748000*(-8103180929452368815291 - 6445030209506482413204*Sqrt[2] + 
     71335401195085576692696*Sqrt[3] + 9847176895375658892900*Sqrt[6])*Pi^6 - 
   388800*(-3198747517413428405923767 + 1789593737567925756350142*Sqrt[2] - 
     621486738375547044459980*Sqrt[3] + 2843835952869390849351282*Sqrt[6])*
    Pi^7 - 972*(-2901075746250381712054050563 - 1575810231083322525901234800*
      Sqrt[2] + 7602885336682873258384528800*Sqrt[3] + 
     1885644176804895162639322800*Sqrt[6])*Pi^8 + 
   300*(-25595364101119660494525460977 + 28553143740022762327855489374*
      Sqrt[2] - 6531659073413348351827731292*Sqrt[3] + 
     34452104869121461632609110658*Sqrt[6])*Pi^9 + 
   30625*(-1209343512037293688071902765 - 323962898442276495483024660*
      Sqrt[2] + 465631686175198794176286360*Sqrt[3] + 
     256987938315386454507271332*Sqrt[6])*Pi^10)/
  (620343433396731760539656761607454720000*Pi^10), 
 (-2571324134400*(476186066258 + 9136230841*Sqrt[2] - 
     1326065768082*Sqrt[3]) + 1428513408000*(-679341806010 - 
     44707295655*Sqrt[2] - 1273177471118*Sqrt[3] + 6623303060*Sqrt[6])*Pi - 
   1071385056000*(-300932854077478 - 8693243182823*Sqrt[2] + 
     736184683084374*Sqrt[3] + 137423373589080*Sqrt[6])*Pi^2 + 
   158723712000*(1482294489547158 - 3511318788968139*Sqrt[2] + 
     2301836339422642*Sqrt[3] + 2434487235448220*Sqrt[6])*Pi^3 + 
   1851776640*(-17630845525445543378 - 1526465487049224241*Sqrt[2] + 
     37121691225156339762*Sqrt[3] + 10101531772424682000*Sqrt[6])*Pi^4 - 
   3086294400*(3101520406579539930 - 16851548079367095825*Sqrt[2] + 
     8437381629232284878*Sqrt[3] + 13375177870862574940*Sqrt[6])*Pi^5 - 
   1749600*(-874978021382677614393614 - 127989017236684766688019*Sqrt[2] + 
     1515903308994015273947742*Sqrt[3] + 432657086890886181694440*Sqrt[6])*
    Pi^6 + 388800*(1003800110110129528755426 - 3337858806281536252050873*
      Sqrt[2] + 1883254267436605839808214*Sqrt[3] + 
     3237425376299691559239940*Sqrt[6])*Pi^7 + 
   972*(-29964688402853307629761957414 - 7198893739884038134142892563*
      Sqrt[2] + 40951285364898742989740772006*Sqrt[3] + 
     10141836661522283469645276000*Sqrt[6])*Pi^8 - 
   300*(26279791138917983678087290158 - 19240976391920501651771182587*
      Sqrt[2] + 20014375557136889960483616490*Sqrt[3] + 
     31234693974107340957025961060*Sqrt[6])*Pi^9 - 
   30625*(-4197008903644157227089791194 - 2823513411315409958849187785*
      Sqrt[2] + 3851546643368048189987567082*Sqrt[3] + 
     553432963956301740914044488*Sqrt[6])*Pi^10)/
  (4962747467173854084317254092859637760000*Pi^10), 
 -(45116303552177886111283200 + 311130220262400*(-246678232707 - 
      12857023788966*Sqrt[2] - 182724616820*Sqrt[3] + 35803775738214*Sqrt[6])*
     Pi + 1296375917760000*(-14202990699511 + 12228152508180*Sqrt[2] - 
      645217040809944*Sqrt[3] + 33786663376284*Sqrt[6])*Pi^2 - 
    43212530592000*(-88947163021543317 - 26891117651386926*Sqrt[2] + 
      10600590644575724*Sqrt[3] + 66026948649476670*Sqrt[6])*Pi^3 - 
    576167074560*(-2095094804275900777 + 7165962801287602200*Sqrt[2] - 
      225978582421751274000*Sqrt[3] + 17409521057645334600*Sqrt[6])*Pi^4 + 
    224064973440*(-2031257586037826127807 - 582280245298875111606*Sqrt[2] + 
      267237885179442469580*Sqrt[3] + 1237368103783109169174*Sqrt[6])*Pi^5 + 
    19053144000*(-4093269409848337991647 + 22889054985416075778588*Sqrt[2] - 
      361952324263778158326024*Sqrt[3] + 43780970182015816530228*Sqrt[6])*
     Pi^6 - 211701600*(-80470053638282465873025327 - 
      31967933526243972218065986*Sqrt[2] + 11180167081047440646436564*
       Sqrt[3] + 57152751353533914946814610*Sqrt[6])*Pi^7 - 
    705672*(-8412825842608446077633674259 + 25220612335282766366387446800*
       Sqrt[2] - 194670946736951034049734780000*Sqrt[3] + 
      40735740750988604044964612400*Sqrt[6])*Pi^8 + 
    13068*(-16338869888005984468211869959009 - 
      11281927944151864490861620697202*Sqrt[2] + 
      1797989123926958382366699228260*Sqrt[3] + 
      16212472999497910480074522495858*Sqrt[6])*Pi^9 + 
    450*(-309648400091386442989910725202093 + 
      533608870410425680568615057260428*Sqrt[2] - 
      1661862142116892038083387914234728*Sqrt[3] + 
      714776356786901540582230094111940*Sqrt[6])*Pi^10 - 
    3705625*(-185884257120550052570018082225 - 217914700305295270587293937126*
       Sqrt[2] - 34887766734607244508887158820*Sqrt[3] + 
      217649371426706051428885128054*Sqrt[6])*Pi^11)/
  (129706367802055850347715752970979492495360000*Pi^11), 
 (509122178611200*(-9371896295006 + 88615867561*Sqrt[2] - 
     27724757456898*Sqrt[3]) - 311130220262400*(12857023788966 - 
     1233391163535*Sqrt[2] - 45327497063374*Sqrt[3] + 182724616820*Sqrt[6])*
    Pi - 259275183552000*(-5992904632174474 + 78418481658023*Sqrt[2] - 
     15705291042940806*Sqrt[3] + 3226800520780200*Sqrt[6])*Pi^2 + 
   43212530592000*(28039523866459434 + 84240829868199939*Sqrt[2] - 
     89065630817064722*Sqrt[3] + 56277508893676036*Sqrt[6])*Pi^3 + 
   576167074560*(-348967307153124109982 + 22999184754777466177*Sqrt[2] - 
     796792040744079392226*Sqrt[3] + 246425812491414006000*Sqrt[6])*Pi^4 - 
   224064973440*(117916949559747955806 + 2039941361297252459565*Sqrt[2] - 
     1786136693537501270534*Sqrt[3] + 1539053118487866608020*Sqrt[6])*Pi^5 - 
   3810628800*(-3263008276069025713082938 + 354997209515458754227031*
      Sqrt[2] - 6443340330996803871082422*Sqrt[3] + 
     2161876634976106425255480*Sqrt[6])*Pi^6 + 
   211701600*(6547551619779900993560094 + 78681706565609295969357249*
      Sqrt[2] - 88843561760393737561019062*Sqrt[3] + 
     74610432577948446813227996*Sqrt[6])*Pi^7 + 
   705672*(-513776587676507027152922794474 + 66146184709011581157949069859*
      Sqrt[2] - 836757298425294992048593445622*Sqrt[3] + 
     257379996959155688410358244000*Sqrt[6])*Pi^8 - 
   13068*(7435512507544560247356829780002 + 8481673483396582842952841489355*
      Sqrt[2] - 27667943837974548729673860279578*Sqrt[3] + 
     18967874564357753583202361522140*Sqrt[6])*Pi^9 - 
   450*(-8178721969855218947374975110836470 + 
     1194079655005080269667728677963337*Sqrt[2] - 
     10185301274589808815918562161541434*Sqrt[3] + 
     2499008809887664220259002475740088*Sqrt[6])*Pi^10 + 
   3705625*(240626494471868745526483631586 - 560470835289900524350304500425*
      Sqrt[2] - 433142777622874447653866885866*Sqrt[3] + 
     253098994963173457343728606868*Sqrt[6])*Pi^11)/
  (1037650942416446802781726023767835939962880000*Pi^11), 
 (7638606897415640801690112000 + 2036488714444800*
    (-2392628424147 + 253041199965162*Sqrt[2] - 1772317351220*Sqrt[3] + 
     748568451336246*Sqrt[6])*Pi + 1866781321574400*
    (-2125084664060507 - 1157132141006940*Sqrt[2] + 
     78095653209154440*Sqrt[3] + 3050912832586380*Sqrt[6])*Pi^2 - 
   345700244736000*(-2206508373069144021 + 530987371451611074*Sqrt[2] - 
     266149943975142676*Sqrt[3] + 1386865607130779310*Sqrt[6])*Pi^3 - 
   25927518355200*(-18163347831189663581 - 26948337320578773960*Sqrt[2] + 
     1095130886921667964080*Sqrt[3] + 61946156397887571240*Sqrt[6])*Pi^4 + 
   2304668298240*(-51265092839486018319279 + 11316521937906358530714*
      Sqrt[2] - 7039186984175870618740*Sqrt[3] + 25643555625587296401702*
      Sqrt[6])*Pi^5 + 9145509120*(-5628996174906994902580879 - 
     10903944647276546915250180*Sqrt[2] + 217949235763555265148096120*
      Sqrt[3] + 18706493313399950860272660*Sqrt[6])*Pi^6 - 
   15242515200*(-404865937509029967863259459 + 115895035383171269616974646*
      Sqrt[2] - 64777063493136233095855804*Sqrt[3] + 
     228082082889722042632137210*Sqrt[6])*Pi^7 - 
   63510480*(-76413717047172224472743780911 - 91519730868999305963507119920*
      Sqrt[2] + 923892663146837689152583702560*Sqrt[3] + 
     128495596004870393693615226480*Sqrt[6])*Pi^8 + 
   313632*(-384547413606939721718323468030737 + 
     184030947729859048741979589992382*Sqrt[2] - 
     74390136584180067670925281497820*Sqrt[3] + 
     296996445397763798138136143515746*Sqrt[6])*Pi^9 + 
   648*(-329088723879120940234092889100736989 - 
     207570813939894167486501497849663380*Sqrt[2] + 
     960545828890230359537757506050811160*Sqrt[3] + 
     240131174395777490388794977109245860*Sqrt[6])*Pi^10 - 
   1800*(-366424685057680202152673679685524273 + 
     381046684200798648527928494394620490*Sqrt[2] - 
     92883247816603725311694812222658596*Sqrt[3] + 
     461246795692507903567418319379934502*Sqrt[6])*Pi^11 - 
   3705625*(-791691338999598143225316820072757 - 
     217396831909306459194936572499864*Sqrt[2] + 
     308085028820526975354542324865168*Sqrt[3] + 
     171013871994340647178534580637624*Sqrt[6])*Pi^12)/
  (896530414247810037603411284535410252127928320000*Pi^12), 
 (-3054733071667200*(191316395557154 + 2500580809585*Sqrt[2] - 
     599604179885730*Sqrt[3]) + 2036488714444800*(-253041199965162 - 
     11963142120735*Sqrt[2] - 561130525436126*Sqrt[3] + 
     1772317351220*Sqrt[6])*Pi - 1866781321574400*(-123656766154883542 - 
     2329334240741903*Sqrt[2] + 344981156942024262*Sqrt[3] + 
     78075918950537880*Sqrt[6])*Pi^2 + 345700244736000*
    (551787458868025254 - 2164485996759445443*Sqrt[2] + 
     1042309518678345634*Sqrt[3] + 1301341194158562044*Sqrt[6])*Pi^3 + 
   5185503671040*(-7172333085055778103842 - 602153934126528755305*Sqrt[2] + 
     17548995242792354135490*Sqrt[3] + 5933221930853915418000*Sqrt[6])*Pi^4 - 
   2304668298240*(-2322082100984001259086 - 54046790107814119127805*Sqrt[2] + 
     19096590985139649911062*Sqrt[3] + 36417243640524671529260*Sqrt[6])*
    Pi^5 - 9145509120*(-342053432624556272491950974 - 
     47164132900599822040056091*Sqrt[2] + 698082189839405502064994574*
      Sqrt[3] + 256640744336795806717938600*Sqrt[6])*Pi^6 + 
   15242515200*(-41044495078895597879827734 - 452390323951080550673940717*
      Sqrt[2] + 164277397744275384580461166*Sqrt[3] + 
     350086143304710512668562516*Sqrt[6])*Pi^7 + 
   12702096*(-10340653836450531283305389644822 - 
     1846883927260205680287779839355*Sqrt[2] + 
     17433185114702800372925806184790*Sqrt[3] + 
     5932969945446785975705346300000*Sqrt[6])*Pi^8 - 
   313632*(41473885196875717661675967165582 - 
     434600818081994070613912038055515*Sqrt[2] + 
     201215043404980367036065596100426*Sqrt[3] + 
     408832669933670271343685648510180*Sqrt[6])*Pi^9 - 
   648*(-3628329312039781604183957909978859034 - 
     930633816355385752054708163802391481*Sqrt[2] + 
     4892661814589319547894453325526015594*Sqrt[3] + 
     1341477582492151122567366861166301640*Sqrt[6])*Pi^10 + 
   1800*(322443656645999139759815471486426670 - 
     308281837435615609850554383819386295*Sqrt[2] + 
     274238082860657106970972333694394554*Sqrt[3] + 
     467366899625231632601515965229305196*Sqrt[6])*Pi^11 + 
   3705625*(-2758596234303085315835919189781354 - 
     1878153302581622128039035631539869*Sqrt[2] + 
     2524974120155755615221393347904714*Sqrt[3] + 
     379747506885057640252969542037872*Sqrt[6])*Pi^12)/
  (7172243313982480300827290276283282017023426560000*Pi^12), 
 -(20030301587925492552465070694400 + 516249889111756800*
     (-67515681858795 - 5165542680043158*Sqrt[2] - 50011616191700*Sqrt[3] + 
      16189312856914710*Sqrt[6])*Pi + 516249889111756800*
     (-22685876694031019 + 22773707996864580*Sqrt[2] - 
      1945642622419605240*Sqrt[3] + 70745043286464300*Sqrt[6])*Pi^2 - 
    105162014448691200*(-56647446082828362765 - 10878492930023938590*
       Sqrt[2] + 6182348054219787788*Sqrt[3] + 30428074857667001454*Sqrt[6])*
     Pi^3 - 1752700240811520*(303340786874615297903 + 
      2638152788211373671000*Sqrt[2] - 142118623705374351507600*Sqrt[3] + 
      7300475163502095803400*Sqrt[6])*Pi^4 + 876350120405760*
     (-1340693230680036358588935 - 229099123785343739572134*Sqrt[2] + 
      161674963379712319400300*Sqrt[3] + 564124354336320809260230*Sqrt[6])*
     Pi^5 + 27820638743040*(7144291306270915685360567 + 
      31536459313058360085025860*Sqrt[2] - 831561421903216202923172280*
       Sqrt[3] + 63278995279610340800520300*Sqrt[6])*Pi^6 - 
    1545591041280*(-53479021887763636330329472215 - 
      11671775401064208037329886290*Sqrt[2] + 7106743271760787260026951092*
       Sqrt[3] + 24730289915083422786636076386*Sqrt[6])*Pi^7 - 
    38639776032*(105078089717691950877119888177 + 
      1756293296709565793100873042000*Sqrt[2] - 
      25023804340785451150976478712800*Sqrt[3] + 
      3010677364825047516774186889200*Sqrt[6])*Pi^8 + 
    238517136*(-10173901768372951569547843326155865 - 
      3481491643133237460020297296826946*Sqrt[2] + 
      1444183971767576212708635742079300*Sqrt[3] + 
      6213033950192623405875543903875970*Sqrt[6])*Pi^9 + 
    657072*(-729945327941861671894525322135150669 + 
      3492564121988759751581740905438082380*Sqrt[2] - 
      25839593861532477974376959164901979240*Sqrt[3] + 
      5401807131160032290580536272241914500*Sqrt[6])*Pi^10 - 
    109512*(-242563944201576388384965194054803475745 - 
      155306047735649257626405331101408456870*Sqrt[2] + 
      28521102331380374383822982114976666652*Sqrt[3] + 
      223150393727398395759796660872898782966*Sqrt[6])*Pi^11 - 
    450*(-32938309803690547389010695271877710519805 + 
      62547489119555192405983582081052839752552*Sqrt[2] - 
      192099091662244799114045679108873904235760*Sqrt[3] + 
      82739562291029632165007742094941882119736*Sqrt[6])*Pi^12 + 
    626250625*(-125870791112966534851253945206512315 - 
      145222512306210169480349517139842078*Sqrt[2] - 
      21991401317042781428445981427526116*Sqrt[3] + 
      145159168905025575040233332331797502*Sqrt[6])*Pi^13)/
  (261815569933616460901399404245444926749423163146240000*Pi^13), 
 (714807538770124800*(-4038320901861806 + 28021950667153*Sqrt[2] - 
     13381167766558194*Sqrt[3]) - 516249889111756800*
    (5165542680043158 - 337578409293975*Sqrt[2] - 20015640768057790*Sqrt[3] + 
     50011616191700*Sqrt[6])*Pi - 516249889111756800*
    (-2634966291377979706 + 24666973029224735*Sqrt[2] - 
     7820414487526019094*Sqrt[3] + 1945834032693537000*Sqrt[6])*Pi^2 + 
   105162014448691200*(11272149284394499578 + 55407492582841756107*Sqrt[2] - 
     39688852979504638562*Sqrt[3] + 31782795905082212452*Sqrt[6])*Pi^3 + 
   1752700240811520*(-152336632226013772733294 + 11886559876147988013097*
      Sqrt[2] - 399901911383898245752146*Sqrt[3] + 152968451574386709990000*
      Sqrt[6])*Pi^4 - 876350120405760*(-174926536199426463255666 + 
     1399452112163937504104325*Sqrt[2] - 778511149714992066012470*Sqrt[3] + 
     881954958120479959232500*Sqrt[6])*Pi^5 - 
   27820638743040*(-958677177932787411866971742 + 132283751051664962232822685*
      Sqrt[2] - 2262823824341080969072619058*Sqrt[3] + 
     965931740691312894827466600*Sqrt[6])*Pi^6 + 
   1545591041280*(-12338047926875090048413068018 + 
     58446907293649806133167237273*Sqrt[2] - 36137114268154975221845035558*
      Sqrt[3] + 41938593086533742665496967548*Sqrt[6])*Pi^7 + 
   38639776032*(-38053275352267981096000548835346 + 
     6168241444970087837809563297823*Sqrt[2] - 
     77372490348531902233099029544974*Sqrt[3] + 
     31533790181206912000831687860000*Sqrt[6])*Pi^8 - 
   238517136*(-1199688692110529130501352629197454 + 
     10880213559150123391742451848034675*Sqrt[2] - 
     9725100976383899882298013094305130*Sqrt[3] + 
     9718908555597050280738236213967100*Sqrt[6])*Pi^9 - 
   657072*(-62318662106589980233340478986262715606 + 
     9830520189297607083763353110476709225*Sqrt[2] - 
     102907794386421384110411379528829034394*Sqrt[3] + 
     35696254291306960419354478856881635000*Sqrt[6])*Pi^10 + 
   109512*(77818686098068652166618911981425215522 + 
     152425141409057023907398511970772471623*Sqrt[2] - 
     382087177844127382021767787351550625898*Sqrt[3] + 
     288896186283232456481946199495155594068*Sqrt[6])*Pi^11 + 
   450*(-911638902039730958556795089168674372668118 + 
     143772130684882467886158639079462931899301*Sqrt[2] - 
     1139856555909044069354865041600693136462378*Sqrt[3] + 
     298799141780023008132973339370236656154896*Sqrt[6])*Pi^12 - 
   626250625*(157493749654365879323923730395431030 - 
     368559211077172956937495075267762575*Sqrt[2] - 
     288361428775538343934703862856109246*Sqrt[3] + 
     174579960859132097237849240711520388*Sqrt[6])*Pi^13)/
  (2094524559468931687211195233963559413995385305169920000*Pi^13)}


==> anc/minusZ_k4M0.txt <==
{(3 - 2*Sqrt[2])/32, (-16 - 32*Sqrt[2]*Pi + (33 - 12*Sqrt[2])*Pi^2)/
  (2048*Pi^2), (-48 + 160*Sqrt[2] - 96*Sqrt[2]*Pi + (209 - 130*Sqrt[2])*Pi^2)/
  (65536*Pi^2), (2304 + 21504*Sqrt[2]*Pi + 96*(-227 + 180*Sqrt[2])*Pi^2 - 
   51776*Sqrt[2]*Pi^3 - 9*(-5899 + 2440*Sqrt[2])*Pi^4)/(75497472*Pi^4), 
 (-768*(-9 + 86*Sqrt[2]) + 64512*Sqrt[2]*Pi + 32*(-3033 + 10202*Sqrt[2])*
    Pi^2 - 192*(-192 + 1139*Sqrt[2])*Pi^3 - 27*(-13423 + 8242*Sqrt[2])*Pi^4)/
  (2415919104*Pi^4), 
 -(921600 + 26173440*Sqrt[2]*Pi + 57600*(-355 + 516*Sqrt[2])*Pi^2 - 
    220339200*Sqrt[2]*Pi^3 - 80*(-1991629 + 2430360*Sqrt[2])*Pi^4 + 
    96*(-172800 + 4211627*Sqrt[2])*Pi^5 + 675*(-607397 + 266804*Sqrt[2])*
     Pi^6)/(11596411699200*Pi^6), 
 (184320*(-45 + 998*Sqrt[2]) - 235560960*Sqrt[2]*Pi - 
   19200*(-12555 + 123526*Sqrt[2])*Pi^2 + 691200*(-1216 + 3639*Sqrt[2])*
    Pi^3 + 112*(-22048515 + 74750194*Sqrt[2])*Pi^4 - 
   288*(-5353600 + 20529581*Sqrt[2])*Pi^5 - 2025*(-4276841 + 2616842*Sqrt[2])*
    Pi^6)/(1113255523123200*Pi^6), 
 (2167603200 + 152764416000*Sqrt[2]*Pi + 108380160*(-805 + 1996*Sqrt[2])*
    Pi^2 - 2807648256000*Sqrt[2]*Pi^3 - 376320*(-3678413 + 9114360*Sqrt[2])*
    Pi^4 + 2508800*(-393984 + 6422303*Sqrt[2])*Pi^5 + 
   1344*(-7434641385 + 11129165012*Sqrt[2])*Pi^6 - 
   86400*(-25125632 + 304482751*Sqrt[2])*Pi^7 - 
   297675*(-88642321 + 40431664*Sqrt[2])*Pi^8)/(13964677282057420800*Pi^8), 
 (-20643840*(-315 + 14386*Sqrt[2]) + 458293248000*Sqrt[2]*Pi + 
   12042240*(-26685 + 614194*Sqrt[2])*Pi^2 - 
   72253440*(-82752 + 140005*Sqrt[2])*Pi^3 - 
   25088*(-249252885 + 2500846294*Sqrt[2])*Pi^4 + 
   7526400*(-5133696 + 9280499*Sqrt[2])*Pi^5 + 
   64*(-873407031105 + 2981434971362*Sqrt[2])*Pi^6 - 
   1152*(-38932897472 + 120721478905*Sqrt[2])*Pi^7 - 
   99225*(-1905430993 + 1165099878*Sqrt[2])*Pi^8)/
  (446869673025837465600*Pi^8), 
 -(936404582400 + 144602667417600*Sqrt[2]*Pi + 
    2786918400*(-21385 + 86316*Sqrt[2])*Pi^2 - 4697136680140800*Sqrt[2]*
     Pi^3 - 812851200*(-1952239 + 8687688*Sqrt[2])*Pi^4 + 
    36126720*(-134058240 + 1528944529*Sqrt[2])*Pi^5 + 
    483840*(-45004444475 + 146014112748*Sqrt[2])*Pi^6 - 
    10240*(-3534150009600 + 26009434263331*Sqrt[2])*Pi^7 - 
    432*(-348605072113767 + 591090549092240*Sqrt[2])*Pi^8 + 
    4320*(-11265029540352 + 94055109446267*Sqrt[2])*Pi^9 + 
    13395375*(-30121250623 + 14112653636*Sqrt[2])*Pi^10)/
  (3860953974943235702784000*Pi^10), 
 (34681651200*(-405 + 35174*Sqrt[2]) - 2169040011264000*Sqrt[2]*Pi - 
   1548288000*(-681345 + 32407106*Sqrt[2])*Pi^2 + 
   37158912000*(-2161344 + 2201351*Sqrt[2])*Pi^3 + 
   18063360*(-1831422825 + 43273296998*Sqrt[2])*Pi^4 - 
   541900800*(-2102551680 + 2060407549*Sqrt[2])*Pi^5 - 
   89600*(-5983660262925 + 60925711383074*Sqrt[2])*Pi^6 + 
   153600*(-29144912174784 + 40866858525781*Sqrt[2])*Pi^7 + 
   432*(-10254342756365505 + 35208633039339806*Sqrt[2])*Pi^8 - 
   64800*(-64360700722944 + 174767360853923*Sqrt[2])*Pi^9 - 
   200930625*(-72768176077 + 44515093098*Sqrt[2])*Pi^10)/
  (617752635990917712445440000*Pi^10), 
 (3021465452544000 + 938403513866649600*Sqrt[2]*Pi + 
   25178878771200*(-11085 + 70348*Sqrt[2])*Pi^2 - 
   47726888439250944000*Sqrt[2]*Pi^3 - 187342848000*
    (-59685787 + 445853832*Sqrt[2])*Pi^4 + 
   19983237120*(-5835628800 + 47629053853*Sqrt[2])*Pi^5 + 
   1873428480*(-131522371725 + 795841306372*Sqrt[2])*Pi^6 - 
   99123200*(-18857776976640 + 91404519328711*Sqrt[2])*Pi^7 - 
   3252480*(-956233386480553 + 3677983015891760*Sqrt[2])*Pi^8 + 
   123904*(-66992960105971200 + 318130349523894461*Sqrt[2])*Pi^9 + 
   9504*(-2200330461092344805 + 4065289664978885596*Sqrt[2])*Pi^10 - 
   43200*(-202978903575900672 + 1329682658740816879*Sqrt[2])*Pi^11 - 
   8104201875*(-6975083380447 + 3335891541048*Sqrt[2])*Pi^12)/
  (9567752826227333530354974720000*Pi^12), 
 (-13079937024000*(-6237 + 972142*Sqrt[2]) + 25336894874399539200*Sqrt[2]*
    Pi + 5994971136000*(-1444149 + 130826834*Sqrt[2])*Pi^2 - 
   107909480448000*(-21175360 + 13546961*Sqrt[2])*Pi^3 - 
   262279987200*(-1516303935 + 74329570034*Sqrt[2])*Pi^4 + 
   539547402240*(-106825936000 + 61244419353*Sqrt[2])*Pi^5 + 
   148684800*(-67617413247195 + 1630049373208358*Sqrt[2])*Pi^6 - 
   2676326400*(-180632062591680 + 133432345369681*Sqrt[2])*Pi^7 - 
   154880*(-944249774185467351 + 9724164566686999994*Sqrt[2])*Pi^8 + 
   1115136*(-1332520569765472000 + 1590462604107264383*Sqrt[2])*Pi^9 + 
   30240*(-37922245751386624221 + 130854215686308411314*Sqrt[2])*Pi^10 - 
   388800*(-3112437834896992448 + 7697736297789084823*Sqrt[2])*Pi^11 - 
   72937816875*(-50966491957489 + 31207011607358*Sqrt[2])*Pi^12)/
  (2755512813953472056742232719360000*Pi^12), 
 -(73530383253110784000 + 43107529028906306764800*Sqrt[2]*Pi + 
    46420696498176000*(-200277 + 1944284*Sqrt[2])*Pi^2 - 
    3172834184670154535731200*Sqrt[2]*Pi^3 - 10638076280832000*
     (-49089117 + 588308888*Sqrt[2])*Pi^4 + 283682034155520*
     (-57173472000 + 339167165099*Sqrt[2])*Pi^5 + 
    132975953510400*(-126232869435 + 1313976056716*Sqrt[2])*Pi^6 - 
    1125722357760*(-403862741856000 + 1343636217621287*Sqrt[2])*Pi^7 - 
    26384117760*(-12536461538430879 + 92551529830505360*Sqrt[2])*Pi^8 + 
    1172627456*(-3612797326611648000 + 10813735483865706977*Sqrt[2])*Pi^9 + 
    49969920*(-79057696883192932401 + 342703455219129556508*Sqrt[2])*Pi^10 - 
    32707584*(-442904635145774912000 + 1573272624318341064867*Sqrt[2])*
     Pi^11 - 84240*(-308946860746340549154939 + 608295328131852276578936*
       Sqrt[2])*Pi^12 + 4082400*(-3227604537131678941952 + 
      17758004326344237421261*Sqrt[2])*Pi^13 + 
    258856312089375*(-273344121607055 + 132903520634092*Sqrt[2])*Pi^14)/
  (208625386170045276360067923648184320000*Pi^14), 
 (3808877661388800*(-405405 + 108459814*Sqrt[2]) - 
   905258109607032442060800*Sqrt[2]*Pi - 7220997233049600*
    (-30467745 + 4956359666*Sqrt[2])*Pi^2 + 86651966796595200*
    (-2067796032 + 857715421*Sqrt[2])*Pi^3 + 
   992887119544320*(-14000765625 + 1310317676566*Sqrt[2])*Pi^4 - 
   5957322717265920*(-1195211836800 + 421605286799*Sqrt[2])*Pi^5 - 
   140715294720*(-3570906622611825 + 179245478720417978*Sqrt[2])*Pi^6 + 
   23640169512960*(-4399288177443264 + 1862041515521777*Sqrt[2])*Pi^7 + 
   4104196096*(-2717904487554235665 + 66526301188445656718*Sqrt[2])*Pi^8 - 
   24625176576*(-27186158101544428800 + 16745497563945545177*Sqrt[2])*Pi^9 - 
   2119936*(-71181879081459635872845 + 739562166606757104475034*Sqrt[2])*
    Pi^10 + 76317696*(-23153514168023630659136 + 24655154899437046365313*
      Sqrt[2])*Pi^11 + 432*(-2637311710257834412267249785 + 
     9138918234715719232373211622*Sqrt[2])*Pi^12 - 
   9525600*(-137700986147383112135552 + 317332686654200993426665*Sqrt[2])*
    Pi^13 - 603998061541875*(-6029138945394137 + 3695846653184794*Sqrt[2])*
    Pi^14)/(46732086502090141904655214897193287680000*Pi^14), 
 (1852965657978391756800000 + 1951901892686731246829568000*Sqrt[2]*Pi + 
   20567939371499520000*(-14939925 + 216919628*Sqrt[2])*Pi^2 - 
   196722481800398146916843520000*Sqrt[2]*Pi^3 - 
   58490077587701760000*(-393745891 + 7321383688*Sqrt[2])*Pi^4 + 
   115535955728793600*(-16749147859200 + 73110752369357*Sqrt[2])*Pi^5 + 
   1787196815179776000*(-567494379825 + 9640309334836*Sqrt[2])*Pi^6 - 
   2701733658624000*(-31236259808275200 + 73260422919477463*Sqrt[2])*Pi^7 - 
   189965647872000*(-150253665961465689 + 1946349932493199024*Sqrt[2])*Pi^8 + 
   110320791060480*(-12256372493802662400 + 24400986660914831287*Sqrt[2])*
    Pi^9 + 6044361523200*(-86325651988477261325 + 734457734983548511452*
      Sqrt[2])*Pi^10 - 13567590400*(-704052072154434203481600 + 
     1524975062189065667894117*Sqrt[2])*Pi^11 - 
   20966400*(-285633193903910045806700439 + 1354172327239114009948995128*
      Sqrt[2])*Pi^12 + 110592*(-250683835329825491253314054400 + 
     721153369938135167181305891563*Sqrt[2])*Pi^13 + 
   777600*(-49946151438828132271079501205 + 103329609113731217922180698228*
      Sqrt[2])*Pi^14 - 222899040000*(-101961423771365830986496 + 
     490900834272653775574937*Sqrt[2])*Pi^15 - 
   135899563846921875*(-779985732003499587 + 384462645295275808*Sqrt[2])*
    Pi^16)/(5383536365040784347416280756156666740736000000*Pi^16), 
 (-914130638733312000*(-6081075 + 2694524642*Sqrt[2]) + 
   5855705678060193740488704000*Sqrt[2]*Pi + 761775532277760000*
    (-1343917575 + 375270192854*Sqrt[2])*Pi^2 - 
   31994572355665920000*(-73656176448 + 20313272933*Sqrt[2])*Pi^3 - 
   202187922525388800*(-420794552475 + 70821644295082*Sqrt[2])*Pi^4 + 
   346607867186380800*(-393383703580800 + 88578818949257*Sqrt[2])*Pi^5 + 
   1350866829312000*(-3073552273085175 + 295292061446171182*Sqrt[2])*Pi^6 - 
   8105200975872000*(-380924947168291008 + 97644304309743553*Sqrt[2])*Pi^7 - 
   281430589440*(-460388158227878175225 + 23518532489568832272502*Sqrt[2])*
    Pi^8 + 47280339025920*(-721189262832146131200 + 
     250628095117834255609*Sqrt[2])*Pi^9 + 
   47486566400*(-55451296866679359077025 + 1372538410559731275872714*Sqrt[2])*
    Pi^10 - 40702771200*(-4566690500500579801175232 + 
     2471222982517160724162527*Sqrt[2])*Pi^11 - 
   27648*(-1222200337369983914568748347225 + 12786145644666785815409370242686*
      Sqrt[2])*Pi^12 + 331776*(-1330301684589427242588867753600 + 
     1299344120178596170958212967863*Sqrt[2])*Pi^13 + 
   2332800*(-106242597485856593832873958155 + 369501849507145157407236881798*
      Sqrt[2])*Pi^14 - 51438240000*(-5947035179447967939158848 + 
     12958276468649457480400091*Sqrt[2])*Pi^15 - 
   407698691540765625*(-1920950587123058067 + 1178965884526219138*Sqrt[2])*
    Pi^16)/(172273163681305099117320984197013335703552000000*Pi^16), 
 -(952012578054675942604800000 + 1731810758345739405549895680000*Sqrt[2]*Pi + 
    792551263781781504000*(-252927675 + 5389049284*Sqrt[2])*Pi^2 - 
    229403781000756186278044631040000*Sqrt[2]*Pi^3 - 
    330229693242408960000*(-58513854399 + 1644247725896*Sqrt[2])*Pi^4 + 
    102738126786527232000*(-39774335281920 + 129080812423771*Sqrt[2])*Pi^5 + 
    25042418404216012800*(-44535348685575 + 1188555125293148*Sqrt[2])*Pi^6 - 
    7949974096576512000*(-32319176761025280 + 54487768119670003*Sqrt[2])*
     Pi^7 - 292800385253376000*(-144462938214875343 + 
      3098363200166179856*Sqrt[2])*Pi^8 + 13013350455705600*
     (-485599121130358448640 + 665934522746962642591*Sqrt[2])*Pi^9 + 
    22181847367680*(-49029499507162132187775 + 743457243647573046647044*
       Sqrt[2])*Pi^10 - 62736538009600*(-1208386346973358083125760 + 
      1700048327724337098746923*Sqrt[2])*Pi^11 - 
    32316211200*(-582626262848607989039748247 + 5516750500101076510704167192*
       Sqrt[2])*Pi^12 + 331448320*(-1355676159401221461151650382080 + 
      2317907480989749957161581321543*Sqrt[2])*Pi^13 + 
    2663424*(-78709816927627780572643822631775 + 
      400207127791702852582431363334348*Sqrt[2])*Pi^14 - 
    159805440*(-7275889673223276648980865442560 + 
      17797707794594259213590994825757*Sqrt[2])*Pi^15 - 
    1652400*(-812458323993491649389039367398155 + 
      1749184341634934176449825276965536*Sqrt[2])*Pi^16 + 
    2143260000*(-411607405976036720031675261952 + 
      1781659439828458971315528036875*Sqrt[2])*Pi^17 + 
    39274973951760421875*(-93540109135491252123 + 46645757071959439076*
       Sqrt[2])*Pi^18)/(3186364435449419113273968923707958657172897792000000*
   Pi^18), (745930601206382592000*(-103378275 + 73667056394*Sqrt[2]) - 
   140276671426004891849541550080000*Sqrt[2]*Pi - 
   792551263781781504000*(-22493896425 + 10400501860978*Sqrt[2])*Pi^2 + 
   114127381984576536576000*(-948213135424 + 177495372805*Sqrt[2])*Pi^3 + 
   13209187729696358400*(-142647868838475 + 41246664582412018*Sqrt[2])*Pi^4 - 
   8321788269708705792000*(-1036307158993280 + 153270415300991*Sqrt[2])*
    Pi^5 - 170356587783782400*(-699469634333668275 + 
     121062961960430151422*Sqrt[2])*Pi^6 + 128789580364539494400*
    (-2179524649045467584 + 352237490591502105*Sqrt[2])*Pi^7 + 
   11712015410135040*(-422827499730566134575 + 41368611273812157559394*
      Sqrt[2])*Pi^8 - 11594895256033689600*(-409556787114814408960 + 
     85203195045996155221*Sqrt[2])*Pi^9 - 
   2016531578880*(-69275940228751493526371775 + 3579379292408809631051585038*
      Sqrt[2])*Pi^10 + 1016331915755520*(-43211645605857512251910464 + 
     13044757340255067343926805*Sqrt[2])*Pi^11 + 
   4734976*(-562077524806968204934095979057275 + 
     14020359648072146695150023165966466*Sqrt[2])*Pi^12 - 
   8949104640*(-23812702324756558634871192229760 + 
     11682497666866442815982761500169*Sqrt[2])*Pi^13 - 
   7990272*(-4105132244366845324546877556267675 + 
     43176241169557479761029264295779582*Sqrt[2])*Pi^14 + 
   862949376*(-541981283512531317436477576888768 + 
     494388384474836333974738766541485*Sqrt[2])*Pi^15 + 
   1458000*(-161241624528804778465319493012505173 + 
     562562501544512048384576404652303654*Sqrt[2])*Pi^16 - 
   57868020000*(-5310693793518292678451708037632 + 
     11052012302005661378273104450193*Sqrt[2])*Pi^17 - 
   3181272890092594171875*(-231292972526342910985 + 
     142128773384534293842*Sqrt[2])*Pi^18)/
  (2753018872228298113868709150083676279797383692288000000*Pi^18), 
 (29693653114556564520220753920000 + 90268721910376509952277342060544000*
    Sqrt[2]*Pi + 1615685682213024694272000*(-4789860075 + 
     147334112788*Sqrt[2])*Pi^2 - 15227427545198568410550816863158272000*
    Sqrt[2]*Pi^3 - 858333018675669368832000*(-1086532111665 + 
     45158779971352*Sqrt[2])*Pi^4 + 305185073306904664473600*
    (-1536105279386880 + 3740086385295281*Sqrt[2])*Pi^5 + 
   28611100622522312294400*(-2385287908628625 + 97119240036162836*Sqrt[2])*
    Pi^6 - 302762969550500659200*(-133040358443959545600 + 
     163718400429571014499*Sqrt[2])*Pi^7 - 92248092284918169600*
    (-36289282232434869099 + 1236191090212231274896*Sqrt[2])*Pi^8 + 
   24599491275978178560*(-57432516304613374149120 + 
     55670291656266740997203*Sqrt[2])*Pi^9 + 2306202307122954240*
    (-49680368408445354819225 + 1261031943215997451571468*Sqrt[2])*Pi^10 - 
   46589945598443520*(-552769699016558823279321600 + 
     526989496654050327063214727*Sqrt[2])*Pi^11 - 
   167992592302080*(-16414481249188229671828199385 + 
     280266750049303809684030917896*Sqrt[2])*Pi^12 + 
   109396885504*(-2346937888482924980427160658922240 + 
     2560659011774523951973499810645657*Sqrt[2])*Pi^13 + 
   10255958016*(-4464982167470762022877989629557125 + 
     45963018044371015973131266460739732*Sqrt[2])*Pi^14 - 
   2399894175744*(-560312223541292885143715481811200 + 
     798377635204540879408990495156811*Sqrt[2])*Pi^15 - 
   127256832*(-3911168262572163232542545704553983491 + 
     21039823556670897211299878885992023584*Sqrt[2])*Pi^16 + 
   269485056*(-11849811651527055574036609571256247296 + 
     25461839671922327342352994608333148799*Sqrt[2])*Pi^17 + 
   33242400*(-94886679740038370100189406282280846715 + 
     211131988115104678019617413729712187636*Sqrt[2])*Pi^18 - 
   347208120000*(-6569004894784781376768282221956096 + 
     26052201320200331757893415186955849*Sqrt[2])*Pi^19 - 
   3445318539970279488140625*(-2509921260577695495005 + 
     1264277190744451395864*Sqrt[2])*Pi^20)/
  (127211496047925199245645312407066513536877505653243904000000*Pi^20), 
 (-1133814513833701539840000*(-1964187225 + 2195824771702*Sqrt[2]) + 
   6770154143278238246420800654540800000*Sqrt[2]*Pi + 
   13464047351775205785600000*(-46899277425 + 34859557119626*Sqrt[2])*Pi^2 - 
   80784284110651234713600000*(-118230255040704 + 15286350018739*Sqrt[2])*
    Pi^3 - 667592347858853953536000*(-123862710596625 + 
     59332815285100046*Sqrt[2])*Pi^4 + 22888880498017849835520000*
    (-43949671330104960 + 4369332271542941*Sqrt[2])*Pi^5 + 
   3784537119381258240000*(-1736143449175760625 + 516876270357637176466*
      Sqrt[2])*Pi^6 - 22707222716287549440000*(-1965355950402007740864 + 
     206559373444201347349*Sqrt[2])*Pi^7 - 276744276854754508800*
    (-1264358651280374432475 + 222529455719829675545714*Sqrt[2])*Pi^8 + 
   1844961845698363392000*(-582468929699125342851840 + 
     75764606405302331731643*Sqrt[2])*Pi^9 + 28536341679046656000*
    (-455863961707048958760675 + 44976026610500434227708782*Sqrt[2])*Pi^10 - 
   3494245919883264000*(-4316716462422377753166622272 + 
     774294660387389707084176677*Sqrt[2])*Pi^11 - 
   68373053440*(-4982347381752571308674856122838375 + 
     258819228892769916857247365448812146*Sqrt[2])*Pi^12 + 
   8204766412800*(-15002103149184236299515375162641280 + 
     4073590778155633143546906205670237*Sqrt[2])*Pi^13 + 
   85466316800*(-72254512928649283801727969605669875 + 
     1810896705275639935297158521588603174*Sqrt[2])*Pi^14 - 
   4615181107200*(-118624398347878912043416422456666944 + 
     53870020158995237403054654340150579*Sqrt[2])*Pi^15 - 
   17466624*(-4219452587392665504205010805320251774725 + 
     44560945514476330084512558392963733692062*Sqrt[2])*Pi^16 + 
   6737126400*(-167728565027349094317110005416258259456 + 
     144688792571533572790457387521833663533*Sqrt[2])*Pi^17 + 
   14580000*(-35548835736610973215034746683282296021475 + 
     124371851291174092186276609621435227258782*Sqrt[2])*Pi^18 - 
   2893401000000*(-245823575277054199066045081515139264 + 
     492181480968983377828405774581535579*Sqrt[2])*Pi^19 - 
   143554939165428312005859375*(-11208497921054617566941 + 
     6895976365037500859734*Sqrt[2])*Pi^20)/
  (101769196838340159396516249925653210829502004522595123200000000*Pi^20), 
 -(5237960409407777981366940991488000000 + 
    25883435762221430508660064990506516480000*Sqrt[2]*Pi + 
    16500402619821858509291520000*(-100319043825 + 4391649543404*Sqrt[2])*
     Pi^2 - 5422619280030817586188840376371406438400000*Sqrt[2]*Pi^3 - 
    555169796479422947760537600000*(-439165641915 + 26513422955816*Sqrt[2])*
     Pi^4 + 290284860904273436737536000*(-957665065829702400 + 
      1763527107181421891*Sqrt[2])*Pi^5 + 4163773473595672108204032000*
     (-5294455510290375 + 321210429018465148*Sqrt[2])*Pi^6 - 
    27975298386466260910080000*(-1121133940158177066240 + 
      1019799437205495654517*Sqrt[2])*Pi^7 - 13769092174588862791680000*
     (-98490862482322567257 + 5162437068263699817968*Sqrt[2])*Pi^8 + 
    40797310146929963827200*(-36515043160433934596236800 + 
      25546746613345200450130661*Sqrt[2])*Pi^9 + 149165165224712680243200*
     (-398351512108635458982525 + 16173926931281101694934956*Sqrt[2])*Pi^10 - 
    30134376813073268736000*(-1274242395406364077482708480 + 
      850857123587800111559094973*Sqrt[2])*Pi^11 - 
    977918478308868096000*(-1928049577762268709787774615 + 
      55471872245107302246276138072*Sqrt[2])*Pi^12 + 
    505413611028480*(-1141698150510414398064674463009657600 + 
      835645449196641190414521732243025933*Sqrt[2])*Pi^13 + 
    995033046712320*(-43347467010764696852693716752281625 + 
      811090515768451451978998133756309492*Sqrt[2])*Pi^14 - 
    1474123032166400*(-3422344747263546112373029310947042560 + 
      3072153469003901843831926038401443987*Sqrt[2])*Pi^15 - 
    3048508108800*(-227312289832433213999971019252159147601 + 
      2501747518209960946633705533524711867104*Sqrt[2])*Pi^16 + 
    43037761536*(-559418096250261765486165035563648429132800 + 
      689096666270547938989820474919131416584833*Sqrt[2])*Pi^17 + 
    637072128*(-11591744941781404601386717002731676721551675 + 
      65321603619793024306781259691501089976478276*Sqrt[2])*Pi^18 - 
    205286400*(-260413299177839853644678826253926469276025856 + 
      502953190556475886842898467388935527039885143*Sqrt[2])*Pi^19 - 
    382571910000*(-121251863296579986210312532960959588939225 + 
      277406779339163939521781528051751226998296*Sqrt[2])*Pi^20 + 
    7017944125500000*(-5181602872414419211710122863542761728 + 
      19091253696650753303902174266860144133*Sqrt[2])*Pi^21 + 
    232128336630497580513474609375*(-548542841683876390948279 + 
      278759367260891721459036*Sqrt[2])*Pi^22)/
  (31595671927218439246880021016917998446970510332102972329164800000000*
   Pi^22), (20952892215646804456243200000*(-8249586345 + 
     14163726659374*Sqrt[2]) - 854153380153307206785782144686715043840000*
    Sqrt[2]*Pi - 235283518838200575039897600000*
    (-250686409545 + 292173173226274*Sqrt[2])*Pi^2 + 
   403343175151200985782681600000*(-5256001088569920 + 
     476499240779477*Sqrt[2])*Pi^3 + 7982833674867519510282240000*
    (-1173887914624425 + 904166910460992214*Sqrt[2])*Pi^4 - 
   9579400409841023412338688000*(-29838835467839472000 + 
     2032783481035576391*Sqrt[2])*Pi^5 - 19233017640695554375680000*
    (-47486120335993664325 + 23440530896912672248226*Sqrt[2])*Pi^6 + 
   923184846753386610032640000*(-17996122603023280107840 + 
     1261037606762355538387*Sqrt[2])*Pi^7 + 86388304236124198404096000*
    (-700795015556969802105 + 211218836115898578756062*Sqrt[2])*Pi^8 - 
   1346311234848688806297600*(-401687325418836706237344000 + 
     33809678123387373298729661*Sqrt[2])*Pi^9 - 7533594203268317184000*
    (-379491191279570089963535985 + 66799447642717202433504452674*Sqrt[2])*
    Pi^10 + 994434434831417868288000*(-10780575927420758976271888320 + 
     1205395541439463071997313383*Sqrt[2])*Pi^11 + 
   13898874303283200*(-7040862840697114079099163538298475 + 
     692873113739220179933573807074118162*Sqrt[2])*Pi^12 - 
   16678649163939840*(-7902390356033223984931697765043888000 + 
     1270648847868125273652421553201766433*Sqrt[2])*Pi^13 - 
   14188434184601600*(-170524319874518934544538929885141725 + 
     8855556196918282127855531744185817122*Sqrt[2])*Pi^14 + 
   48646060061491200*(-20124588863330629630256854367428977600 + 
     5032854063302403494916793848947289037*Sqrt[2])*Pi^15 + 
   1183538442240*(-35616797860843074868371480649196395832085 + 
     894646864080255568300420344724686971574902*Sqrt[2])*Pi^16 - 
   1420246130688*(-2863960029957477710790515562555235543104000 + 
     1221650321372720548840169963142083653998833*Sqrt[2])*Pi^17 - 
   1241982720*(-394531106154729513564499880249034223544402685 + 
     4179469384794281658459152744297037584057199082*Sqrt[2])*Pi^18 + 
   6774451200*(-1179395743515877062842609891520491713339979328 + 
     970935093940278558647144228474461507499070877*Sqrt[2])*Pi^19 + 
   9644670000*(-351653876415544687109855029462740095359947105 + 
     1233307390985012049296162115980191321415055302*Sqrt[2])*Pi^20 - 
   231592156141500000*(-20955972136903940880671041629454423168 + 
     40588800063934105216009061758659270417*Sqrt[2])*Pi^21 - 
   1532047021761284031388932421875*(-6823875558879031237195445 + 
     4203348052836804023373858*Sqrt[2])*Pi^22)/
  (11121676518380890614901767397955135453333619636900246259866009600000000*
   Pi^22), (162558355319167253725729224690499584000000 + 
   1275056151756557805051979414154283759697920000*Sqrt[2]*Pi + 
   133008959784925914688231833600000*(-460449134145 + 28327453318748*Sqrt[2])*
    Pi^2 - 325055589230263013542542262755954990231060480000*Sqrt[2]*Pi^3 - 
   533421349137463303697596416000000*(-20292181176267 + 
     1752109318013000*Sqrt[2])*Pi^4 + 51208449517196477154969255936000*
    (-525600108856992000 + 737396019194255029*Sqrt[2])*Pi^5 + 
   50675028168059013851271659520000*(-23376160097851275 + 
     2072246596936663868*Sqrt[2])*Pi^6 - 15321248123373851504541696000*
    (-252346120058176016544000 + 171490711308004860374341*Sqrt[2])*Pi^7 - 
   30522798995783844794204160000*(-2923086488734575176013 + 
     229857067321973132951920*Sqrt[2])*Pi^8 + 2170510150811295629810073600*
    (-110247758093043868893120000 + 56715553467140739311407873*Sqrt[2])*
    Pi^9 + 92585823620544329209085952000*(-52500276867594963337245 + 
     3290041073668343552014556*Sqrt[2])*Pi^10 - 7847918933718527587123200*
    (-1056635739260696215742286528000 + 509020004769348672456331932401*
      Sqrt[2])*Pi^11 - 9196780000451399516160000*
    (-21297732165128080926891026763 + 980812680778553185541790215768*Sqrt[2])*
    Pi^12 + 188224115364782407680*(-929787612759572970234887393161824000 + 
     476263580015865182789257760225534837*Sqrt[2])*Pi^13 + 
   88230054077241753600*(-66443096713696903348430378287115925 + 
     2098099971873617607874781324511839284*Sqrt[2])*Pi^14 - 
   3921335736766300160*(-584377062018994560275453492856775008000 + 
     350358920152564640591380065356664203269*Sqrt[2])*Pi^15 - 
   94609432987238400*(-1361162638909103155487561082026772039411 + 
     27353027138692645890618186706273840297760*Sqrt[2])*Pi^16 + 
   593627814821888*(-30564901754459401963980230197431664231296000 + 
     23510745039192032404526831815332455231714389*Sqrt[2])*Pi^17 + 
   43936269189120*(-45833232626096593102726538137440051228337335 + 
     532616274542833415469324782458822823108702564*Sqrt[2])*Pi^18 - 
   56631066624*(-1421307322819034322943045823363479702622351232000 + 
     1553747362685476900150696073915964830454396054817*Sqrt[2])*Pi^19 - 
   18099417600*(-1166271094007788853730290356184300878197166698861 + 
     6833262358031584643624308449213229231249647916504*Sqrt[2])*Pi^20 + 
   19744819200*(-8572502563228398134343013227698831101518775126272 + 
     15136584282889312640054473543152329649634328035777*Sqrt[2])*Pi^21 + 
   19225042200000*(-6844500584446642067296043095297201117616166597 + 
     16037357603671174872036310314208257910561962724*Sqrt[2])*Pi^22 - 
   308789541522000000*(-358079372040077825865040165220136214489856 + 
     1238637923221936152504391020933016394912259*Sqrt[2])*Pi^23 - 
   270150958170573084201581750390625*(-1338155279248112105516887351 + 
     685387717203800656332642288*Sqrt[2])*Pi^24)/
  (15061419208252137306324569481006762636322521057075789494960944840704000000\
00*Pi^24), (-32384790208503700967569489920000*(-135528918525 + 
     350805998145758*Sqrt[2]) + 
   34426516097427060736403444182165661511843840000*Sqrt[2]*Pi + 
   168478015727572825271760322560000*(-10531248252525 + 
     18840002733726418*Sqrt[2])*Pi^2 - 1755718269161022073884660203520000*
    (-82881770882474944 + 5338521160339383*Sqrt[2])*Pi^3 - 
   1422456931033235476526923776000*(-236333825520667875 + 
     285448184201070910202*Sqrt[2])*Pi^4 + 51208449517196477154969255936000*
    (-478192904985432150400 + 22692673951468524683*Sqrt[2])*Pi^5 + 
   160873105295425440797687808000*(-244999793821863205125 + 
     194574687386335921648042*Sqrt[2])*Pi^6 - 413673699331093990622625792000*
    (-4372085812073083274683968 + 208514746360308149665411*Sqrt[2])*Pi^7 - 
   406970653277117930589388800*(-7811556991793143425161325 + 
     3867794038020679623905536078*Sqrt[2])*Pi^8 + 
   58603774071904982004871987200*(-1306980456397491334395500800 + 
     73273049385530195363207673*Sqrt[2])*Pi^9 + 3923959466859263793561600*
    (-47267726316232492102884026175 + 14001988744041245812507272586262*
      Sqrt[2])*Pi^10 - 70631270403466748284108800*
    (-28867611374189138448739707255104 + 2095060968254744206451423888713*
      Sqrt[2])*Pi^11 - 628839658150523043840*
    (-12733997507252062187096465756938125 + 
     2194794432658115031429648506469230582*Sqrt[2])*Pi^12 + 
   5082051114849125007360*(-6922599553146309292561925871254716800 + 
     695978406117655373345646748643268137*Sqrt[2])*Pi^13 + 
   5882003605149450240*(-43703486354306217695740784337741078375 + 
     4239940232305499775334746094348368930206*Sqrt[2])*Pi^14 - 
   105876064892690104320*(-3696111625789829532306918665191252516672 + 
     547629623659730596245436138670487987099*Sqrt[2])*Pi^15 - 
   74203476852736*(-81796369555604888211496958613332563333653675 + 
     4223989884057853761406425482065336047481699826*Sqrt[2])*Pi^16 + 
   5342650333396992*(-505302330180062023163423409483555007179046400 + 
     118390084893102828146678728576745174747047567*Sqrt[2])*Pi^17 + 
   198208733184*(-516446469259981189960111359606649005284816941725 + 
     12973352457807931833624719343061627723962875445842*Sqrt[2])*Pi^18 - 
   509679599616*(-20827322055760613284731532051670804622311525715008 + 
     8435499908506176977268830000351065436254564597921*Sqrt[2])*Pi^19 - 
   3751515648*(-310251263459473005424819409031796170364657452523425 + 
     3294084008426648717647314596421251413402967666050846*Sqrt[2])*Pi^20 + 
   177703372800*(-112620563134202857449018887689493766592336615839104 + 
     89092942981861374057174495800499002288831995152919*Sqrt[2])*Pi^21 + 
   115736040000*(-68666427173604613024663660674036571255159382793855 + 
     241345098011444078313949634999715880740323219593918*Sqrt[2])*Pi^22 - 
   2779105873698000000*(-4244677061861626050664814688401297671087424 + 
     7987125826784191055792931309194165534174031*Sqrt[2])*Pi^23 - 
   2431358623535157757814235753515625*(-10012622435738606019541711021 + 
     6174639675101146092846039406*Sqrt[2])*Pi^24)/
  (43376887319766155442214760105299476392608860644378273745487521141227520000\
0000*Pi^24), -(2926050395745010567063126044428992512000000000 + 
    35684260960871277712639232143990427208174796800000*Sqrt[2]*Pi + 
    157875852266455542216901263360000000*(-8207028955125 + 
      701611996291516*Sqrt[2])*Pi^2 - 
    10884372173035840255834142322475614251746590720000000*Sqrt[2]*Pi^3 - 
    21613955965050461136837672960000000*(-12520387724059215 + 
      1525320803715076168*Sqrt[2])*Pi^4 + 2113364583249378422268572467200000*
     (-671342344148047046400 + 722368077278785375751*Sqrt[2])*Pi^5 + 
    90148208004231298324893794304000000*(-390958113577024125 + 
      49805110617044030068*Sqrt[2])*Pi^6 - 62897755453850548281802752000000*
     (-4025367031300234547155200 + 2062865760224990651977937*Sqrt[2])*Pi^7 - 
    3333089650339595851527094272000000*(-956477561963890611645 + 
      110507406234518017730608*Sqrt[2])*Pi^8 + 248970282004825086948802560000*
     (-79614200681056538366461401600 + 30668798791364245375525865267*Sqrt[2])*
     Pi^9 + 1983981934725949911623270400000*(-106401814510135349151662625 + 
      9983764269076895995184364476*Sqrt[2])*Pi^10 - 
    29149413182383102466457600000*(-30516301416178674587244306009600 + 
      10934547477883623998795077106053*Sqrt[2])*Pi^11 - 
    9564651200469455496806400000*(-1098205965712307674534034869245 + 
      77443671555753173670906022112648*Sqrt[2])*Pi^12 + 
    133468009076845707264000*(-187994676738541776058152128725822828800 + 
      70323250527587126840344704860110616519*Sqrt[2])*Pi^13 + 
    3065593333483799838720000*(-129377760926238807766534438648549875 + 
      6486068176610902382531533404976252444*Sqrt[2])*Pi^14 - 
    305864187467771412480000*(-1500135168579430143754226098723730745600 + 
      634013569048619745266325722228127448327*Sqrt[2])*Pi^15 - 
    210843879228702720000*(-53715535122291230363985395850232647613935 + 
      1814478679931429026297813015290433548876832*Sqrt[2])*Pi^16 + 
    110245165609779200*(-49091757930968523702896267782135075430939059200 + 
      25234311964162628214200911182191809141019996267*Sqrt[2])*Pi^17 + 
    247507649765376000*(-972384393299578571384183270253253741687549125 + 
      20660012291198036247530364569553254464900363996*Sqrt[2])*Pi^18 - 
    1472407732224000*(-26916725482092601220323116642699406122120378803200 + 
      18272191129537841128889745797512407389441106835623*Sqrt[2])*Pi^19 - 
    43921253376000*(-83777352857594909731147549826591898195187358859915 + 
      1018129469383998849370193855443876298398098441635848*Sqrt[2])*Pi^20 + 
    82138447872*(-2017332384665041452462395764818517340647419010065184000 + 
      1995690111235730821340208574738704275448500474133149817*Sqrt[2])*
     Pi^21 + 41850432000*
     (-908796769201201789422194026337550167565202155254319975 + 
      5504169328871518639854069370293748432285421750637607996*Sqrt[2])*
     Pi^22 - 1637625600000*
     (-203387569873916256728766960016000171956910491627129088 + 
      332600723739962799758912024158411093489553861598587405*Sqrt[2])*Pi^23 - 
    184454313750000*(-1276785787047408915959290875892096142957573538860841 + 
      3054346397593883907338735051107106196566020100324944*Sqrt[2])*Pi^24 + 
    135481411342777500000*(-1551933756551358878044353681954959515287155200 + 
      5081569356933946534440920904125070572205866373*Sqrt[2])*Pi^25 + 
    11852873289733894069344399298388671875*(-54616394182581903828568815545 + 
      28171862980609542659215419452*Sqrt[2])*Pi^26)/
  (45111962812556801659903350509511455448313215070153404695307021986876620800\
000000000*Pi^26), (4811454545263407000896038502400000*
    (-23717560741875 + 91057139732203978*Sqrt[2]) - 
   1391686177473979830792930053615626661118817075200000*Sqrt[2]*Pi - 
   32577556816887651568566927360000000*(-1655485739782875 + 
     4462380515357377462*Sqrt[2])*Pi^2 + 781861363605303637645606256640000000*
    (-12462552988998698688 + 577029050600264407*Sqrt[2])*Pi^3 + 
   8741644412531519837565458841600000*(-1374145647775275375 + 
     2547409515895433265898*Sqrt[2])*Pi^4 - 
   82421218746725758468474326220800000*(-24321232568153754441600 + 
     815488205374529803451*Sqrt[2])*Pi^5 - 204417705225014281915858944000000*
    (-8156552685372843877125 + 10161867132155159071404946*Sqrt[2])*Pi^6 + 
   2453012462700171382990307328000000*(-74853639017254331642576448 + 
     2472543294438532044671447*Sqrt[2])*Pi^7 + 
   37221057159721350498845982720000*(-4316801631490733247237375 + 
     3380226118910636187389122594*Sqrt[2])*Pi^8 - 
   9709840998188178391003299840000*(-1011545592421368945199574726400 + 
     38775363581632544446348519067*Sqrt[2])*Pi^9 - 
   165787287474803895277977600000*(-68359707114134184178372317375 + 
     32150371560919536803730497084078*Sqrt[2])*Pi^10 + 
   1136827114112940996191846400000*(-297514878575696191524855281483712 + 
     14560190672288968808368949774143*Sqrt[2])*Pi^11 + 
   66734004538422853632000*(-9003253799798589007566136536757342875 + 
     2511117319464716862765549091882066150562*Sqrt[2])*Pi^12 - 
   5205252353996982583296000*(-1497333596890348232701953377939020483200 + 
     99000334720027887390684378592090572419*Sqrt[2])*Pi^13 - 
   90368964479114280960000*(-267649592512712718255006708029629623375 + 
     44030485684349596345210573128105094829926*Sqrt[2])*Pi^14 + 
   11928703311243085086720000*(-10146964306439237319289297665218468476608 + 
     948806654818394515921843992331819211737*Sqrt[2])*Pi^15 + 
   5016155035244953600*(-146998844533029814305446454084821738603464875 + 
     13890473596786396786053680556741866255220876986*Sqrt[2])*Pi^16 - 
   4299561458781388800*(-289387225333344202852721402293962811402523020800 + 
     40333408581445042637439774973238075255584151867*Sqrt[2])*Pi^17 - 
   88617132032000*(-189170145016079518983132160080680870141433509291625 + 
     9666575154054400323498313523625221297683804349193586*Sqrt[2])*Pi^18 + 
   6380433506304000*(-1267050433956681955527123542425561158529270560766528 + 
     281721912036066983282386237471051001485365227110517*Sqrt[2])*Pi^19 + 
   19774070784*(-13913886264424158879820877835812711650181747047116849375 + 
     348903211761794278430310909167704385616492032387245653994*Sqrt[2])*
    Pi^20 - 355933274112*
    (-85318821895894029028438108524547545034802743253522704000 + 
     33082628533013917310085654459906502004333915534542693853*Sqrt[2])*
    Pi^21 - 55194048000*
    (-55623216844649851053799687023586165134457039310946519225 + 
     591507495645744236886594332429031922866256818712312563386*Sqrt[2])*
    Pi^22 + 7096377600000*
    (-7792810969302459031651021385074295067756928636364060992 + 
     5955836070672478565572233724432047033776684587407644675*Sqrt[2])*Pi^23 + 
   3616751250000*(-5727809101537505646674962708306732611479642412391720149 + 
     20170555293222283938610437512063242547184086299153486550*Sqrt[2])*
    Pi^24 - 587086115818702500000*
    (-54104843304772169444503859917470413983073708800 + 
     99243356155971972108156684634601297214162810357*Sqrt[2])*Pi^25 - 
   51362450922180207633825730293017578125*(-1228636354549601013834081419875 + 
     758523033612869003965219547158*Sqrt[2])*Pi^26)/
  (18766576530023629490519793811956765466498297469183816353247721146540674252\
800000000000*Pi^26), (7042585295358848290554221085219952263168000000000 + 
   131127175087281717257359814601145794903454777344000000*Sqrt[2]*Pi + 
   2338366908998015802435474712166400000*(-1548668873626875 + 
     182114279464407956*Sqrt[2])*Pi^2 - 
   47177187668742138453626358462384259855174065979392000000*Sqrt[2]*Pi^3 - 
   7916346306503699331161763348480000000*(-111454622579455155 + 
     18930004535718444488*Sqrt[2])*Pi^4 + 
   469116818163182182587363753984000000*(-20189335842177891874560 + 
     16763512528465633485499*Sqrt[2])*Pi^5 + 
   606919883498616948722401856716800000*(-222156318890800168875 + 
     40089262504753640132572*Sqrt[2])*Pi^6 - 
   117744598209608226383534751744000000*(-17478647128361007728375040 + 
     6810220293809269361032577*Sqrt[2])*Pi^7 - 
   24836751184839235252776861696000000*(-580479881449577060636685 + 
     96818913122614085908258288*Sqrt[2])*Pi^8 + 
   735903738810051414897092198400000*(-270453521365530964418967851520 + 
     79569044445781316501082406619*Sqrt[2])*Pi^9 + 
   786497120853242449671267287040000*(-1448556343303882420466074125 + 
     197847199463248054047742379324*Sqrt[2])*Pi^10 - 
   2407398594592110344876851200000*(-4667725169273798333731805818268160 + 
     1288884096733413816261827779245619*Sqrt[2])*Pi^11 - 
   5755187265196763793221222400000*(-11900358437456657127761889090795 + 
     1228951556631154514305583212539544*Sqrt[2])*Pi^12 + 
   192193933070657818460160000*(-2124821910435405884468696584357162018560 + 
     609712920570625830684496785910005092893*Sqrt[2])*Pi^13 + 
   32432726205673506865152000*(-97900745287904488298863031111337889125 + 
     7327249965810561931982027788651648711124*Sqrt[2])*Pi^14 - 
   156157570619909477498880000*(-63605579958307647996729222317616691188480 + 
     20112984942006782842882704176837478841193*Sqrt[2])*Pi^15 - 
   322936152476834856960000*(-352033137740900857150528466886213369048855 + 
     18526902122067265253567782383150620079105952*Sqrt[2])*Pi^16 + 
   6191368500645199872000*(-26304147784625650343234890317043620651954293760 + 
     9669720320721440867030435601512515436158084981*Sqrt[2])*Pi^17 + 
   18329709376910131200*(-170398257779302049204966165439037153042110090375 + 
     6028950174880782882751829838281067931201154198276*Sqrt[2])*Pi^18 - 
   5671496450048000*
    (-311859202571462248251272948893529417042032244735708160 + 
     142147397007713054866164112975731375091812190783660937*Sqrt[2])*Pi^19 - 
   652544335872000*(-98972496623903393013354841223478003354884025449665245 + 
     2195938788133400266852835661003996195343414318305204632*Sqrt[2])*Pi^20 + 
   360679051100160*
    (-33699913872250744530355691559644112452693965390133510400 + 
     20642465704029090045126139023634312431940837608066581537*Sqrt[2])*
    Pi^21 + 139278237696*
    (-6956839891275259242115635797387569656654238093236632075625 + 
     87749549462116142332687447170869152278038673317624826801172*Sqrt[2])*
    Pi^22 - 60555755520*
    (-798870526301166927807011694085301890998030206015538986860800 + 
     725980374149638459312556078139745842416075854102175838117553*Sqrt[2])*
    Pi^23 - 24564384000*
    (-402823147977455855475090656877218482465375577314295836887675 + 
     2510339589593429759563557075755960354763700201261638127201456*Sqrt[2])*
    Pi^24 + 62985600000*
    (-1485962844059715413008994546798521678437158182531920924627456 + 
     2273474646426916427350687456418861454901619151356079184878241*Sqrt[2])*
    Pi^25 + 585913702500000*
    (-103957658471475842738661995434918540325535921317529940035 + 
     253266488321050869620215423123558467228054497217564307108*Sqrt[2])*
    Pi^26 - 52837750423683225000000*
    (-1085746974017142749705095870357708599860095157760 + 
     3387334858109833902710209184345001686737285759423*Sqrt[2])*Pi^27 - 
   4160358524696596818339884153734423828125*
    (-40256635129429242804463546651271 + 20897935094647453755245730312216*
      Sqrt[2])*Pi^28)/(194571865463284990557709222242367744356654348160497807\
950472372847333710653030400000000000*Pi^28)}


==> anc/minusZ_k4M1.txt <==
{(-3 + Pi)/(16*Pi), (26 + 20*Pi - 9*Pi^2)/(1024*Pi^2), 
 (-126 + 174*Pi + 193*Pi^2 - 75*Pi^3)/(49152*Pi^3), 
 (4140 + 8880*Pi - 15348*Pi^2 - 13480*Pi^3 + 5517*Pi^4)/(18874368*Pi^4), 
 (-122580 + 381900*Pi + 837300*Pi^2 - 1289300*Pi^3 - 1091439*Pi^4 + 
   447525*Pi^5)/(7549747200*Pi^5), 
 (1563480 + 6714000*Pi - 17252100*Pi^2 - 40746000*Pi^3 + 49141894*Pi^4 + 
   45780780*Pi^5 - 18083925*Pi^6)/(1449551462400*Pi^6), 
 (-222059880 + 1271579400*Pi + 3613033620*Pi^2 - 12266517900*Pi^3 - 
   17757814914*Pi^4 + 28941378130*Pi^5 + 21727092861*Pi^6 - 9162734175*Pi^7)/
  (3409345039564800*Pi^7), (3171011760 + 23555952000*Pi - 71723746080*Pi^2 - 
   333199608000*Pi^3 + 542885550648*Pi^4 + 1355261623520*Pi^5 - 
   1384280129304*Pi^6 - 1337978574000*Pi^7 + 518021476875*Pi^8)/
  (872792330128588800*Pi^8), (-2636096400 + 24895105200*Pi + 
   79219113120*Pi^2 - 487774106400*Pi^3 - 852843285000*Pi^4 + 
   3053792290360*Pi^5 + 3630439618136*Pi^6 - 6122444513560*Pi^7 - 
   4288974330849*Pi^8 + 1840384320075*Pi^9)/(13964677282057420800*Pi^9), 
 (5559930784800 + 65609800200000*Pi - 214704822906000*Pi^2 - 
   1706798293200000*Pi^3 + 3122732798020080*Pi^4 + 15272968981284000*Pi^5 - 
   19948322354095800*Pi^6 - 51815653479308000*Pi^7 + 47747674792873242*Pi^8 + 
   47396132831956500*Pi^9 - 18101156239333125*Pi^10)/
  (603274058584880578560000*Pi^10), 
 (-496645968218400 + 7222685259636000*Pi + 23988125937006000*Pi^2 - 
   241443239284170000*Pi^3 - 452965450178712240*Pi^4 + 
   2930864234437062000*Pi^5 + 4031113133564569800*Pi^6 - 
   14930904869365243000*Pi^7 - 15786905528345919066*Pi^8 + 
   27222797625410117610*Pi^9 + 18233204850331964775*Pi^10 - 
   7915669863827158125*Pi^11)/(1167938577420328800092160000*Pi^11), 
 (2787296269665600 + 49358959705440000*Pi - 164816144642318400*Pi^2 - 
   2065776940458000000*Pi^3 + 3923291222794334160*Pi^4 + 
   32721154659114768000*Pi^5 - 46361197897271310240*Pi^6 - 
   236251940186723032000*Pi^7 + 268046321968484065644*Pi^8 + 
   718649496677642926000*Pi^9 - 615263237145329762916*Pi^10 - 
   623636559509281432200*Pi^11 + 235728636221685481875*Pi^12)/
  (149496137909802086411796480000*Pi^12), 
 (-2837783495662315200 + 60576452126406216000*Pi + 
   201778747825504449600*Pi^2 - 3107566895728375080000*Pi^3 - 
   5911562189814162401520*Pi^4 + 62328030245503696674000*Pi^5 + 
   89382763214933595881760*Pi^6 - 596840165742039299652000*Pi^7 - 
   710285728070533874332788*Pi^8 + 2688501047332900049538860*Pi^9 + 
   2631613640469642289362564*Pi^10 - 4607029942628752806862500*Pi^11 - 
   2990942157677468764775625*Pi^12 + 1309268426599376039671875*Pi^13)/
  (3638138012172943574917479137280000*Pi^13), 
 (356597653882854384000 + 9094131200774299680000*Pi - 
   30038899805342890862400*Pi^2 - 561876995802308266080000*Pi^3 + 
   1062648884610900631044000*Pi^4 + 13932441993654741781224000*Pi^5 - 
   20002293314753598671462640*Pi^6 - 174087341108384502887088000*Pi^7 + 
   208625406705598959725168520*Pi^8 + 1102194201726340597528654000*Pi^9 - 
   1127922427503232413314046876*Pi^10 - 3106694796352524493370982000*Pi^11 + 
   2512129123834667330105351214*Pi^12 + 2590737342046361982559266300*Pi^13 - 
   971173742724208860654943125*Pi^14)/(11409200806174351050941214574510080000*
   Pi^14), (-5491025370413030448000 + 166004632983882092400000*Pi + 
   541029306660436634040000*Pi^2 - 12171024630433182313800000*Pi^3 - 
   22742123903644972954327200*Pi^4 + 365896598220831803825700000*Pi^5 + 
   521165244159524214764514000*Pi^6 - 5649100224613410554739750000*Pi^7 - 
   6885817029748362284443224360*Pi^8 + 46819207040545598624314349000*Pi^9 + 
   50706666062879865301800728100*Pi^10 - 194513286041291875665429285500*
    Pi^11 - 180463482287010623903232340206*Pi^12 + 
   319234142124859370913055662750*Pi^13 + 202614683135946238835538564375*
    Pi^14 - 89233886735707696636857328125*Pi^15)/
  (4563680322469740420376485829804032000000*Pi^15), 
 (938391146991441535392000 + 33397176671939336256000000*Pi - 
   106969904782051711720320000*Pi^2 - 2869098805616518579104000000*Pi^3 + 
   5271786469822631334556780800*Pi^4 + 102890141125717999328795520000*Pi^5 - 
   144488682885133549916265312000*Pi^6 - 1981982524489386054179544000000*
    Pi^7 + 2355690689320882868185315724640*Pi^8 + 
   21374876708906309003768152800000*Pi^9 - 22562204399707743197488161172800*
    Pi^10 - 123272970849585219046190213680000*Pi^11 + 
   116183975669541868107557485762704*Pi^12 + 
   327775305305306832840663235099200*Pi^13 - 
   252942132305492678291871933104400*Pi^14 - 
   264752932078174137625582781940000*Pi^15 + 98556910328894483095041052265625*
    Pi^16)/(21029438925940563857094846703736979456000000*Pi^16), 
 (-155394189350732306598624000 + 6470406921313139884279200000*Pi + 
   20298820779309274250944896000*Pi^2 - 644237716951136200599907200000*Pi^3 - 
   1159426487470456162673933817600*Pi^4 + 27184334880173756913462875040000*
    Pi^5 + 37441712501857940589355673030400*Pi^6 - 
   615920597406312013511953377120000*Pi^7 - 737394576503418581858954301538080*
    Pi^8 + 8083939286151916595206710203292000*Pi^9 + 
   8891745399143918867683322258656320*Pi^10 - 
   60913223839020959285920727787464000*Pi^11 - 
   61938023356886006851232342745704688*Pi^12 + 
   239331994588192630847481782926880400*Pi^13 + 
   213684392930403426579039783004190352*Pi^14 - 
   380703883988580770014135383951190800*Pi^15 - 
   237579775604713372691749420127176875*Pi^16 + 
   105110725506673319593388326238765625*Pi^17)/
  (97240125593549167275206571158079793004544000000*Pi^17), 
 (344658385327622963268672000 + 16696275491606487560784000000*Pi - 
   51162197245362439004504736000*Pi^2 - 1908396918432031940168256000000*
    Pi^3 + 3353443144313022700702847884800*Pi^4 + 
   93646325534078783973438771840000*Pi^5 - 126013527688531282433233414214400*
    Pi^6 - 2584302296129015527191445038720000*Pi^7 + 
   2947512886694682727712026276981440*Pi^8 + 
   42496143753135725779909660878000000*Pi^9 - 
   43492244872629368821077100733533920*Pi^10 - 
   411952846480704125142412609087072000*Pi^11 + 
   391369473271880097081811721638702944*Pi^12 + 
   2208912587183296832097721173734094400*Pi^13 - 
   1942475465461536631413106579427584752*Pi^14 - 
   5601595538289187295174864184144292800*Pi^15 + 
   4154644618393775505851430554713346250*Pi^16 + 
   4405698003009276640285707242239312500*Pi^17 - 
   1630215031442982020424151720597265625*Pi^18)/
  (6223368037987146705613220554117106752290816000000*Pi^18), 
 (-1805904761210022513031992000000 + 101264771459781609028217668800000*Pi + 
   302381839841825904791539997088000*Pi^2 - 
   13176351246073953964062105669600000*Pi^3 - 
   22547043029826270566695173241152000*Pi^4 + 
   744314423610103051803959582360640000*Pi^5 + 
   975340325878260593619959519459731200*Pi^6 - 
   23199798857345391433844810282804640000*Pi^7 - 
   26711620734978466698070836639363700800*Pi^8 + 
   439479520445053419416040646131248808000*Pi^9 + 
   474622609600170794900723628199437876960*Pi^10 - 
   5182443088226552783132606566883784996000*Pi^11 - 
   5352004748469079784950507079841404737440*Pi^12 + 
   36609605305304644024267199595719579514400*Pi^13 + 
   35696346279919871803666484520944563156656*Pi^14 - 
   138288504259608600641365483955310789896400*Pi^15 - 
   120070444515693036962048824855438711760814*Pi^16 + 
   214933454616669430963676986801739145664350*Pi^17 + 
   132413932097779200697842535294520418050625*Pi^18 - 
   58786281703205223493628273568619944796875*Pi^19)/
  (970546692260171503033792971855671032233257336832000000*Pi^19), 
 (188552554107834316310149599360000 + 12181876275428018759588788800000000*
    Pi - 35377424389814520926191021142400000*Pi^2 - 
   1791039072418016434645144312800000000*Pi^3 + 
   2978072491010546421716012885128032000*Pi^4 + 
   115438425598273892671366932298176000000*Pi^5 - 
   146933315003754853108030592402866560000*Pi^6 - 
   4341672644396621320587818863381536000000*Pi^7 + 
   4655916455401019181633684383830965494400*Pi^8 + 
   101590883601155325905883170798566584000000*Pi^9 - 
   97328965015814936106947092222276335888000*Pi^10 - 
   1485822441477880712510802305222954666400000*Pi^11 + 
   1333986362874605156945144268101045806838880*Pi^12 + 
   13224665210527084220043346689487904097760000*Pi^13 - 
   11453230318564880605521757863123786256420800*Pi^14 - 
   66752596672330883653121453078480975195280000*Pi^15 + 
   55252876428294224301856488042579575422831716*Pi^16 + 
   162631581966724743013205035185677953194330000*Pi^17 - 
   116528745702624231727209092112137641932697500*Pi^18 - 
   125022202563610959798844577657382305614875000*Pi^19 + 
   46015866656808256643855211590685881916796875*Pi^20)/
  (3105749415232548809708137509938147303146423477862400000000*Pi^20), 
 (-4690890099680215571830765595520000 + 347706936435165183500269293648000000*
    Pi + 980408078432865164250109198857600000*Pi^2 - 
   57381500752645218341404421729520000000*Pi^3 - 
   92542081171004968477059413691146784000*Pi^4 + 
   4186995271371558735485685491694492000000*Pi^5 + 
   5165487961081754007275196622046087040000*Pi^6 - 
   171069646711081801655850927133868784000000*Pi^7 - 
   187451035104173854607005695220950617404800*Pi^8 + 
   4381198954546784211621461197678965762960000*Pi^9 + 
   4593784730914452699343606984329562512912000*Pi^10 - 
   73759420627788934223619084008448252598800000*Pi^11 - 
   75685608695625981059554748404625147226147360*Pi^12 + 
   810639408697052935993089371122080494389820000*Pi^13 + 
   809226449024092218247897464124723440885547200*Pi^14 - 
   5483597517663405354963411593361462541397720000*Pi^15 - 
   5206012282960668679004955749048286463474524732*Pi^16 + 
   20144697614905921149634983527723386257006267300*Pi^17 + 
   17138251758578416646182596839689019341863263100*Pi^18 - 
   30768265195311795048444961610941146078115057500*Pi^19 - 
   18767865800397767795244152180070051534142640625*Pi^20 + 
   8354300037621534380360695550081236149835546875*Pi^21)/
  (2434907541542318266811179807791507485666796006644121600000000*Pi^21), 
 (10103736239026882197031760415701760000 + 
   855888127356558563862978236293440000000*Pi - 
   2339763324264461217872916959638285440000*Pi^2 - 
   157598161031199792448111193034408000000000*Pi^3 + 
   246146811593933930080701288561674092992000*Pi^4 + 
   12928491695889649586243564629279934256000000*Pi^5 - 
   15432938111225964549328646385635983042848000*Pi^6 - 
   639844158133717177273054106036515094131200000*Pi^7 + 
   635752284454849767981309934240087591286342400*Pi^8 + 
   20352916142615442535813861846869021505704000000*Pi^9 - 
   17785346420254494254598660228412700667091305600*Pi^10 - 
   420045891751741983520083810409376253300012480000*Pi^11 + 
   341650956961988262536307411794676805999122367680*Pi^12 + 
   5576353762183467196134042766380618347764230960000*Pi^13 - 
   4431943932340167078652217261255875098844502581920*Pi^14 - 
   46148457747978492673116753344523868633758662944000*Pi^15 + 
   36732734848699667334707289132432270339519826061016*Pi^16 + 
   221095703958381354271375080686697489344643987546000*Pi^17 - 
   173348006252959267720111133080430760811178421994404*Pi^18 - 
   520224463082262767738126609171991595391452915232400*Pi^19 + 
   361504613228951522261061523362703429663393924338750*Pi^20 + 
   391995019514181165779724470707087716463848252937500*Pi^21 - 
   143591479819304241261191324484265090579299125390625*Pi^22)/
  (169703316015333413923671987883836905721033014479068699033600000000*Pi^22), 
 (-2577041389719900622437514442619252480000 + 
   248579175056099986665176163375485664000000*Pi + 
   658029939811943074775092403221813741440000*Pi^2 - 
   50796539612801735701691914957324178640000000*Pi^3 - 
   76733755615832180954463259534760566712256000*Pi^4 + 
   4655832180585177193784172901151827978392000000*Pi^5 + 
   5369783828345228922549844684292853051539808000*Pi^6 - 
   239820469882087735066552190009449383566887200000*Pi^7 - 
   249170873965136620939499921591160598746271891200*Pi^8 + 
   7885405577834775541853560070038323176958758880000*Pi^9 + 
   8055768758448935898824552577074550536625408969600*Pi^10 - 
   177354880802404562373975547690137969234494972880000*Pi^11 - 
   182107507553198010230005559915618184844376654773440*Pi^12 + 
   2772594779781810620111773254240757125675450240120000*Pi^13 + 
   2821822409235537477784637214865096667087909205969120*Pi^14 - 
   29189377298875212327499687823695773373745554301924000*Pi^15 - 
   28818601323754499751556564754242563802805274605862648*Pi^16 + 
   192087313933765830721558190503544566081670636690717400*Pi^17 + 
   179622355102118615809360701913244457096823296582920124*Pi^18 - 
   692124051544719146489180087217057059882703797224500900*Pi^19 - 
   580220527486708749272296617062320777278258668725428750*Pi^20 + 
   1043258097163882979947095678333245728584372313657218750*Pi^21 + 
   631457162030676753756136739575293046491772895438671875*Pi^22 - 
   281659137823426750895407987826902130554520693525390625*Pi^23)/
  (1436368866753782015449959705448795570022823434550837468620390400000000*
   Pi^23)}


==> anc/minusZ_k4M2.txt <==
{(4 + 4*Sqrt[2] - 3*Pi)/(32*Pi), 
 (-32 - 24*(1 + Sqrt[2])*Pi + (33 - 8*Sqrt[2])*Pi^2)/(2048*Pi^2), 
 (-768*(1 + Sqrt[2]) + 864*Pi + 4*(377 + 593*Sqrt[2])*Pi^2 + 
   9*(-209 + 24*Sqrt[2])*Pi^3)/(589824*Pi^3), 
 (7680 + 9216*(1 + Sqrt[2])*Pi + 320*(-85 + 72*Sqrt[2])*Pi^2 - 
   48*(707 + 923*Sqrt[2])*Pi^3 - 27*(-1881 + 560*Sqrt[2])*Pi^4)/
  (75497472*Pi^4), (399360*(1 + Sqrt[2]) - 576000*Pi - 
   12800*(115 + 331*Sqrt[2])*Pi^2 - 24000*(-151 + 72*Sqrt[2])*Pi^3 + 
   28*(200861 + 401261*Sqrt[2])*Pi^4 + 225*(-39501 + 6800*Sqrt[2])*Pi^5)/
  (60397977600*Pi^5), -(14008320 + 21565440*(1 + Sqrt[2])*Pi + 
    38400*(-973 + 4968*Sqrt[2])*Pi^2 - 6220800*(25 + 49*Sqrt[2])*Pi^3 + 
    (359383136 - 798681600*Sqrt[2])*Pi^4 + 72*(9736781 + 15133181*Sqrt[2])*
     Pi^5 + 2025*(-568229 + 185560*Sqrt[2])*Pi^6)/(34789235097600*Pi^6), 
 (-1197342720*(1 + Sqrt[2]) + 2059223040*Pi + 1505280*(-2011 + 18077*Sqrt[2])*
    Pi^2 + 5644800*(-2623 + 4968*Sqrt[2])*Pi^3 - 
   12544*(-592351 + 16698449*Sqrt[2])*Pi^4 - 
   4704*(-28578823 + 30898800*Sqrt[2])*Pi^5 + 
   108*(2025577207 + 4837638991*Sqrt[2])*Pi^6 + 
   297675*(-1377059 + 287992*Sqrt[2])*Pi^7)/(54549520633036800*Pi^7), 
 (15771893760 + 28736225280*(1 + Sqrt[2])*Pi + 
   48168960*(4135 + 14184*Sqrt[2])*Pi^2 - 36126720*(2279 + 22367*Sqrt[2])*
    Pi^3 - 50176*(41619707 + 150130800*Sqrt[2])*Pi^4 + 
   301056*(4750349 + 25605149*Sqrt[2])*Pi^5 + 
   128*(-32925958685 + 161254988664*Sqrt[2])*Pi^6 - 
   288*(47217760393 + 84138963649*Sqrt[2])*Pi^7 - 
   99225*(-245285683 + 84776864*Sqrt[2])*Pi^8)/(13964677282057420800*Pi^8), 
 (649042329600*(1 + Sqrt[2]) - 1277523394560*Pi - 
   2477260800*(-8431 + 10361*Sqrt[2])*Pi^2 - 
   3901685760*(2045 + 14184*Sqrt[2])*Pi^3 + 
   45158400*(-7662829 + 8598083*Sqrt[2])*Pi^4 + 
   4064256*(19042207 + 177454800*Sqrt[2])*Pi^5 - 
   5120*(-157569931567 + 507975072137*Sqrt[2])*Pi^6 - 
   3456*(-360096303425 + 679066225992*Sqrt[2])*Pi^7 + 
   108*(20887281810107 + 57985504645787*Sqrt[2])*Pi^8 + 
   2679075*(-1818433489 + 429040160*Sqrt[2])*Pi^9)/
  (12065481171697611571200*Pi^9), 
 -(47048137113600 + 97356349440000*(1 + Sqrt[2])*Pi + 
    6193152000*(482921 + 861624*Sqrt[2])*Pi^2 - 
    371589120000*(-6517 + 12275*Sqrt[2])*Pi^3 - 
    72253440*(939778541 + 1583614800*Sqrt[2])*Pi^4 + 
    1354752000*(-34266893 + 60295747*Sqrt[2])*Pi^5 + 
    25600*(13162010531431 + 30483723735864*Sqrt[2])*Pi^6 - 
    768000*(-50949133129 + 847986406415*Sqrt[2])*Pi^7 - 
    864*(-162528141006851 + 2042123621306400*Sqrt[2])*Pi^8 + 
    16200*(58588511946083 + 117266756777603*Sqrt[2])*Pi^9 + 
    200930625*(-9168119573 + 3297875848*Sqrt[2])*Pi^10)/
  (19304769874716178513920000*Pi^10), 
 (-7781690533478400*(1 + Sqrt[2]) + 17078473772236800*Pi + 
   8992456704000*(-98507 + 52909*Sqrt[2])*Pi^2 + 
   2248114176000*(419891 + 861624*Sqrt[2])*Pi^3 - 
   9991618560*(-2634275011 + 1188590189*Sqrt[2])*Pi^4 - 
   26227998720*(942547241 + 1817650800*Sqrt[2])*Pi^5 + 
   12390400*(-18223371290371 + 12032022606917*Sqrt[2])*Pi^6 + 
   9292800*(12752634010801 + 40282584623064*Sqrt[2])*Pi^7 - 
   30976*(-15654270604526629 + 29745884938350971*Sqrt[2])*Pi^8 - 
   104544*(-3091183854466753 + 9352644307543200*Sqrt[2])*Pi^9 + 
   143100*(4765450945354691 + 15138681319643627*Sqrt[2])*Pi^10 + 
   8104201875*(-206317993319 + 52963151752*Sqrt[2])*Pi^11)/
  (74748068954901043205898240000*Pi^11), 
 (366635866757529600 + 840422577615667200*(1 + Sqrt[2])*Pi + 
   9591953817600*(7187813 + 10009656*Sqrt[2])*Pi^2 - 
   107909480448000*(-814513 + 548231*Sqrt[2])*Pi^3 - 
   209823989760*(12320534629 + 16300083600*Sqrt[2])*Pi^4 + 
   3237284413440*(-922072237 + 524476163*Sqrt[2])*Pi^5 + 
   118947840*(252898749073057 + 366406033195944*Sqrt[2])*Pi^6 - 
   1338163200*(-20518261236181 + 18345297358547*Sqrt[2])*Pi^7 - 
   61952*(1943710724821486913 + 3829088915161466400*Sqrt[2])*Pi^8 + 
   1115136*(-40880551607533687 + 157800245305779113*Sqrt[2])*Pi^9 + 
   12096*(-147588152490286393 + 39685156786680124104*Sqrt[2])*Pi^10 - 
   97200*(2262944821909598311 + 5022741519038139007*Sqrt[2])*Pi^11 - 
   72937816875*(-6320115313631 + 2343562082672*Sqrt[2])*Pi^12)/
  (86109775436046001773194772480000*Pi^12), 
 (77334363786077798400*(1 + Sqrt[2]) - 185884384446067507200*Pi - 
   1178938323763200*(-19491041 + 5744023*Sqrt[2])*Pi^2 - 
   4863120585523200*(6796103 + 10009656*Sqrt[2])*Pi^3 + 
   20263002439680*(-52407715867 + 12438324533*Sqrt[2])*Pi^4 + 
   15197251829760*(92237839303 + 128317381200*Sqrt[2])*Pi^5 - 
   160817479680*(-107696382593129 + 31421560092607*Sqrt[2])*Pi^6 - 
   60306554880*(297414652076167 + 464777409252744*Sqrt[2])*Pi^7 + 
   41879552*(-2773251357379030037 + 1356126693980706763*Sqrt[2])*Pi^8 + 
   31409664*(2303407690274694713 + 5483568256622258400*Sqrt[2])*Pi^9 - 
   7008768*(-33475495773476000281 + 47469047626308520703*Sqrt[2])*Pi^10 - 
   876096*(-94213945158910696381 + 450599570145339839928*Sqrt[2])*Pi^11 + 
   72900*(2927512906138172445421 + 10542314161609935643357*Sqrt[2])*Pi^12 + 
   36979473155625*(-15927038887931 + 4356278687312*Sqrt[2])*Pi^13)/
  (465681665558136777589437329571840000*Pi^13), 
 -(9105045871996698624000 + 22736302953106872729600*(1 + Sqrt[2])*Pi + 
    288839889321984000*(14198327 + 17434440*Sqrt[2])*Pi^2 - 
    346607867186380800*(-18754811 + 6480253*Sqrt[2])*Pi^3 - 
    39715484781772800*(5766111223 + 6808892400*Sqrt[2])*Pi^4 + 
    5957322717265920*(-56531610367 + 15809522033*Sqrt[2])*Pi^5 + 
    2814305894400*(1610804510621377 + 1970782477622280*Sqrt[2])*Pi^6 - 
    47280339025920*(-127398024228959 + 45010305124777*Sqrt[2])*Pi^7 - 
    82083921920*(493507991521959301 + 670074840780314400*Sqrt[2])*Pi^8 + 
    12312588288*(-3499237494568717037 + 2195858518439475763*Sqrt[2])*Pi^9 + 
    21199360*(6836211752972462849657 + 12378728035303144245720*Sqrt[2])*
     Pi^10 - 76317696*(-1009412819465804801177 + 2363552797220794953391*
       Sqrt[2])*Pi^11 - 864*(27220807154937829667311913 + 
      571911909883146955797620400*Sqrt[2])*Pi^12 + 
    2381400*(83033304671755846591561 + 202611394855918023522457*Sqrt[2])*
     Pi^13 + 603998061541875*(-738446084477869 + 280556917238392*Sqrt[2])*
     Pi^14)/(1460377703190316934520475465537290240000*Pi^14), 
 (-2365206988568351735808000*(1 + Sqrt[2]) + 6145905963597771571200000*Pi + 
   1333107181486080000*(-1179307937 + 210883399*Sqrt[2])*Pi^2 + 
   584900775877017600000*(4604303 + 5811480*Sqrt[2])*Pi^3 - 
   28883988932198400*(-3616116412987 + 505318037813*Sqrt[2])*Pi^4 - 
   8935984075898880000*(18716074433 + 22628801520*Sqrt[2])*Pi^5 + 
   168858353664000*(-16086304864198199 + 2522892390809713*Sqrt[2])*Pi^6 + 
   1899656478720000*(1923843484041319 + 2427056700100200*Sqrt[2])*Pi^7 - 
   1970014126080*(-17197177395184856383 + 3797271386707146017*Sqrt[2])*Pi^8 - 
   2825739012096000*(12568243928258863 + 17988586569574560*Sqrt[2])*Pi^9 + 
   423987200*(-462417115359532328693177 + 184074154394327115987919*Sqrt[2])*
    Pi^10 + 4769856000*(27218226584311225200017 + 56535288947961149553480*
      Sqrt[2])*Pi^11 - 6912*(-54610644943147859606716914467 + 
     63624457628468650479401269933*Sqrt[2])*Pi^12 - 
   194400*(-370392458362758014434445689 + 2914546825542248499370163760*
      Sqrt[2])*Pi^13 + 267907500*(921366277044716953636469 + 
     3739752519534509068860573*Sqrt[2])*Pi^14 + 
   135899563846921875*(-5613851888051929 + 1614234253074184*Sqrt[2])*Pi^15)/
  (10514719462970281928547423351868489728000000*Pi^15), 
 (42238993093461521989632000 + 113529935451280883318784000*(1 + Sqrt[2])*Pi + 
   12188408516444160000*(3312495707 + 3785144904*Sqrt[2])*Pi^2 - 
   63989144711331840000*(-1155857147 + 234334189*Sqrt[2])*Pi^3 - 
   231071911457587200*(13628820338321 + 15130150347600*Sqrt[2])*Pi^4 + 
   1386431468745523200*(-3914659865887 + 623153140913*Sqrt[2])*Pi^5 + 
   10806934634496000*(8628019104641567 + 9732564510490584*Sqrt[2])*Pi^6 - 
   8105200975872000*(-18993077783541569 + 3451954958703943*Sqrt[2])*Pi^7 - 
   1125722357760*(1235791525474688325811 + 1460928834051888175200*Sqrt[2])*
    Pi^8 + 94560678051840*(-21992379524850960583 + 
     5772068567350969817*Sqrt[2])*Pi^9 + 
   27135180800*(395578762514123801823101 + 518559124782659729029272*Sqrt[2])*
    Pi^10 - 20351385600*(-629047573267162697185787 + 
     311980590503427045016909*Sqrt[2])*Pi^11 - 
   55296*(648212577285926030262282469391 + 1114918890207158779229363494800*
      Sqrt[2])*Pi^12 + 331776*(-69412654829217356710180065167 + 
     121166194833265251586729547233*Sqrt[2])*Pi^13 + 
   4665600*(2005616574873236050278217081 + 23663480915566760141001107208*
      Sqrt[2])*Pi^14 - 12859560000*(3049186829504750662032203 + 
     8129827785142227712034835*Sqrt[2])*Pi^15 - 
   407698691540765625*(-232930577972097217 + 90294160552517056*Sqrt[2])*
    Pi^16)/(5383536365040784347416280756156666740736000000*Pi^16), 
 (13165632344604850249531392000*(1 + Sqrt[2]) - 36621207012031139565010944000*
    Pi - 5635920098003779584000*(-3152242835 + 362219509*Sqrt[2])*Pi^2 - 
   10567350183757086720000*(3263192057 + 3785144904*Sqrt[2])*Pi^3 + 
   20547625357305446400*(-78304527692873 + 6862490706727*Sqrt[2])*Pi^4 + 
   200339347233728102400*(14739825857021 + 16568491647600*Sqrt[2])*Pi^5 - 
   454284234090086400*(-134244629442521215 + 12407580343093241*Sqrt[2])*
    Pi^6 - 9369612328108032000*(10238637475095737 + 
     11722016977252344*Sqrt[2])*Pi^7 + 1301335045570560*
    (-921688344357304589611 + 108863394437903468789*Sqrt[2])*Pi^8 + 
   976001284177920*(1601380371859935837211 + 1935033958682173015200*Sqrt[2])*
    Pi^9 - 12547307601920*(-1006333842970927259688665 + 
     181135375613827407719071*Sqrt[2])*Pi^10 - 
   23526201753600*(552663607445407128570791 + 754329189535724145183192*
      Sqrt[2])*Pi^11 + 2367488*(-27818987393822915535977788503257 + 
     9487360020295797376037512509943*Sqrt[2])*Pi^12 + 
   5326848*(8366661070823447042824059428419 + 
     16032383686969529665234718833200*Sqrt[2])*Pi^13 - 
   15980544*(-7628669252747385491583281549545 + 
     7687496966373049851546817182143*Sqrt[2])*Pi^14 - 
   449452800*(-25433662942891700350890342689 + 375241905768310958757135184488*
      Sqrt[2])*Pi^15 + 267907500*(226510511196355363989115434635 + 
     1032953215617089363743912301643*Sqrt[2])*Pi^16 + 
   39274973951760421875*(-5334407110530747577 + 1597804493878536256*Sqrt[2])*
    Pi^17)/(49786944303897173644905764432936854018326528000000*Pi^17), 
 -(743926900327756436034551808000 + 2132832439825985740424085504000*
     (1 + Sqrt[2])*Pi + 12680820220508504064000*(109768974439 + 
      120037495752*Sqrt[2])*Pi^2 - 913019055876612292608000*
     (-3116666305 + 397796039*Sqrt[2])*Pi^3 - 211347003675141734400*
     (685856625042217 + 734282000701200*Sqrt[2])*Pi^4 + 
    63245590849786164019200*(-4449783952567 + 435114507833*Sqrt[2])*Pi^5 + 
    1362852702270259200*(4365998856799072597 + 4711513816504201896*Sqrt[2])*
     Pi^6 - 2870167790981165875200*(-4018922772130655 + 
      420225785755849*Sqrt[2])*Pi^7 - 93696123281080320*
     (1395440058308130349897 + 1543285830288513002400*Sqrt[2])*Pi^8 + 
    210816277382430720*(-1160781839370595888211 + 157737546945092482189*
       Sqrt[2])*Pi^9 + 8066126315520*(205667943073227320136781951 + 
      238759091594925308002948968*Sqrt[2])*Pi^10 - 
    2032663831511040*(-1363314976659399598759195 + 288438414547823053494941*
       Sqrt[2])*Pi^11 - 246218752*(47443275799434021857762844950107 + 
      60876723149677103012973500835600*Sqrt[2])*Pi^12 + 
    127844352*(-119999886072033005195639837595671 + 
      50008201492128784907019573551929*Sqrt[2])*Pi^13 + 
    15980544*(2332596299444962253618553069723503 + 
      3876375337331026049396790709990104*Sqrt[2])*Pi^14 - 
    862949376*(-31624006358845399497208418820805 + 
      45056451881548822659781864080659*Sqrt[2])*Pi^15 - 
    583200*(20718328531519083614621520929288813 + 
      183371240013513429647568879518405184*Sqrt[2])*Pi^16 + 
    14467005000*(2356081366763144073578630638865 + 
      6833521557903954747845588565969*Sqrt[2])*Pi^17 + 
    1060424296697531390625*(-83438885035667319707 + 32901233056852442136*
       Sqrt[2])*Pi^18)/(86031839757134316058397160940114883743668240384000000*
   Pi^18), (-272665464993942710834933268480000*(1 + Sqrt[2]) + 
   805672833054960220225419608064000*Pi + 5385618940710082314240000*
    (-129567632395 + 9932542061*Sqrt[2])*Pi^2 + 13733328298810709901312000*
    (108815960509 + 120037495752*Sqrt[2])*Pi^3 - 106814775657416632565760000*
    (-775652576003 + 44419037869*Sqrt[2])*Pi^4 - 
   228888804980178498355200*(738968613889717 + 796736891617200*Sqrt[2])*
    Pi^5 + 756907423876251648000*(-5716919660182894745 + 
     328537453340831167*Sqrt[2])*Pi^6 + 1475969476558690713600*
    (5128211000821003507 + 5577921027443317896*Sqrt[2])*Pi^7 - 
   122997456379890892800*(-1000921963173382942529 + 
     68656719402017784031*Sqrt[2])*Pi^8 - 101472901513409986560*
    (1783734337469429200897 + 1993742849923101122400*Sqrt[2])*Pi^9 + 
   407662023986380800*(-4943810726723727526933325 + 
     469680710007950100602971*Sqrt[2])*Pi^10 + 
   8735614799708160*(284470047229319262108778381 + 
     335838079248626009066044968*Sqrt[2])*Pi^11 - 
   273492213760*(-68594429410992601163836276437403 + 
     10513205644691760482423164085237*Sqrt[2])*Pi^12 - 
   266654908416*(70193753045870645019439607013607 + 
     93052802353913268502358150391600*Sqrt[2])*Pi^13 + 
   115379527680*(-783178187344519466472714890288815 + 
     236244176571202232769032436097241*Sqrt[2])*Pi^14 + 
   17306929152*(3545366377492419710364897011546993 + 
     6442026333738616570686520592002104*Sqrt[2])*Pi^15 - 
   471598848*(-343126607455925989873047145836437713 + 
     308678275618515467639698844559885167*Sqrt[2])*Pi^16 - 
   631605600*(-7579429732509004132919186831818723 + 
     332848115831399421714393073980828096*Sqrt[2])*Pi^17 + 
   21700507500*(2925259264502655366128753206460953 + 
     14967962865194599446585976057696305*Sqrt[2])*Pi^18 + 
   1148439513323426496046875*(-212997289887247222793 + 
     66017703311252234904*Sqrt[2])*Pi^19)/
  (993839812874415619106604003180207137006855512915968000000*Pi^19), 
 (26937918181344460089376521584640000 + 81799639498182813250479980544000000*
    (1 + Sqrt[2])*Pi + 430849515256806585139200000*
    (215949718519 + 229618891368*Sqrt[2])*Pi^2 - 1615685682213024694272000000*
    (-128693960233 + 10806214223*Sqrt[2])*Pi^3 - 1525925366534523322368000*
    (8192487811641359 + 8576331756634800*Sqrt[2])*Pi^4 + 
   915555219920713993420800000*(-29183750154421 + 1838301478139*Sqrt[2])*
    Pi^5 + 60552593910100131840000*(11147315521843428313 + 
     11720614725213982056*Sqrt[2])*Pi^6 - 227072227162875494400000*
    (-6590579048495122031 + 421979400950666761*Sqrt[2])*Pi^7 - 
   2213954214838036070400*(9144198271313132583091 + 
     9753522183673529954400*Sqrt[2])*Pi^8 + 36899236913967267840000*
    (-1236049146401600516537 + 95796366994646581543*Sqrt[2])*Pi^9 + 
   4658994559844352000*(80266044610095657313914703 + 
     87908627839535515619198856*Sqrt[2])*Pi^10 - 
   227125984792412160000*(-3524131941140337570655877 + 
     383699262920990903652787*Sqrt[2])*Pi^11 - 
   273492213760*(15686100415319101248501080327107873 + 
     18021241819887105693617925382162800*Sqrt[2])*Pi^12 + 
   410238320640000*(-19446898990232711823126997464059 + 
     3476142409036082986577958072565*Sqrt[2])*Pi^13 + 
   341865267200*(83247987738473033368782403040879213 + 
     105342419623971537885121920534073896*Sqrt[2])*Pi^14 - 
   11537952768000*(-3527951779176618454472154806995379 + 
     1282167682806355927946004236519749*Sqrt[2])*Pi^15 - 
   4990464*(17644754362045185632358647107891178800409 + 
     28614670127673047164164379777199574235200*Sqrt[2])*Pi^16 + 
   6737126400*(-10573490532863850882968728043735680597 + 
     12931031762354275342201791189175182443*Sqrt[2])*Pi^17 + 
   29160000*(1111878809818507411141640426730060000925 + 
     8223550136605416403483250650853448144312*Sqrt[2])*Pi^18 - 
   723350250000*(95575484232554212153468582909124779 + 
     300570196967570425042438746233448963*Sqrt[2])*Pi^19 - 
   47851646388476104001953125*(-4014833027850367337025 + 
     1606660354080863478128*Sqrt[2])*Pi^20)/
  (3180287401198129981141132810176662838421937641331097600000000*Pi^20)}


==> anc/minusZ_k6M0.txt <==
{(18 + 9*Pi - 8*Sqrt[3]*Pi)/(432*Pi), 
 (756 + (2268 - 96*Sqrt[3])*Pi + (-995 + 144*Sqrt[3])*Pi^2)/(124416*Pi^2), 
 (36936 - 2268*(-81 + 8*Sqrt[3])*Pi + 270*(-1279 + 144*Sqrt[3])*Pi^2 + 
   (-89991 + 93448*Sqrt[3])*Pi^3)/(161243136*Pi^3), 
 (1691280 - 2592*(-7263 + 152*Sqrt[3])*Pi + 648*(-2213 + 4464*Sqrt[3])*Pi^2 + 
   24*(-2806731 + 36424*Sqrt[3])*Pi^3 + (28003753 - 4623840*Sqrt[3])*Pi^4)/
  (92876046336*Pi^4), (630905760 - 291600*(-34857 + 1160*Sqrt[3])*Pi + 
   97200*(-334481 + 30960*Sqrt[3])*Pi^2 + 5400*(-10862505 + 1659832*Sqrt[3])*
    Pi^3 - 18*(-5613334801 + 741276000*Sqrt[3])*Pi^4 + 
   (25163027325 - 25875896200*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 (31184170560 - 2099520*(-422469 + 4808*Sqrt[3])*Pi + 
   874800*(1093837 + 235152*Sqrt[3])*Pi^2 - 
   64800*(169254441 + 2034728*Sqrt[3])*Pi^3 - 
   324*(11487934553 + 5552359200*Sqrt[3])*Pi^4 + 
   36*(821782214289 + 1244223992*Sqrt[3])*Pi^5 + 
   25*(-481785286975 + 84075472368*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (21099936654720 - 308629440*(-2656503 + 39608*Sqrt[3])*Pi + 
   154314720*(-24948323 + 1918800*Sqrt[3])*Pi^2 + 
   14288400*(-962872839 + 80133256*Sqrt[3])*Pi^3 - 
   95256*(-412071730531 + 45078516000*Sqrt[3])*Pi^4 - 
   15876*(-3688995618531 + 653588750776*Sqrt[3])*Pi^5 + 
   18*(-5216986049468191 + 746822215445040*Sqrt[3])*Pi^6 + 
   1225*(-19078348869981 + 19249342661816*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), 
 (1116759403549440 - 2116316160*(-32212215 + 212696*Sqrt[3])*Pi + 
   1234517760*(155740171 + 16648560*Sqrt[3])*Pi^2 - 
   137168640*(13366346787 + 333793784*Sqrt[3])*Pi^3 - 
   1143072*(2735785504559 + 391684543200*Sqrt[3])*Pi^4 + 
   254016*(59377888021275 + 1994424373352*Sqrt[3])*Pi^5 + 
   432*(18781309191701039 + 5977374591177360*Sqrt[3])*Pi^6 - 
   48*(763434461681803233 + 8288334634956616*Sqrt[3])*Pi^7 - 
   1225*(-12040831384299707 + 2172810007146816*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 (129483740881958400 - 42855402240*(-243415881 + 1876232*Sqrt[3])*Pi + 
   28570268160*(-2424769673 + 152319600*Sqrt[3])*Pi^2 + 
   3703553280*(-95465049417 + 6203992888*Sqrt[3])*Pi^3 - 
   925888320*(-1632939898129 + 143834536800*Sqrt[3])*Pi^4 - 
   10287648*(-397328480578269 + 44248453521928*Sqrt[3])*Pi^5 + 
   1796256*(-5893610937502289 + 712835301422160*Sqrt[3])*Pi^6 + 
   3888*(-3799087821526821291 + 723169928218524104*Sqrt[3])*Pi^7 - 
   162*(-138220164928274720819 + 20890599742860033600*Sqrt[3])*Pi^8 - 
   8575*(-654982597566446373 + 649241628505232296*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 (36449216433960422400 - 24284727936000*(-176893821 + 710920*Sqrt[3])*Pi + 
   1071385056000*(20630821501 + 1460837520*Sqrt[3])*Pi^2 - 
   158723712000*(1285299278001 + 43138280168*Sqrt[3])*Pi^3 - 
   12962436480*(57217283560367 + 4949797932000*Sqrt[3])*Pi^4 + 
   3086294400*(1089841867127397 + 57792718768600*Sqrt[3])*Pi^5 + 
   1749600*(4068188636723680313 + 491254413421307760*Sqrt[3])*Pi^6 - 
   388800*(60400928524623857307 + 3033238650899680216*Sqrt[3])*Pi^7 - 
   972*(16365575462262809200387 + 4287814876013341752000*Sqrt[3])*Pi^8 + 
   300*(181448866087120591798743 + 3205789542220551108776*Sqrt[3])*Pi^9 + 
   153125*(-142056316901191345465 + 26250200710621233264*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 (53364950104254137395200 - 311130220262400*(-26046165303 + 
     113402168*Sqrt[3])*Pi + 259275183552000*(-287066162507 + 
     14615528400*Sqrt[3])*Pi^2 + 43212530592000*(-10751570802567 + 
     641578406920*Sqrt[3])*Pi^3 - 576167074560*(-4962856983067627 + 
     348430537620000*Sqrt[3])*Pi^4 - 224064973440*
    (-47072992828570083 + 4474123638421048*Sqrt[3])*Pi^5 + 
   3810628800*(-10549767188155716539 + 1036429046441253360*Sqrt[3])*Pi^6 + 
   2752120800*(-35821374955224368409 + 4584487348269692120*Sqrt[3])*Pi^7 - 
   705672*(-333022100695949883273569 + 43586742020517507384000*Sqrt[3])*
    Pi^8 - 13068*(-24397205817615759104532381 + 4841509161911508714410536*
      Sqrt[3])*Pi^9 + 450*(-1027203287829043325147787941 + 
     161747759290468881076267248*Sqrt[3])*Pi^10 + 
   3705625*(-31586991620219652583611 + 30830721887339755767464*Sqrt[3])*
    Pi^11)/(30924407911790812098435343020195840000*Pi^11), 
 (3178099862779493623910400 - 2036488714444800*(-330237503631 + 
     838540568*Sqrt[3])*Pi + 1866781321574400*(2925903624763 + 
     151962868080*Sqrt[3])*Pi^2 - 345700244736000*
    (144684112596219 + 5844654104120*Sqrt[3])*Pi^3 - 
   5185503671040*(59825051638660319 + 3641988031884000*Sqrt[3])*Pi^4 + 
   2304668298240*(589377003447537747 + 40650712320108584*Sqrt[3])*Pi^5 + 
   9145509120*(657940970866603243871 + 49110600627402426000*Sqrt[3])*Pi^6 - 
   15242515200*(1195327989427977384021 + 93814353381196152680*Sqrt[3])*Pi^7 - 
   12702096*(3591960729476536410064309 + 385459293645497889864000*Sqrt[3])*
    Pi^8 + 313632*(377045692003510051691268981 + 24209093237558014342152632*
      Sqrt[3])*Pi^9 + 648*(144372316546363659444544313821 + 
     33473824281384162869014485840*Sqrt[3])*Pi^10 - 
   1800*(149123577448021169359723381263 + 3429278991431554056185695768*
      Sqrt[3])*Pi^11 - 3705625*(-28801333330936147903659173 + 
     5420451568451748075224352*Sqrt[3])*Pi^12)/
  (53437376871574523306096272738898411520000*Pi^12), 
 (6138231444029243749001011200 - 516249889111756800*
    (-3183453465705 + 8323083656*Sqrt[3])*Pi + 
   516249889111756800*(-39625418665601 + 1636746044400*Sqrt[3])*Pi^2 + 
   105162014448691200*(-1363564653153129 + 80859625668280*Sqrt[3])*Pi^3 - 
   1752700240811520*(-702028783946616001 + 39433845015900000*Sqrt[3])*Pi^4 - 
   876350120405760*(-6272265515116438845 + 568050062900339848*Sqrt[3])*Pi^5 + 
   27820638743040*(-1049855451511623344227 + 83848172698332226800*Sqrt[3])*
    Pi^6 + 1545591041280*(-63035664331631954200011 + 
     7083541591710742550600*Sqrt[3])*Pi^7 - 
   38639776032*(-8585553253903843581280039 + 935827520179980356424000*
      Sqrt[3])*Pi^8 - 238517136*(-3285762185424724150998190275 + 
     455205258488969942779836952*Sqrt[3])*Pi^9 + 
   657072*(-2651263061501666506563697306871 + 370987093786393335712054453200*
      Sqrt[3])*Pi^10 + 109512*(-21325850273551546841982948472941 + 
     4347549744329153165226593473880*Sqrt[3])*Pi^11 - 
   26550*(-122984038962918507593626067989447 + 
     20013494908039288731513190033632*Sqrt[3])*Pi^12 - 
   626250625*(-1332779815313838338167230777 + 1283598992592291910926115240*
      Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*Pi^13), 
 (2694086225858183577649772544000 - 23350379599824076800*
    (-41546659137237 + 68698004552*Sqrt[3])*Pi + 
   25296244566476083200*(454438537295917 + 18213279515280*Sqrt[3])*Pi^2 - 
   5621387681439129600*(18587825663373369 + 865369944672680*Sqrt[3])*Pi^3 - 
   2576469353992934400*(386129811886520993 + 17643246556269600*Sqrt[3])*
    Pi^4 + 57254874533176320*(72156937180511697633 + 
     6150346395167900792*Sqrt[3])*Pi^5 + 292116706801920*
    (109957399356663983088617 + 5666787770288126252400*Sqrt[3])*Pi^6 - 
   908807532272640*(96447000617381423761461 + 10389556166426593436200*
      Sqrt[3])*Pi^7 - 94667451278400*(5053137118607173608454607 + 
     330084602493216263248320*Sqrt[3])*Pi^8 + 
   140248075968*(7699025090432935622175881643 + 799830445251993586673014792*
      Sqrt[3])*Pi^9 + 96589584*(32586410617617588557164378391419 + 
     3183559560337304930638830629040*Sqrt[3])*Pi^10 - 
   21464352*(318320600578829171170964936994573 + 
     24384651730793158137568928287240*Sqrt[3])*Pi^11 - 
   108*(56372968033987868008864742446247533453 + 
     11974373503824588526465539266287346400*Sqrt[3])*Pi^12 + 
   14700*(1047726496760415685832981622624714981 + 
     28665270380929480453720137453980312*Sqrt[3])*Pi^13 + 
   2792451536875*(-2184993432353129785870343431 + 417386363812950988465093296*
      Sqrt[3])*Pi^14)/(55055936022150449398764198909874540661094481920000*
   Pi^14), (2191479008435401997171280605184000 - 
   2251643747125893120000*(-437037562073079 + 717898529720*Sqrt[3])*Pi + 
   2626917704980208640000*(-6199175023240883 + 208912112773200*Sqrt[3])*
    Pi^2 + 632406114161902080000*(-192592462604038407 + 
     11818275805023112*Sqrt[3])*Pi^3 - 12648122283238041600*
    (-112049048425041378931 + 5084713459405620000*Sqrt[3])*Pi^4 - 
   38647040309894016000*(-187753453978255674183 + 16848140060561903960*
      Sqrt[3])*Pi^5 + 43817506020288000*(-1167125419774843014975919 + 
     77255251073979801706800*Sqrt[3])*Pi^6 + 21908753010144000*
    (-9630058845449299554511749 + 1026814865548037210595704*Sqrt[3])*Pi^7 - 
   1022408473806720*(-937547516733441591760650239 + 
     86428635726191998272840000*Sqrt[3])*Pi^8 - 
   31555817092800*(-98652530779664422689572119929 + 
     12110388712185137841408481160*Sqrt[3])*Pi^9 + 
   130395938400*(-73489205328866845359878609397937 + 
     8840724272488206398360001150000*Sqrt[3])*Pi^10 + 
   7244218800*(-3087399267507678572274016383412803 + 
     449839934814719705652890121700328*Sqrt[3])*Pi^11 - 
   1944*(-24106599715082637351104044588809841010087 + 
     3575903849026175681957824648468048620000*Sqrt[3])*Pi^12 - 
   8100*(-7723746878734098527979072025257810800823 + 
     1604394630624473694826523243976784240408*Sqrt[3])*Pi^13 + 
   1653750*(-51314170311330343034621890878165128989 + 
     8582940898047946829164155598494719568*Sqrt[3])*Pi^14 + 
   767157015625*(-28527543451763160269718077995005 + 
     27156154117722993866822954259832*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (144081464627320133856806629269504000 - 14410519981605715968000*
    (-5876601230395431 + 6488530912088*Sqrt[3])*Pi + 
   18013149977007144960000*(77334569234413291 + 2465196366057840*Sqrt[3])*
    Pi^2 - 4670075919964815360000*(2676844864080330579 + 
     140687904425432696*Sqrt[3])*Pi^3 - 101184978265904332800*
    (1696664104060696873103 + 60290482894449804000*Sqrt[3])*Pi^4 + 
   67456652177269555200*(9698364605411335058571 + 1016408868639759589352*
      Sqrt[3])*Pi^5 + 14722682022816768000*(565126734712171122827557 + 
     20859663551659758892080*Sqrt[3])*Pi^6 - 233693365441536000*
    (81735955066298246856025329 + 12132712876772112480913096*Sqrt[3])*Pi^7 - 
   1752700240811520*(115431359407767648975436242181 + 
     4945352322123589813982280000*Sqrt[3])*Pi^8 + 
   605871688181760*(610282018007864093930793182811 + 
     95892917538806545983580056392*Sqrt[3])*Pi^9 + 
   2086335014400*(1225808655767097443838633214257161 + 
     70656622659719409144404198031120*Sqrt[3])*Pi^10 - 
   695445004800*(6509529935165168804796495997180707 + 
     851752453486187839652498972253368*Sqrt[3])*Pi^11 - 
   2286144*(6678052764570574739667090545370894807763 + 
     602844776454312158062322287541555028000*Sqrt[3])*Pi^12 + 
   10368*(2776594265700624268234227567542883090034647 + 
     244253329570701154330221113207925528204104*Sqrt[3])*Pi^13 + 
   64800*(436565761683131943879972235827478429707413 + 
     86676639973054087816630027477262170388592*Sqrt[3])*Pi^14 - 
   2940000*(22102941603598265095322736523612389646977 + 
     686253651941755635240053778676695751304*Sqrt[3])*Pi^15 - 
   3835785078125*(-6692962330987696144096457438871023 + 
     1294653590850827205648670358118528*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16), 
 (430350252286750175373604062903779328000 - 4685220309019558404096000*
    (-66515475850247817 + 71099398586888*Sqrt[3])*Pi + 
   6246960412026077872128000*(-1078374555718651769 + 
     29874599303238000*Sqrt[3])*Pi^2 + 1735266781118354964480000*
    (-29988055912195724553 + 1945958123596822072*Sqrt[3])*Pi^3 - 
   40489558226094949171200*(-19793565410105097447001 + 
     734024056588297020000*Sqrt[3])*Pi^4 - 29242458718846352179200*
    (-157159111588030286074269 + 14084138598670638003976*Sqrt[3])*Pi^5 + 
   198928290604396953600*(-205769576214095651804977933 + 
     11605712988056870595402000*Sqrt[3])*Pi^6 + 607836443513435136000*
    (-332111402108538868486298799 + 34081733113897143675081256*Sqrt[3])*
    Pi^7 - 1013060739189058560*(-1131480746762893336901852160011 + 
     91608187093942827527715240000*Sqrt[3])*Pi^8 - 
   56281152177169920*(-84106325915156047983043550154147 + 
     9669739353780820009419947215768*Sqrt[3])*Pi^9 + 
   2170622948981760*(-8582779035481343548874250726529289 + 
     915649765138084216290873915985200*Sqrt[3])*Pi^10 + 
   602950819161600*(-100655076273671929823243889716130921 + 
     13019784814888353783950205682904824*Sqrt[3])*Pi^11 - 
   242704512*(-704920523767522203499868387469895764120433 + 
     93012532154884816858183648155963282900000*Sqrt[3])*Pi^12 - 
   13483584*(-29610072610271878975377571529619886968267681 + 
     4466192410188529675320673477480039665286504*Sqrt[3])*Pi^13 + 
   4494528*(-176968846969828609941781320614157337826697463 + 
     27647617335819976098871640393704366147513200*Sqrt[3])*Pi^14 + 
   6242400*(-170072305844736322030989484060538901708877443 + 
     35817493689055805156839242532780253874927688*Sqrt[3])*Pi^15 - 
   551250*(-2545960727411654609846015004561036466008923395 + 
     435980184879664157205903250099935555679538304*Sqrt[3])*Pi^16 - 
   221708377515625*(-1645947119559422259671009676786063027 + 
     1550783439483223653180551048905959256*Sqrt[3])*Pi^17)/
  (513113244862435046857257918700494043099203595018998644736000000*Pi^17), 
 (29564525557407997159873515453981229056000 - 29764929022006606331904000*
    (-921468294759311325 + 693998366147336*Sqrt[3])*Pi + 
   42166982781176025636864000*(14348500321210652893 + 
     371240669461395600*Sqrt[3])*Pi^2 - 12493920824052155744256000*
    (426341974818870199233 + 25015050349887258728*Sqrt[3])*Pi^3 - 
   312348020601303893606400*(324064808784459055196969 + 
     9162027484485566004000*Sqrt[3])*Pi^4 + 242937349356569695027200*
    (1387619630248082157297225 + 183258896936957643275192*Sqrt[3])*Pi^5 + 
   1790354615439572582400*(3849936590320027085656181657 + 
     102103366261741537490002800*Sqrt[3])*Pi^6 - 
   1193569743626381721600*(9727373963518722992224303947 + 
     2199275921816311402302902872*Sqrt[3])*Pi^7 - 
   929989758575555758080*(266484373593648583024463414551 + 
     7416856099554646589412696000*Sqrt[3])*Pi^8 + 
   675373826126039040*(445917269935267976017936359708975 + 
     121153469780080213519158688504808*Sqrt[3])*Pi^9 + 
   46048215417684480*(109383790754400845534669549304983873 + 
     3838524038865544962436280501763600*Sqrt[3])*Pi^10 - 
   13023737693890560*(475052270918929362546659769086819811 + 
     108875735693606523336394070549359096*Sqrt[3])*Pi^11 - 
   4368681216*(13000561241670877597666498911359854999028273 + 
     665585955383620529511353615764199372604000*Sqrt[3])*Pi^12 + 
   1456227072*(55581454869606426439174363343517740779211625 + 
     8935149574146602857457525772599391270073336*Sqrt[3])*Pi^13 + 
   121352256*(2599986397330112201366257388120364250258810859 + 
     219153545422060197172242372517661980033904400*Sqrt[3])*Pi^14 - 
   8989056*(58847211385930649659446928426278827333397193371 + 
     5804349042168462543247801815183851241218533016*Sqrt[3])*Pi^15 - 
   24300*(23269737748849863272034584878498591314517694786627 + 
     4374780274568793943098010645509680436543545073024*Sqrt[3])*Pi^16 + 
   3307500*(363469391136772434467369295647726027153907301671 + 
     12445290220628428732444976722959234859493643752*Sqrt[3])*Pi^17 + 
   221708377515625*(-2137652903985783909303859160896373378065 + 
     418003055573049033554249526607243995312*Sqrt[3])*Pi^18)/
  (1329989530683431641454012525271680559713135718289244487155712000000*
   Pi^18), (105483569251413961894273380289745539891200000 - 
   118196533146388233743990784000*(-1009674633915825669 + 
     722376092909992*Sqrt[3])*Pi + 16117709065416577328726016000*
    (-205780756350524713883 + 4724164880417826000*Sqrt[3])*Pi^2 + 
   5074093594668181751635968000*(-5102638483092270997383 + 
     354387200440310283016*Sqrt[3])*Pi^3 - 3382729063112121167757312000*
    (-152782002379207048320307 + 4683463733137474548000*Sqrt[3])*Pi^4 - 
   112757635437070705591910400*(-29309869917596622823011171 + 
     2601764274213825408641848*Sqrt[3])*Pi^5 + 894901868548180203110400*
    (-39635940416296248881640814903 + 1967737963723089864180865200*Sqrt[3])*
    Pi^6 + 646318016173685702246400*(-321975442857625480274143762629 + 
     31439789732582880500626625528*Sqrt[3])*Pi^7 - 
   161579504043421425561600*(-8580961655257834042298835955001 + 
     639966634496542678483021176000*Sqrt[3])*Pi^8 - 
   2194289561083500840960*(-3251171526752172457539691500301497 + 
     349688166142543707923664228595976*Sqrt[3])*Pi^9 + 
   3022437411960744960*(-11007338369682857069809178803028684621 + 
     1100202422104796590019976270050329200*Sqrt[3])*Pi^10 + 
   16623405765784097280*(-8523172457308200650904333820706915241 + 
     1018629558394646852474084235321134392*Sqrt[3])*Pi^11 - 
   141938452707840*(-3463678692486263013429876328040313475101857 + 
     425699360090073050746746503921640378228000*Sqrt[3])*Pi^12 - 
   1577093918976*(-1032155365086475673710218360757945327450320147 + 
     138087821569541880271707129596416553498343416*Sqrt[3])*Pi^13 + 
   788546959488*(-5391349765426182604784690400213716210106528017 + 
     775199076300284942118858226826232325227526800*Sqrt[3])*Pi^14 + 
   14602721472*(-683397358923614638329105134048599891360003589349 + 
     105704878412138577171184300686928018826344890808*Sqrt[3])*Pi^15 - 
   2105352*(-9040507029138387466231348051501878111903839494757209 + 
     1479731940914991910027211762930206360974725002224000*Sqrt[3])*Pi^16 - 
   8772300*(-2901944059486981853163021573195235441694670863784477 + 
     617612853130267097720331059023532045635169652179944*Sqrt[3])*Pi^17 + 
   551250*(-59705138942318018179116496044696298789722963569730505 + 
     10436409093880815187800091210204156303931016361724016*Sqrt[3])*Pi^18 + 
   2321065004211078125*(-3714852055164789715736245449582366638523 + 
     3468140256760548552764637249203626861288*Sqrt[3])*Pi^19)/
  (207414527289142531348036161341169126648382941538644256260907597824000000*
   Pi^19), (37744358750509108654902660024286970949795840000 - 
   339320190850875312183705600000*(-158430371945510597823 + 
     82897960565922200*Sqrt[3])*Pi + 2686284844236096221454336000000*
    (576990481605324981407 + 12297474537430296240*Sqrt[3])*Pi^2 - 
   179085656282406414763622400000*(74314557373740449954859 + 
     4835252478407261346488*Sqrt[3])*Pi^3 - 5074093594668181751635968000*
    (66934277436119991407572799 + 1530155387096853088140000*Sqrt[3])*Pi^4 + 
   22551527087414141118382080000*(40512234409740077423815719 + 
     7172995460374791557163400*Sqrt[3])*Pi^5 + 1342352802822270304665600000*
    (23109149268255682413273113653 + 429073960709577855363919920*Sqrt[3])*
    Pi^6 - 29830062284939340103680000*(886895323186500062517667376313 + 
     432212028463293634231771622536*Sqrt[3])*Pi^7 - 
   323159008086842851123200*(4789503377146412533983842483753557 + 
     79342102032558848683811140680000*Sqrt[3])*Pi^8 + 
   119688521513645500416000*(4695752362717175147022799089964161 + 
     4734961588504453826149185772509400*Sqrt[3])*Pi^9 + 
   4533656117941117440000*(10135559661099285389590479788192345221 + 
     196435648373373743713504086054954960*Sqrt[3])*Pi^10 - 
   100747913732024832000*(208997110517469029079496180005747066471 + 
     146653703536486058949088241527780788952*Sqrt[3])*Pi^11 - 
   425815358123520*(1932788623187502503771828651254712987333238229 + 
     54728401060412927512597383359502700442700000*Sqrt[3])*Pi^12 + 
   946256351385600*(683081961119210953936431544033682171838498501 + 
     240757330396406796714504947416341768007821400*Sqrt[3])*Pi^13 + 
   394273479744000*(21613509287355334008504441525564193307628703781 + 
     988310848648434315853023662997476952809581680*Sqrt[3])*Pi^14 - 
   8761632883200*(1130898165084934788842439443236110878326663560981 + 
     220703964992500247459749434979375646144081388712*Sqrt[3])*Pi^15 - 
   12632112*(3544062398634414474885334797042658509816708658439926373 + 
     281154213956489324065162283085748743336021250822800000*Sqrt[3])*Pi^16 + 
   70178400*(966406809357659808680115217063323847605173447494724109 + 
     105159638943299495611530736206939572860670938542100280*Sqrt[3])*Pi^17 + 
   135000*(578556927533399031004242585044892737906682133720560401201 + 
     103934204534828072457818537379295194984777110176959895248*Sqrt[3])*
    Pi^18 - 18375000*
    (8475817524472061057731348539435570625143418618288877283 + 
     314054043879510100616947290945406646861403861600817912*Sqrt[3])*Pi^19 - 
   2000918107078515625*(-30634112458655853800161081761814549170671917 + 
     6047737634957086797008471808107612941992672*Sqrt[3])*Pi^20)/
  (29867691929636524514117207233128354237367143581564772901570694086656000000\
00*Pi^20), (52603136215005520805760140462488735234322595840000 - 
   44892061249570803801904250880000*(-2017310880875237516457 + 
     988757581075052168*Sqrt[3])*Pi + 374100510413090031682535424000000*
    (-8528921746359011130493 + 163529334104176522800*Sqrt[3])*Pi^2 + 
   26325591473513742970252492800000*(-941741911381529416652073 + 
     70483790338785963555256*Sqrt[3])*Pi^3 - 18164658116724482649474220032000*
    (-34672456051266711981963959 + 888136532967692376900000*Sqrt[3])*Pi^4 - 
   745891758416222717490487296000*(-6067015409369666866690871037 + 
     524191652894326508791280008*Sqrt[3])*Pi^5 + 
   1860500984711666642266521600000*(-30006708958083460998501147047 + 
     1359147588347074964784092208*Sqrt[3])*Pi^6 + 
   39465172402974746957168640000*(-9973666025101748498188833805149 + 
     906164830346503454042781383288*Sqrt[3])*Pi^7 - 
   65775287338291244928614400*(-44070541380173921877553211646182099 + 
     3189252913088729943746282106600000*Sqrt[3])*Pi^8 - 
   5278263798751766568345600*(-3537115860416474469118205178654205059 + 
     348624928047990753707864830598409496*Sqrt[3])*Pi^9 + 
   131956594968794164208640000*(-728526626132996511554228515331794391 + 
     72652197249963300054902634077592528*Sqrt[3])*Pi^10 + 
   133289489867468852736000*(-3969529166261634798127714682592802788873 + 
     433871395888569990269050017968068543096*Sqrt[3])*Pi^11 - 
   17884245041187840*(-116294385000219273146202635424471460184126145773 + 
     14265572364096572623761438153213149395198020000*Sqrt[3])*Pi^12 - 
   62594857644157440*(-147604013243914054735168631817535855250217821367 + 
     18030650614943545364325334274004734164924337368*Sqrt[3])*Pi^13 + 
   1043247627402624000*(-27543695305510655010033131160164883061726763569 + 
     3869545369185743017463549827974316214382637584*Sqrt[3])*Pi^14 + 
   3863880101491200*(-25177463699301300196672845492346709847392183996079 + 
     3447649845343960952267757559811641647919152276968*Sqrt[3])*Pi^15 - 
   367670251872*(-646478026974118715640781078609626133813318154927750437 + 
     100657521137058127406729157197904253788808077631920000*Sqrt[3])*Pi^16 - 
   1856920464*(-303197358380466661892202355161601296231278121977680241619 + 
     47801289100996432092496243721405781382102233364812736216*Sqrt[3])*
    Pi^17 + 
   97200*(-10634912877405610541178828079430034212600311955237091019081387 + 
     1815794354193322265018001249403369561575728987948475905965008*Sqrt[3])*
    Pi^18 + 19845000*
    (-69896180103041340781527866580663996165909140120716209793977 + 
     14999501995903628359049843862250243632938902511204179834040*Sqrt[3])*
    Pi^19 - 2025843750*
    (-868161725950247703187288810052507347024903641846413045101 + 
     154544280733271064031668075778081968262927313155453858656*Sqrt[3])*
    Pi^20 - 98044987246847265625*
    (-4732152677689745705969051754780196236398285403 + 
     4381640920822673862813661687447786177280396984*Sqrt[3])*Pi^21)/
  (18967179082996378527444991281325830074897630860036893383413453572790026240\
0000000*Pi^21), (43020949998713816567525654886532533278196569210880000 - 
   3103965377827467005731665346560000*(-29606402749245082079589 + 
     10936512848985716168*Sqrt[3])*Pi + 27159697055990336300152071782400000*
    (124978201439819396770793 + 2219558767787936385360*Sqrt[3])*Pi^2 - 
   2011829411554839725937190502400000*(14057469325552482148663881 + 
     1009811486109539939084072*Sqrt[3])*Pi^3 - 
   63707931365903257988011032576000*(14871715334155974807678947609 + 
     278291267722789695164340000*Sqrt[3])*Pi^4 + 
   63707931365903257988011032576000*(27689501960387759919634997553 + 
     7574922540573609861884100344*Sqrt[3])*Pi^5 + 
   3069826624774249959739760640000*(36521669236499835630029640961141 + 
     442507445446140656031040259760*Sqrt[3])*Pi^6 - 
   2728734777577111075324231680000*(-10308921881362330348350896116473 + 
     18327368664207633639784154698424*Sqrt[3])*Pi^7 - 
   47752858607599443818174054400*(155462859816344841160990612992672757 + 
     1150491787818108064633991809800000*Sqrt[3])*Pi^8 + 
   589541464291351158249062400*(-9995964897518436079670550323900357241 + 
     4994534585266602008053084552795253672*Sqrt[3])*Pi^9 + 
   26391318993758832841728000*(11471749841983592085402391881082507273631 + 
     81288321079228960748403011781161533680*Sqrt[3])*Pi^10 - 
   193536339287564774172672000*(-959076554314140690215631399564443996661 + 
     554333579480692500960735899228173530808*Sqrt[3])*Pi^11 - 
   12983961899902371840*(604089333505163343015696072770357948731537024289 + 
     7156050080740551789168086547919224722405820000*Sqrt[3])*Pi^12 + 
   1442662433322485760*(-687987438644298132422262966266746291673578752363 + 
     1709862659212507893469928296302646231984948347416*Sqrt[3])*Pi^13 + 
   37869888874715251200*(3373350479282911213774424722321053944059566318793 + 
     75669321089551521403831794623198722433904081840*Sqrt[3])*Pi^14 - 
   5610353907365222400*(9926270346139704690289387996426389975223443904497 + 
     6213885545541852437209796167267143654761959270984*Sqrt[3])*Pi^15 - 
   8088745541184*(153001099551165289297900532540209160124720155586949418503 + 
     6278612860828598435850254294640382388351916732316080000*Sqrt[3])*Pi^16 + 
   2696248513728*(437635862228846677004586640383597283039798609628626173723 + 
     103298470421958083190185127513467299893030257482526908744*Sqrt[3])*
    Pi^17 + 134077680*
    (46364653771540684174465318096247531387217775584925413552493369 + 
     3483594061803964804200920443143754075910291036739055882860240*Sqrt[3])*
    Pi^18 - 7840800*
    (1098087996973129520953873320506662015907938926175142952255008769 + 
     130296921612355097788525328894599055334227236437390779694061672*Sqrt[3])*
    Pi^19 - 9922500*
    (1068962628685545466923667245432711463151414357520300988097769941 + 
     184720416348941208098132317002770945768945141098396904033504544*Sqrt[3])*
    Pi^20 + 54472687500*
    (367705340098683950710145274536786325520688135912838844199799 + 
     14548844274569617106127838954274663383591062115901927513416*Sqrt[3])*
    Pi^21 + 11863443456868519140625*
    (-663615405273841537921492466904031939867797418723 + 
     132132208501480727545218549194179856740074807984*Sqrt[3])*Pi^22)/
  (66096825668425779892440305617164252645003264021056566062519203010458683441\
15200000000*Pi^22)}


==> anc/minusZ_k6M1.txt <==
{(27 - 22*Sqrt[3] + 36/Pi)/432, (-1080 - 24*(-27 + 86*Sqrt[3])*Pi + 
   (1727 - 396*Sqrt[3])*Pi^2)/(124416*Pi^2), 
 (-85536 + 648*(-135 + 542*Sqrt[3])*Pi - 108*(-3239 + 1548*Sqrt[3])*Pi^2 + 
   (336717 - 234350*Sqrt[3])*Pi^3)/(161243136*Pi^3), 
 (3125952 + 10368*(-297 + 2242*Sqrt[3])*Pi + 1296*(-22459 + 9756*Sqrt[3])*
    Pi^2 - 48*(-459189 + 1303678*Sqrt[3])*Pi^3 + 
   (51596257 - 14210280*Sqrt[3])*Pi^4)/(92876046336*Pi^4), 
 (1671217920 - 1166400*(-1809 + 17890*Sqrt[3])*Pi + 
   388800*(-65005 + 40356*Sqrt[3])*Pi^2 + 10800*(-2803329 + 10594966*Sqrt[3])*
    Pi^3 + (96726247236 - 62552023200*Sqrt[3])*Pi^4 + 
   (95827058775 - 62850374150*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 -(70695037440 + 16796160*(-5373 + 81914*Sqrt[3])*Pi + 
    17496000*(-96409 + 64404*Sqrt[3])*Pi^2 - 
    259200*(-7430535 + 53330618*Sqrt[3])*Pi^3 - 
    648*(-20884877789 + 13091531400*Sqrt[3])*Pi^4 + 
    72*(-148424618727 + 385443890086*Sqrt[3])*Pi^5 + 
    275*(-83551200281 + 24973223292*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (-63299016345600 + 2469035520*(-37881 + 751874*Sqrt[3])*Pi - 
   1234517760*(-1705553 + 1474452*Sqrt[3])*Pi^2 - 
   57153600*(-52233255 + 502139498*Sqrt[3])*Pi^3 + 
   1905120*(-14302312519 + 12541463640*Sqrt[3])*Pi^4 + 
   31752*(-1004938522803 + 3497310003022*Sqrt[3])*Pi^5 + 
   (89465085053548524 - 65155053846382416*Sqrt[3])*Pi^6 - 
   1225*(-72486016869663 + 45991062749650*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), 
 (3004297024942080 + 33861058560*(-134595 + 3758134*Sqrt[3])*Pi + 
   9876142080*(-13848517 + 13533732*Sqrt[3])*Pi^2 - 
   20849633280*(-9332577 + 139010662*Sqrt[3])*Pi^3 - 
   4572288*(-616877733163 + 569301838200*Sqrt[3])*Pi^4 + 
   1016064*(-3054595360365 + 19244742734258*Sqrt[3])*Pi^5 + 
   864*(-20789230312285847 + 14997327361287012*Sqrt[3])*Pi^6 - 
   96*(-148749487055344863 + 361015878248227058*Sqrt[3])*Pi^7 - 
   1225*(-23545423280203595 + 7396798721311728*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 (436296793633505280 - 685686435840*(-1064691 + 38138758*Sqrt[3])*Pi + 
   457124290560*(-55954351 + 67646412*Sqrt[3])*Pi^2 + 
   207398983680*(-199697481 + 3916006438*Sqrt[3])*Pi^3 - 
   1481421312*(-530351056307 + 582904014840*Sqrt[3])*Pi^4 - 
   41150592*(-24347966754501 + 199358210468018*Sqrt[3])*Pi^5 + 
   93312*(-80342960356496129 + 77735028639645468*Sqrt[3])*Pi^6 + 
   7776*(-1081940507910334899 + 3491998698406018682*Sqrt[3])*Pi^7 - 
   324*(-66270923927195898563 + 51379752430659968496*Sqrt[3])*Pi^8 - 
   1225*(-17314872064321919625 + 10749181937898146498*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 -(113783108865321369600 + 45712429056000*(-4294971 + 205400150*Sqrt[3])*Pi + 
    17142160896000*(-494170295 + 686497644*Sqrt[3])*Pi^2 - 
    2539579392000*(-5513499981 + 152582810462*Sqrt[3])*Pi^3 - 
    696268016640*(-553720948429 + 629869912200*Sqrt[3])*Pi^4 + 
    172832486400*(-2775407202747 + 32286956688590*Sqrt[3])*Pi^5 + 
    6998400*(-778712403361797505 + 766081641544553628*Sqrt[3])*Pi^6 - 
    1555200*(-3662090482268392533 + 20202895007587411606*Sqrt[3])*Pi^7 - 
    1944*(-14599281097554575903191 + 11314173640404677943600*Sqrt[3])*Pi^8 + 
    600*(-37578353741471173002993 + 86453884666920632749138*Sqrt[3])*Pi^9 + 
    30625*(-1416010181430897144881 + 460570570689870512388*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 -(200554288361648544153600 - 9956167048396800*
     (-37336599 + 2255784446*Sqrt[3])*Pi + 41484029368320000*
     (-441360859 + 739440540*Sqrt[3])*Pi^2 + 691400489472000*
     (-47789391285 + 1707524287646*Sqrt[3])*Pi^3 - 
    9218673192960*(-132616411236161 + 161981646589800*Sqrt[3])*Pi^4 - 
    1792519787520*(-900698714276301 + 12747537015952594*Sqrt[3])*Pi^5 + 
    152425152000*(-155168291306781757 + 167698096492985100*Sqrt[3])*Pi^6 + 
    846806400*(-32423551251415464645 + 223157757249285447814*Sqrt[3])*Pi^7 - 
    2822688*(-61861129374457322261113 + 61604403271972853374800*Sqrt[3])*
     Pi^8 - 26136*(-7211072639778643044708813 + 21820195555189529459522842*
       Sqrt[3])*Pi^9 + 900*(-497210108197139071983122153 + 
      400428223054476696904902660*Sqrt[3])*Pi^10 + 
    3705625*(-118505834393498175382281 + 72425443387969333289062*Sqrt[3])*
     Pi^11)/(30924407911790812098435343020195840000*Pi^11), 
 (11328157460251900477440000 + 130335277724467200*
    (-166185729 + 12957014578*Sqrt[3])*Pi + 59737002290380800*
    (-20996922379 + 40604120028*Sqrt[3])*Pi^2 - 
   11062407831552000*(-210061486485 + 10042353972862*Sqrt[3])*Pi^3 - 
   2074201468416000*(-59175466284265 + 71480010004776*Sqrt[3])*Pi^4 + 
   36874692771840*(-4350674373020847 + 75546896872347014*Sqrt[3])*Pi^5 + 
   73164072960*(-43722556385547477737 + 45784978835003487324*Sqrt[3])*Pi^6 - 
   121940121600*(-29653714949066080965 + 264784194927782120422*Sqrt[3])*
    Pi^7 - 1270209600*(-26078443482770780056169 + 25741364027464898668368*
      Sqrt[3])*Pi^8 + 1254528*(-26615760516470358086463459 + 
     130311747446676524916068678*Sqrt[3])*Pi^9 + 
   1296*(-113849909781803688447500433133 + 92089700247674241388000070676*
      Sqrt[3])*Pi^10 - 3600*(-32495245080061762713859137585 + 
     71557679088700175029636162166*Sqrt[3])*Pi^11 - 
   3705625*(-58334809010495017248642797 + 19478494257837362941281624*Sqrt[3])*
    Pi^12)/(53437376871574523306096272738898411520000*Pi^12), 
 (25575209593300217454841036800 - 33039992903152435200*
    (-1564479225 + 151936773106*Sqrt[3])*Pi + 33039992903152435200*
    (-101661417253 + 233226262404*Sqrt[3])*Pi^2 + 
   3365184462358118400*(-1972934519409 + 119627066259958*Sqrt[3])*Pi^3 - 
   56086407705968640*(-8655320429137897 + 10385748959725800*Sqrt[3])*Pi^4 - 
   14021601926492160*(-46541999412629775 + 910855668955706102*Sqrt[3])*Pi^5 + 
   445130219888640*(-36985156228336948829 + 37879582702311610092*Sqrt[3])*
    Pi^6 + 12364728330240*(-1569893536860479554509 + 
     15889512212163600012518*Sqrt[3])*Pi^7 - 
   309118208256*(-725126324646438006566377 + 735853981158886927035600*
      Sqrt[3])*Pi^8 - 954068544*(-255798905750693342048108475 + 
     1508788387989818066522768102*Sqrt[3])*Pi^9 + 
   2628288*(-518963613502125191327513048203 + 518551927615067118761509459884*
      Sqrt[3])*Pi^10 + 219024*(-6504139283470718277479593454181 + 
     18632005284337007220395588639102*Sqrt[3])*Pi^11 - 
   900*(-3548016455646837230863828171456229 + 
     2930246368704282354139605534075864*Sqrt[3])*Pi^12 - 
   626250625*(-4968646686045622908612459531 + 3000588271392725536064220350*
      Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*Pi^13), 
 -(10832301864346961141804512051200 + 2988848588777481830400*
     (-7547165469 + 923421717626*Sqrt[3])*Pi + 1618959652254469324800*
     (-1033116420293 + 2734861915908*Sqrt[3])*Pi^2 - 
    359768811612104294400*(-9446068761903 + 740297387883626*Sqrt[3])*Pi^3 - 
    16489403865554780160*(-21611630244693097 + 24492912276833640*Sqrt[3])*
     Pi^4 + 1832155985061642240*(-262411655351146119 + 
      5646501769296756646*Sqrt[3])*Pi^5 + 4673867308830720*
     (-3305600580296999811907 + 3123541089654615043092*Sqrt[3])*Pi^6 - 
    14540920516362240*(-1257797436246130618593 + 13990703033907823020766*
       Sqrt[3])*Pi^7 - 30293584409088*(-8926375491183387352151381 + 
      8496290589128244890516880*Sqrt[3])*Pi^8 + 
    1121984607744*(-260621465961497874018245811 + 
      1844680443747859222303215254*Sqrt[3])*Pi^9 + 
    4249941696*(-527998092738785738727281323441 + 
      514737822340264387076698563396*Sqrt[3])*Pi^10 - 
    85857408*(-25782749228856093378438325508451 + 
      113712385023290675848592244163282*Sqrt[3])*Pi^11 - 
    216*(-41010914529058601567351848613053358929 + 
      34125880161094696659508584410156355576*Sqrt[3])*Pi^12 + 
    29400*(-238462936328815034602899887190080307 + 
      506137993314639784880289059949346126*Sqrt[3])*Pi^13 + 
    30686280625*(-408170584421185757407313133673 + 
      139162829064458957940020760972*Sqrt[3])*Pi^14)/
  (55055936022150449398764198909874540661094481920000*Pi^14), 
 -(10070454885647138051785938173952000 - 288210399632114319360000*
     (-76109020713 + 11454883471010*Sqrt[3])*Pi + 336245466237466705920000*
     (-5354876157425 + 16621590917268*Sqrt[3])*Pi^2 + 
    40473991306361733120000*(-95087483593983 + 9306335727091898*Sqrt[3])*
     Pi^3 - 809479826127234662400*(-704570041076558507 + 
      751278621741521400*Sqrt[3])*Pi^4 - 1236705289916608512000*
     (-637012141290916839 + 14404279986533234390*Sqrt[3])*Pi^5 + 
    1402160192649216000*(-22051494078290208428035 + 19054902189061537163316*
       Sqrt[3])*Pi^6 + 350540048162304000*(-108087644869133758823439 + 
      1253990233070350134397234*Sqrt[3])*Pi^7 - 16358535580907520*
     (-41919823523034089305442677 + 36500855869006308765334800*Sqrt[3])*
     Pi^8 - 252446536742400*(-3025937629366862818556499543 + 
      23246706465888459471365861390*Sqrt[3])*Pi^9 + 
    1043167507200*(-7040574744516986193807288633115 + 
      6674951786912849409019954555212*Sqrt[3])*Pi^10 + 
    28976875200*(-263914731662140388505733767059427 + 
      1365579888816758118711897231320962*Sqrt[3])*Pi^11 - 
    7776*(-4962024850858111872345531042581306231479 + 
      4922410175261514953837422083854493611400*Sqrt[3])*Pi^12 - 
    16200*(-2419588408107377090589708714424115170311 + 
      6614215721245913531054602410917675977414*Sqrt[3])*Pi^13 + 
    3307500*(-25342075356013005228697104644237165017 + 
      21302001966992002343307437284148685228*Sqrt[3])*Pi^14 + 
    767157015625*(-105727414595964190937182109843199 + 
      63247941110079528108204672938882*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (647295329235027968113130543775744000 + 3689093115291063287808000*
    (-393089970411 + 73204739605702*Sqrt[3])*Pi + 
   11528415985284572774400000*(-11540797091441 + 41237580495636*Sqrt[3])*
    Pi^2 - 597769717755496366080000*(-488763805020435 + 
     60337842096014866*Sqrt[3])*Pi^3 - 6475838609017877299200*
    (-9626112676324327843 + 9372559322731174200*Sqrt[3])*Pi^4 + 
   4317225739345251532800*(-20294733537645978789 + 465751790556843543458*
      Sqrt[3])*Pi^5 + 336518446235811840000*(-12345411904760716627775 + 
     9550203418012557012804*Sqrt[3])*Pi^6 - 7478187694129152000*
    (-698676177632460208875135 + 8030088445783409415609074*Sqrt[3])*Pi^7 - 
   28043203852984320*(-4030601243997583161427819139 + 
     3176734416335978811278137200*Sqrt[3])*Pi^8 + 
   9693947010908160*(-13487330822581402227659704311 + 
     105003719883542016169934386382*Sqrt[3])*Pi^9 + 
   83453400576000*(-18335798850874080841351586629771 + 
     16120569540374878722960534170508*Sqrt[3])*Pi^10 - 
   5563560038400*(-293223358657561189374466828757235 + 
     1704584944501883560768395766473538*Sqrt[3])*Pi^11 - 
   186624*(-58015899801557734965188218646466659240447 + 
     55674778926246302239516418856716055731400*Sqrt[3])*Pi^12 + 
   41472*(-254634415544097816409708669891301983806033 + 
     1025080504075772945784765515179787213311466*Sqrt[3])*Pi^13 + 
   129600*(-299907732926547050346957973029956710279421 + 
     254643302937801273811030486608081396649308*Sqrt[3])*Pi^14 - 
   5880000*(-5225342784914690277913107771360909889023 + 
     10745599908348973578129211449633695435170*Sqrt[3])*Pi^15 - 
   13041669265625*(-4088432395119066801268166544813083 + 
     1418040576571526828504570245816800*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16), 
 (2171122837816459080940818211578839040000 - 1199416399109006951448576000*
    (-4211085872907 + 954115838317942*Sqrt[3])*Pi + 
   1599221865478675935264768000*(-317301060399991 + 1317685312902636*Sqrt[3])*
    Pi^2 + 1110570739915747177267200000*(-1045771516606275 + 
     159085974757967522*Sqrt[3])*Pi^3 - 25913317264700767469568000*
    (-13623683781415811987 + 12072525555151513080*Sqrt[3])*Pi^4 - 
   1871517358006166539468800*(-272622171282764301261 + 
     6243147994071108281666*Sqrt[3])*Pi^5 + 12731410598681405030400*
    (-2233934210689278784642073 + 1526251560698431524235068*Sqrt[3])*Pi^6 + 
   97253830962149621760000*(-382370372962829528343291 + 
     4347292424334143676585002*Sqrt[3])*Pi^7 - 162089718270249369600*
    (-5885962497679840535669627503 + 4000919186021186537704056240*Sqrt[3])*
    Pi^8 - 900498434834718720*(-1254788718108031352816390193777 + 
     9897301123484326652592495854162*Sqrt[3])*Pi^9 + 
   34729967183708160*(-467309165634369966550827704323711 + 
     355465096070455800926116892276796*Sqrt[3])*Pi^10 + 
   24118032766464000*(-724938912602701946631613838961747 + 
     4471218312273348008348893020122354*Sqrt[3])*Pi^11 - 
   9708180480*(-15090277897140787956719341136585335909211 + 
     13421745415281965394200298374543093386920*Sqrt[3])*Pi^12 - 
   53934336*(-2736381410489403458926647247692046675798569 + 
     12678466288716452547882217793886014156972714*Sqrt[3])*Pi^13 + 
   17978112*(-38163312090477387743794597105709289174798323 + 
     37413169100827251264455995103713013298377988*Sqrt[3])*Pi^14 + 
   12484800*(-54524084383475575456020684900263904660521355 + 
     143143157878328706858499694200743310090076026*Sqrt[3])*Pi^15 - 
   1102500*(-1269330116628172102394583891634762997192690467 + 
     1080779252907570566143955695480203335318165472*Sqrt[3])*Pi^16 - 
   221708377515625*(-6067197258675480781931554535705936409 + 
     3601561463866104639956425135962596594*Sqrt[3])*Pi^17)/
  (513113244862435046857257918700494043099203595018998644736000000*Pi^17), 
 -(147273764950299666615772001732917198848000 + 15239643659267382441934848000*
     (-23079404452635 + 6379294338896342*Sqrt[3])*Pi + 
    10794747591981062563037184000*(-3604098512540399 + 
      17174085089722956*Sqrt[3])*Pi^2 - 3198443730957351870529536000*
     (-28567011776695461 + 5381958523886782382*Sqrt[3])*Pi^3 - 
    39980546636966898381619200*(-997462166529560128691 + 
      791042376864150459000*Sqrt[3])*Pi^4 + 31095980717640920963481600*
     (-1904197335230732631345 + 41973912011221059605674*Sqrt[3])*Pi^5 + 
    114582695388132645273600*(-33407554989973223870176489 + 
      20166454881233789902752636*Sqrt[3])*Pi^6 - 76388463592088430182400*
     (-67983270846363910318653261 + 720961105122720534862881382*Sqrt[3])*
     Pi^7 - 1750568957318693191680*(-86893565098386181336149346427 + 
      52872654972816616223366118000*Sqrt[3])*Pi^8 + 
    21611962436033249280*(-8887911259847208306303657210345 + 
      64665559921558449819537105462274*Sqrt[3])*Pi^9 + 
    66979222425722880*(-46774195441663337308821437541883409 + 
      32385928652907777510550678655589636*Sqrt[3])*Pi^10 - 
    208379803102248960*(-17549756094355946464837986468135927 + 
      102735049814205363383403996237908074*Sqrt[3])*Pi^11 - 
    34949449728*(-1018720213055951584098853848556652849646827 + 
      841132964419438098617465767594668725049000*Sqrt[3])*Pi^12 + 
    11649816576*(-3265437103574361388856505576749259393032385 + 
      16063384434137841010852102817819182846857242*Sqrt[3])*Pi^13 + 
    485409024*(-460913117017789616849718435236081271342115603 + 
      435588574167149383868225282090557290155637252*Sqrt[3])*Pi^14 - 
    35956224*(-6041381401455350391907943663115521302013426133 + 
      22446034730854851035205671574900137974817299046*Sqrt[3])*Pi^15 - 
    48600*(-15310898257306896090948473617547340043425615511463 + 
      13198524397074639685787843109389417431320178191456*Sqrt[3])*Pi^16 + 
    6615000*(-88868228381853056034930869906022248479950191457 + 
      177774951099030494945597046310184883241678601026*Sqrt[3])*Pi^17 + 
    221708377515625*(-4485728156459383893728221434524286638629 + 
      1578544666641571031996335783016618639844*Sqrt[3])*Pi^18)/
  (1329989530683431641454012525271680559713135718289244487155712000000*
   Pi^18), -(581890814051537367646968417962571356700672000 - 
    5501511360995525061538480128000*(-260924188423527 + 
      86901482077292894*Sqrt[3])*Pi + 8252267041493287592307720192000*
     (-20881728804276647 + 114827298100134156*Sqrt[3])*Pi^2 + 
    1298967960235054528418807808000*(-322630795529264349 + 
      74042897749675380302*Sqrt[3])*Pi^3 - 173195728031340603789174374400*
     (-1501848804241701353317 + 1064811793610222993160*Sqrt[3])*Pi^4 - 
    14432977335945050315764531200*(-27623411128343867943357 + 
      588516229288314160802674*Sqrt[3])*Pi^5 + 114547439174167065998131200*
     (-256337779088192420015375893 + 134443018119614298465237804*Sqrt[3])*
     Pi^6 + 41364353035115884943769600*(-1003542968239776640303332813 + 
      10257675404024843516371112374*Sqrt[3])*Pi^7 - 
    2068217651755794247188480*(-680252237841488241059929464413 + 
      346731873683302640119241074320*Sqrt[3])*Pi^8 - 
    70217265954672026910720*(-25781303835388301833504145783961 + 
      184467615208196206509905513733362*Sqrt[3])*Pi^9 + 
    96717997182743838720*(-368249786743964989450768796753759009 + 
      208278635046223445353100793633155172*Sqrt[3])*Pi^10 + 
    24179499295685959680*(-1710353739480288192233969172184126953 + 
      10110671589960208421609988378677013094*Sqrt[3])*Pi^11 - 
    454203048665088*(-1112444045738215209238272703611508197709823 + 
      755833194626661391510327264697546901641160*Sqrt[3])*Pi^12 - 
    12616751351808*(-42137287256735097684395454471482776964968029 + 
      217866622614216103385850811700102302085825858*Sqrt[3])*Pi^13 + 
    6308375675904*(-636070845573819644201115323328327203800621187 + 
      533896512243548875147694576954123818555101156*Sqrt[3])*Pi^14 + 
    58410885888*(-67433081542999558911920951625413957077033793253 + 
      284494276832382082771553391518572243293578601494*Sqrt[3])*Pi^15 - 
    8421408*(-2034578385319771125847501290495574929759508465227809 + 
      1967291978976927956985075429355686811425227309801376*Sqrt[3])*Pi^16 - 
    17544600*(-949308044363039161640615508238221989205381717992973 + 
      2405881327685071812404903062920898236300341138910058*Sqrt[3])*Pi^17 + 
    1102500*(-30034188362357044278384060912616212831989252763213709 + 
      25820812291227801372436154551652738347169972180792868*Sqrt[3])*Pi^18 + 
    80036724283140625*(-395141668147305387613046831419410938531973 + 
      233051427705819867255681882870154487283550*Sqrt[3])*Pi^19)/
  (207414527289142531348036161341169126648382941538644256260907597824000000*
   Pi^19), (207170735279560744119289669184643553862615040000 + 
   347463875431296319676114534400000*(-1507212028865817 + 
     605379617708891170*Sqrt[3])*Pi + 275075568049776253076924006400000*
    (-248774851480561435 + 1564226677391272092*Sqrt[3])*Pi^2 - 
   91691856016592084358974668800000*(-1859668891606117557 + 
     521016903183384265726*Sqrt[3])*Pi^3 - 1298967960235054528418807808000*
    (-116042210149412602173001 + 72898561989911859733800*Sqrt[3])*Pi^4 + 
   5773190934378020126305812480000*(-41302589256249890072139 + 
     819900850815746349733150*Sqrt[3])*Pi^5 + 2096218136887257307765800960000*
    (-9437438021495473818886475 + 4361435775274409845133652*Sqrt[3])*Pi^6 - 
   3818247972472235533271040000*(-7622461075181576317527626361 + 
     70229373604480973028996033278*Sqrt[3])*Pi^7 - 
   20682176517557942471884800*(-52749855310705882340218948265897 + 
     24168100973170778216196422821200*Sqrt[3])*Pi^8 + 
   7660065376873312026624000*(-198016197061151413280426764178799 + 
     1240434460440410440543282411229470*Sqrt[3])*Pi^9 + 
   29015399154823151616000*(-1113320859908175800435242479329823545 + 
     577256512821075598300706990954426436*Sqrt[3])*Pi^10 - 
   3223933239424794624000*(-13039871068687973858486361891566436393 + 
     66864845573585366607169649774231474054*Sqrt[3])*Pi^11 - 
   6813045729976320*(-81234228233621905327754647855624068376774811 + 
     51179240529851480840948537808163635968471400*Sqrt[3])*Pi^12 + 
   15140101622169600*(-43692879743229132845914333214022031043289801 + 
     202591929838276771825596473117380120904214970*Sqrt[3])*Pi^13 + 
   630837567590400*(-8790656022190041335470446515031985022864014735 + 
     6907508486510854282476351553161852670528035444*Sqrt[3])*Pi^14 - 
   70093063065600*(-85486858242363190327739545481002018950738102597 + 
     364431352610610739845664234287220299664328521526*Sqrt[3])*Pi^15 - 
   50528448*(-629488218638200401976838744590210596584858835314451553 + 
     586746699328363620379096185530423026356361336687581600*Sqrt[3])*Pi^16 + 
   280713600*(-110010224418921473130869466821056333479919753923685131 + 
     380691765824499965012993345934075301303256699136547526*Sqrt[3])*Pi^17 + 
   270000*(-368014966644061229600860288972476364744881195142793135537 + 
     321026295786719489333733439104454533508420652299501070580*Sqrt[3])*
    Pi^18 - 36750000*
    (-2135850214533479651522374286509333072925282488655617821 + 
     4169475731755768108304063150990597033187283040423532686*Sqrt[3])*Pi^19 - 
   2000918107078515625*(-64880379459759950574559436197433383706825509 + 
     23118422984651878725985193856812249060263080*Sqrt[3])*Pi^20)/
  (29867691929636524514117207233128354237367143581564772901570694086656000000\
00*Pi^20)}


==> anc/minusZ_k6M2.txt <==
{(-90 - 36*Sqrt[3] + 21*Pi + 16*Sqrt[3]*Pi)/(432*Pi), 
 (108*(19 + 4*Sqrt[3]) + 60*(15 + 14*Sqrt[3])*Pi + 
   (-1643 + 352*Sqrt[3])*Pi^2)/(124416*Pi^2), 
 (-1944*(131 + 50*Sqrt[3]) + 324*(471 + 436*Sqrt[3])*Pi + 
   54*(17023 + 5782*Sqrt[3])*Pi^2 - (188259 + 174992*Sqrt[3])*Pi^3)/
  (161243136*Pi^3), (11664*(697 + 184*Sqrt[3]) + 12960*(609 + 590*Sqrt[3])*
    Pi - 648*(76481 + 5228*Sqrt[3])*Pi^2 - 24*(816981 + 1037642*Sqrt[3])*
    Pi^3 + (46584025 - 12586304*Sqrt[3])*Pi^4)/(92876046336*Pi^4), 
 (-1049760*(5525 + 2042*Sqrt[3]) + 291600*(23133 + 22408*Sqrt[3])*Pi + 
   97200*(744745 + 212422*Sqrt[3])*Pi^2 - 5400*(4219233 + 7346924*Sqrt[3])*
    Pi^3 - 18*(13357864805 + 4167400802*Sqrt[3])*Pi^4 + 
   25*(1757356881 + 1837970576*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 (6298560*(36283 + 10444*Sqrt[3]) + 10497600*(36879 + 36278*Sqrt[3])*Pi - 
   874800*(4105139 + 313160*Sqrt[3])*Pi^2 - 
   64800*(30107499 + 59448938*Sqrt[3])*Pi^3 - 
   324*(-59408608771 + 2299797692*Sqrt[3])*Pi^4 + 
   180*(37541457435 + 61095871174*Sqrt[3])*Pi^5 + 
   325*(-62033998291 + 18552574496*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (-793618560*(317651 + 114746*Sqrt[3]) + 1543147200*(319587 + 314636*Sqrt[3])*
    Pi + 154314720*(41726863 + 9033598*Sqrt[3])*Pi^2 - 
   14288400*(73002939 + 461265944*Sqrt[3])*Pi^3 - 
   95256*(674102293763 + 143952226898*Sqrt[3])*Pi^4 + 
   79380*(45728066487 + 416715806260*Sqrt[3])*Pi^5 + 
   18*(11762988305523011 + 3466173236274206*Sqrt[3])*Pi^6 - 
   1225*(28788090598785 + 32882025484528*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), (4761711360*(2423665 + 729712*Sqrt[3]) + 
   10581580800*(2895873 + 2869286*Sqrt[3])*Pi - 
   1234517760*(260609945 + 2675012*Sqrt[3])*Pi^2 - 
   137168640*(336292341 + 4177115522*Sqrt[3])*Pi^3 - 
   1143072*(-3488151526825 + 460830804872*Sqrt[3])*Pi^4 + 
   1270080*(117102112437 + 3867534306886*Sqrt[3])*Pi^5 + 
   432*(-50593639700942125 + 6426846697412612*Sqrt[3])*Pi^6 - 
   48*(141904226250206319 + 286804343456808478*Sqrt[3])*Pi^7 - 
   1225*(-20281362223340507 + 6441048643660672*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 (-85710804480*(22987301 + 8166002*Sqrt[3]) + 
   214277011200*(27742497 + 27507968*Sqrt[3])*Pi + 
   28570268160*(2799729337 + 323512798*Sqrt[3])*Pi^2 - 
   270359389440*(-247131039 + 459834692*Sqrt[3])*Pi^3 - 
   185177664*(8318742975601 + 513884218642*Sqrt[3])*Pi^4 + 
   51438240*(-30273982839267 + 24574292429512*Sqrt[3])*Pi^5 + 
   23328*(628469003821347557 + 97829265283760078*Sqrt[3])*Pi^6 - 
   3888*(-646465575612502941 + 1799872221444617668*Sqrt[3])*Pi^7 - 
   162*(301288938561360989023 + 85051996083155099110*Sqrt[3])*Pi^8 + 
   1225*(6138067926573315879 + 7534273600422053168*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 (2571324134400*(196818403 + 60881044*Sqrt[3]) + 
   35712835200000*(55261443 + 54959302*Sqrt[3])*Pi + 
   1071385056000*(-18624324347 + 2609308432*Sqrt[3])*Pi^2 - 
   158723712000*(-238345054293 + 321970230194*Sqrt[3])*Pi^3 - 
   1851776640*(-218227744835563 + 97531566887156*Sqrt[3])*Pi^4 + 
   108020304000*(-9271894421271 + 7671961635866*Sqrt[3])*Pi^5 + 
   1749600*(-2937285909120432151 + 1097760162109561496*Sqrt[3])*Pi^6 - 
   388800*(-7287764402310230031 + 19028412956444402878*Sqrt[3])*Pi^7 - 
   972*(-31230407065595577702689 + 6356203785725489535508*Sqrt[3])*Pi^8 + 
   300*(27971778619645106501985 + 69020625236553137811218*Sqrt[3])*Pi^9 + 
   30625*(-1203641999208844724597 + 398198234649763476256*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 -(509122178611200*(1998043811 + 700953794*Sqrt[3]) - 
    1555651101312000*(2870566683 + 2856391412*Sqrt[3])*Pi + 
    259275183552000*(-211521797023 + 11270082074*Sqrt[3])*Pi^2 + 
    43212530592000*(-5297770976493 + 2459333776544*Sqrt[3])*Pi^3 - 
    576167074560*(-2806482319564307 + 654713759552422*Sqrt[3])*Pi^4 - 
    1120324867200*(-7661897282038641 + 1015581975117628*Sqrt[3])*Pi^5 + 
    3810628800*(-7929439169171618551 + 794963437835040338*Sqrt[3])*Pi^6 + 
    211701600*(-332313790891678171503 + 79364004684329211784*Sqrt[3])*Pi^7 + 
    705672*(412434809532278493730129 + 43890538275256993864966*Sqrt[3])*
     Pi^8 - 65340*(-1669959184759181265419655 + 1959001189129123083836428*
       Sqrt[3])*Pi^9 - 450*(2185891328952504969031516993 + 
      596235391131790849431423274*Sqrt[3])*Pi^10 + 
    3705625*(38212577943968478904455 + 49891164665898370312912*Sqrt[3])*
     Pi^11)/(30924407911790812098435343020195840000*Pi^11), 
 (3054733071667200*(18774510889 + 5911375144*Sqrt[3]) + 
   10182443572224000*(30846214689 + 30741397118*Sqrt[3])*Pi + 
   1866781321574400*(-1393256013809 + 652986777316*Sqrt[3])*Pi^2 - 
   1728501223680000*(-13624823491503 + 4662077751154*Sqrt[3])*Pi^3 - 
   5185503671040*(-11791737745429537 + 18107883358052048*Sqrt[3])*Pi^4 + 
   11523341491200*(-87152914104023787 + 14840195129726206*Sqrt[3])*Pi^5 + 
   9145509120*(-149651866321025737573 + 206672121780545344652*Sqrt[3])*Pi^6 - 
   76212576000*(-140074212277947268761 + 49789328101186990390*Sqrt[3])*Pi^7 - 
   12702096*(-1700351754191490178726307 + 1131325337051817847919128*Sqrt[3])*
    Pi^8 + 1568160*(-17324623162638453307356501 + 23593504341236717261670298*
      Sqrt[3])*Pi^9 + 648*(-218682208769398836378032158343 + 
     59434775270647108971590878732*Sqrt[3])*Pi^10 - 
   1800*(19240612758078415169975789745 + 57463311052762327677545859778*
      Sqrt[3])*Pi^11 - 3705625*(-49086459817322101231616501 + 
     16736256317853646823075008*Sqrt[3])*Pi^12)/
  (53437376871574523306096272738898411520000*Pi^12), 
 (-714807538770124800*(202263457973 + 70283569514*Sqrt[3]) + 
   2581249445558784000*(343059569097 + 342019183640*Sqrt[3])*Pi - 
   516249889111756800*(-16690362067657 + 6497313672842*Sqrt[3])*Pi^2 - 
   105162014448691200*(-1186304529535887 + 121876929254876*Sqrt[3])*Pi^3 + 
   1752700240811520*(-173606088005332997 + 184064654585791534*Sqrt[3])*Pi^4 - 
   4381750602028800*(1649188423872193371 + 130065345772073792*Sqrt[3])*Pi^5 - 
   27820638743040*(-342399555479433462179 + 271213674967972894774*Sqrt[3])*
    Pi^6 + 1545591041280*(79264429116640210782213 + 
     5479976732013005587796*Sqrt[3])*Pi^7 + 
   38639776032*(-5113031766109839163584203 + 1411667266335682318648186*
      Sqrt[3])*Pi^8 + 1192585680*(-631067214539625477037608237 + 
     39833176189720111955970424*Sqrt[3])*Pi^9 + 
   657072*(3019919925921070003204177868287 + 190402095674681194749344518378*
      Sqrt[3])*Pi^10 - 109512*(-10132996316042184910455879142683 + 
     7320154867887687028045124121244*Sqrt[3])*Pi^11 - 
   450*(15159685146014372179094489228802241 + 
     4018363491625838401692296284702330*Sqrt[3])*Pi^12 + 
   626250625*(1476408398883576214113065877 + 2035730139953210128315023440*
      Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*Pi^13), 
 (30021916628345241600*(2054027722123 + 654763468636*Sqrt[3]) + 
   116751897999120384000*(3929982990351 + 3921395739782*Sqrt[3])*Pi + 
   25296244566476083200*(-92762373756227 + 132807623653480*Sqrt[3])*Pi^2 - 
   5621387681439129600*(-15815550356224149 + 717410591570042*Sqrt[3])*Pi^3 - 
   515293870798586880*(15205047647374729 + 666419433295860028*Sqrt[3])*Pi^4 - 
   2003920608661171200*(2847915736042678323 + 106130752248600326*Sqrt[3])*
    Pi^5 + 292116706801920*(1625208218160736385153 + 
     38587880985949611313040*Sqrt[3])*Pi^6 - 
   908807532272640*(-127893665075074444931001 + 3466731897076484342458*
      Sqrt[3])*Pi^7 - 3786698051136*(-9658049820575177006161477 + 
     43739052680070743146610636*Sqrt[3])*Pi^8 + 
   701240379840*(-1335396794856565323988459551 + 289416405205827993127226858*
      Sqrt[3])*Pi^9 + 96589584*(-10758750607871271208138950922469 + 
     11097832883144058803974634840200*Sqrt[3])*Pi^10 - 
   150250464*(-14802970000321471332199117724079 + 
     14369612958798762977850999554782*Sqrt[3])*Pi^11 - 
   108*(-71882292205501388739320880938907820319 + 
     24002573045170324438950660879643483372*Sqrt[3])*Pi^12 + 
   14700*(113429299181647449095345841956677491 + 
     408936382622765899316869280723044790*Sqrt[3])*Pi^13 + 
   30686280625*(-340698102322181013228403005637 + 
     118921910234570985964881450848*Sqrt[3])*Pi^14)/
  (55055936022150449398764198909874540661094481920000*Pi^14), 
 (-2701972496551071744000*(23331688268531 + 8047584877514*Sqrt[3]) + 
   11258218735629465600000*(46357037837907 + 46267300521692*Sqrt[3])*Pi - 
   2626917704980208640000*(-1170429071420335 + 1567275282773042*Sqrt[3])*
    Pi^2 + 632406114161902080000*(259731420723324309 + 
     15293811234468568*Sqrt[3])*Pi^3 + 12648122283238041600*
    (-2834228315986459811 + 39266776976467814686*Sqrt[3])*Pi^4 - 
   193235201549470080000*(71392083296187712773 + 12860921404333909900*
      Sqrt[3])*Pi^5 - 43817506020288000*(-49412520403087470891875 + 
     439076500686093021289426*Sqrt[3])*Pi^6 + 
   21908753010144000*(17864558972159568503568423 + 3406398663455536206936416*
      Sqrt[3])*Pi^7 + 1022408473806720*(-170093191850909040462106999 + 
     323319555218645448385919054*Sqrt[3])*Pi^8 - 
   157779085464000*(31039906863846349674469538643 + 
     4656213273839375069743821772*Sqrt[3])*Pi^9 - 
   130395938400*(-35830776832990633628619336052085 + 
     16958232578228021041599475621558*Sqrt[3])*Pi^10 + 
   7244218800*(3547475265594178909016425057832601 + 
     83225609104024795717851701927432*Sqrt[3])*Pi^11 - 
   1944*(25680673007595735578742310186373372030887 + 
     614138009574273967880361928187749374058*Sqrt[3])*Pi^12 + 
   8100*(-4489756194097052675225895534068649631161 + 
     2281519927476764818557048539745574760180*Sqrt[3])*Pi^13 + 
   1653750*(105638994343183700866579865611876380713 + 
     27322744841764284008555327963315379290*Sqrt[3])*Pi^14 - 
   767157015625*(29227165160315028508378958506881 + 
     42334029758730688535950691104880*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (16211834979306430464000*(253235427068641 + 81449334081760*Sqrt[3]) + 
   72052599908028579840000*(561365336481729 + 560554270117718*Sqrt[3])*Pi + 
   18013149977007144960000*(-1456244453272265 + 26506045949830156*Sqrt[3])*
    Pi^2 + 4670075919964815360000*(3612525580920744651 + 
     333441436166073742*Sqrt[3])*Pi^3 - 101184978265904332800*
    (236150460801285022823 + 635993066436350172440*Sqrt[3])*Pi^4 - 
   337283260886347776000*(4544047578931455838731 + 612493930592864493002*
      Sqrt[3])*Pi^5 + 2103240288973824000*(614111103298121716675015 + 
     1487109415851661450114564*Sqrt[3])*Pi^6 + 
   233693365441536000*(213511966678517717150304081 + 
     20955796444600638128240402*Sqrt[3])*Pi^7 - 
   1752700240811520*(13488261089554892827566398581 + 
     42916873449917817396390151600*Sqrt[3])*Pi^8 - 
   3029358440908800*(250575239080309457461267338531 + 
     4533902443017456842625506162*Sqrt[3])*Pi^9 + 
   2086335014400*(15378961548852629676632130619805 + 
     446560675192463570884034213194196*Sqrt[3])*Pi^10 - 
   695445004800*(-7552803488021525666029255328563563 + 
     1175398131271258814727701353796354*Sqrt[3])*Pi^11 - 
   46656*(-77287669657775362648736163980524290623093 + 
     116849896069903975614579556524737620315240*Sqrt[3])*Pi^12 + 
   51840*(-229106308228978049955201252999256819246887 + 
     179180787013408500725717806060965226428286*Sqrt[3])*Pi^13 + 
   64800*(-485643877709366005560920422732465035489727 + 
     190015781479635826906943347766564504548460*Sqrt[3])*Pi^14 - 
   2940000*(2002283682848816659417574428653830224815 + 
     8734762493521937249133761343217720369502*Sqrt[3])*Pi^15 - 
   767157015625*(-57629976185439349286556155008749547 + 
     20501446603912206556054449223857920*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16), 
 -(4960821503667767721984000*(3017323204631621 + 1034691000133346*Sqrt[3]) - 
    23426101545097792020480000*(6974093689636209 + 6965206264812848*Sqrt[3])*
     Pi + 31234802060130389360640000*(-4052567727200069 + 
      68199991992811594*Sqrt[3])*Pi^2 - 8676333905591774822400000*
     (11743609504705778139 + 1734470427646592444*Sqrt[3])*Pi^3 - 
    40489558226094949171200*(2600918108265220767787 + 
      8153829109829952203062*Sqrt[3])*Pi^4 + 146212293594231760896000*
     (80718272145411928841427 + 19221648971880977906504*Sqrt[3])*Pi^5 + 
    994641453021984768000*(6232560158450808461777279 + 
      18767859882086807316832730*Sqrt[3])*Pi^6 - 3039182217567175680000*
     (165464943988628802690404853 + 42136250364909476830596428*Sqrt[3])*
     Pi^7 - 1013060739189058560*(102038336514182124076132148057 + 
      521715177719608907883644996282*Sqrt[3])*Pi^8 + 
    281405760885849600*(37135363550280713179745995832181 + 
      8955734763725815819523037717632*Sqrt[3])*Pi^9 + 
    10853114744908800*(-130416591084158781822581852887877 + 
      710014493174160300267455621324986*Sqrt[3])*Pi^10 - 
    15073770479040000*(7265701902560707615540047344052591 + 
      1412135921759400864831669440115964*Sqrt[3])*Pi^11 - 
    242704512*(-285633851970051964674608704396256770600829 + 
      200357367601153148077102951106191704911446*Sqrt[3])*Pi^12 + 
    67417920*(7684970215391488172126452416288659261617983 + 
      580295114150902398973691007982915277829656*Sqrt[3])*Pi^13 + 
    22472640*(-35653152119119248336416879654177956381291747 + 
      429075107625171079151959907506405258205534*Sqrt[3])*Pi^14 + 
    6242400*(-113667158964568628181422492015696867460711909 + 
      43418533925814603451275276143385994928694116*Sqrt[3])*Pi^15 + 
    551250*(5177594484931135608390044128006243595279688143 + 
      1310675143130594512987249132852064823094365446*Sqrt[3])*Pi^16 - 
    221708377515625*(1571699133145075373903776513490832183 + 
      2381641200392560709266815292094993072*Sqrt[3])*Pi^17)/
  (513113244862435046857257918700494043099203595018998644736000000*Pi^17), 
 (29764929022006606331904000*(34708483583359411 + 
     11238405485202724*Sqrt[3]) + 148824645110033031659520000*
    (88708216201486863 + 88621466405718446*Sqrt[3])*Pi + 
   42166982781176025636864000*(1607602030347854965 + 
     5454372623946158272*Sqrt[3])*Pi^2 + 12493920824052155744256000*
    (851115361612577352789 + 144038789120905016638*Sqrt[3])*Pi^3 - 
   312348020601303893606400*(73471797102655452651461 + 
     128041362676041659275364*Sqrt[3])*Pi^4 - 1214686746782848475136000*
    (1073732553828126325917861 + 202665740320107231500642*Sqrt[3])*Pi^5 + 
   1790354615439572582400*(932990335904308315829086745 + 
     1507508168830098443972968328*Sqrt[3])*Pi^6 + 
   1193569743626381721600*(51708853298064356932965538191 + 
     8263333229902144481508629522*Sqrt[3])*Pi^7 - 
   54705279916209162240*(1023540415135895283029832030563 + 
     1755030474248046881265673206932*Sqrt[3])*Pi^8 - 
   3376869130630195200*(441359907227121763991288499931419 + 
     49240716378196506566347267647158*Sqrt[3])*Pi^9 + 
   4186201401607680*(213183556267147924441973811424088995 + 
     460586768974867161126717469176393712*Sqrt[3])*Pi^10 + 
   13023737693890560*(1469500597072389552614058611986632303 + 
     50283097115021636598100478849530826*Sqrt[3])*Pi^11 - 
   4368681216*(930737216369795723125746548786468098727357 + 
     4885120424306848499761185644784693528014228*Sqrt[3])*Pi^12 + 
   7281135360*(-16461254990927361771320400035639462880927093 + 
     2043741903263263174759000755201502721675054*Sqrt[3])*Pi^13 + 
   121352256*(-440322522647785886440656849310633438184553445 + 
     958507514722995521351773561193319759279678536*Sqrt[3])*Pi^14 - 
   8989056*(-29050324509400233785247891255115239967743643503 + 
     19529540415210627834340156469940694432728352574*Sqrt[3])*Pi^15 - 
   24300*(-23127604404798538806299930943645310356092148876481 + 
     10286329341938551830436888924821016900822343995028*Sqrt[3])*Pi^16 + 
   3307500*(27334198011602600029051601294550710462866912689 + 
     145360484323868668632158633188621215566870860274*Sqrt[3])*Pi^17 + 
   221708377515625*(-3698650393103161005662567715327858509353 + 
     1336702910251848492326042795208064550432*Sqrt[3])*Pi^18)/
  (1329989530683431641454012525271680559713135718289244487155712000000*
   Pi^18), (-10179605725526259365511168000*(431982891105795779 + 
     147448378725512018*Sqrt[3]) + 53725696884721924429086720000*
    (1154378138575717131 + 1153384871447965892*Sqrt[3])*Pi - 
   16117709065416577328726016000*(21796035888422665025 + 
     74456175414912185546*Sqrt[3])*Pi^2 + 5074093594668181751635968000*
    (13942374726130985543997 + 2817921918131948102224*Sqrt[3])*Pi^3 + 
   676545812622424233551462400*(186538865824952186823593 + 
     348625648156135247655326*Sqrt[3])*Pi^4 - 563788177185353527959552000*
    (19283347271481062029689921 + 5300790192722253546156212*Sqrt[3])*Pi^5 - 
   894901868548180203110400*(11442033534328170972077755405 + 
     20359637921716251041495454346*Sqrt[3])*Pi^6 + 
   646318016173685702246400*(1005538364014008631407515468511 + 
     295091708929917626577565130312*Sqrt[3])*Pi^7 + 
   32315900808684285112320*(11888140550604008326407555238723 + 
     23277286344619737657273613663426*Sqrt[3])*Pi^8 - 
   10971447805417504204800*(1836111108237668669575778832384267 + 
     534376977969352218092770470058804*Sqrt[3])*Pi^9 - 
   3022437411960744960*(2144489682614116314680649879828849095 + 
     5878942885875372590977048383618121142*Sqrt[3])*Pi^10 + 
   1511218705980372480*(229359465237264857775539347260010176609 + 
     62035021653024160552422707908073196128*Sqrt[3])*Pi^11 + 
   28387690541568*(162653767925318091633448582732640295572707 + 
     8185719981778264107297396341472900371960314*Sqrt[3])*Pi^12 - 
   7885469594880*(408699299327460589000935242780802630844058337 + 
     90983982711754470719171330989765849959477124*Sqrt[3])*Pi^13 - 
   788546959488*(-1823984549528041196720445028815300340195364965 + 
     1776336698161316693483607807052703518164609974*Sqrt[3])*Pi^14 + 
   14602721472*(968945787050227940384512776505426912149247706991 + 
     107045729512667841646706383369803597537264276472*Sqrt[3])*Pi^15 + 
   2105352*(-8677924311877813002876492521302087146476641336922345 + 
     394933464583186209884451132685173070513806979382698*Sqrt[3])*Pi^16 + 
   8772300*(-2151172310988974474752105434038865138987307083272259 + 
     641752305366648675101672669374711832398889269675196*Sqrt[3])*Pi^17 + 
   551250*(120163290364376019049439897497210415358286749666379445 + 
     29842471519939978150223073228020768550136107806121842*Sqrt[3])*Pi^18 - 
   80036724283140625*(96472026106670117461111836462787357395435 + 
     152435701427662846535014499781626641383952*Sqrt[3])*Pi^19)/
  (207414527289142531348036161341169126648382941538644256260907597824000000*
   Pi^19), (305388171765787780965335040000*(5231991311678879641 + 
     1702798871348166040*Sqrt[3]) + 42415023856359414022963200000000*
    (613856737594906377 + 613442247792076766*Sqrt[3])*Pi + 
   537256968847219244290867200000*(596107623942016364767 + 
     1177248532754270455348*Sqrt[3])*Pi^2 + 179085656282406414763622400000*
    (210083242993979673758763 + 45552035275052328441046*Sqrt[3])*Pi^3 - 
   5074093594668181751635968000*(19160411300512118209382639 + 
     27344823833343406541110880*Sqrt[3])*Pi^4 - 
   112757635437070705591910400000*(53276595934968658164620271 + 
     11783984746920788318264938*Sqrt[3])*Pi^5 + 268470560564454060933120000*
    (34431134579241089820829449533 + 46270073815677591715919671172*Sqrt[3])*
    Pi^6 + 29830062284939340103680000*(13030557026336762471956723417521 + 
     2519808043789782341918351637482*Sqrt[3])*Pi^7 - 
   323159008086842851123200*(1394457869754844111474102904348557 + 
     1893382524397645142217500624854600*Sqrt[3])*Pi^8 - 
   598442607568227502080000*(22666800338770052598599484291305937 + 
     3544104929403312026652644646260446*Sqrt[3])*Pi^9 + 
   906731223588223488000*(13558685403937061997484053261258234581 + 
     19884477662972036697724792869602239244*Sqrt[3])*Pi^10 + 
   100747913732024832000*(2717867063292701967868698217963007246967 + 
     297392355011914641511186381387892312414*Sqrt[3])*Pi^11 - 
   425815358123520*(419823659739629638123101857900608896004939189 + 
     752474357150572976458999120238197672039915120*Sqrt[3])*Pi^12 - 
   4731281756928000*(663186094906294076184469924984402635933225741 + 
     25391871420380841462551631263446980095609998*Sqrt[3])*Pi^13 + 
   78854695948800*(12301299456378671918531090757164544284173747261 + 
     41458582924788138429211131671735543833131886804*Sqrt[3])*Pi^14 - 
   8761632883200*(-2087474216452453434744717248070944407371525141597 + 
     222984093615372128758357732626672877695992122126*Sqrt[3])*Pi^15 - 
   12632112*(-422224183420150912497604753633710069318737538285130387 + 
     1336872597809065443945865371756857129093399097144505880*Sqrt[3])*Pi^16 + 
   70178400*(-551435144849711586419860624094062204903060242169004097 + 
     331463773004373005227166351446997528755473756342396914*Sqrt[3])*Pi^17 + 
   135000*(-522561670292464361430327415977470353057895044161767329507 + 
     258707361817812928140231502164445486459856151753343156028*Sqrt[3])*
    Pi^18 - 18375000*
    (521900986726398445436510198460143083613380590322041981 + 
     3428536585330972543676412851875408665399332714446883098*Sqrt[3])*Pi^19 - 
   2000918107078515625*(-53239518142218003335497016056225064164651741 + 
     19500758944223243158991240931735043880741696*Sqrt[3])*Pi^20)/
  (29867691929636524514117207233128354237367143581564772901570694086656000000\
00*Pi^20), -(38478909642489260401632215040000*(67781110263000895445 + 
      23049391456374703322*Sqrt[3]) - 224460306247854019009521254400000*
     (208269026526570608409 + 208145431828936226888*Sqrt[3])*Pi + 
    74820102082618006336507084800000*(8444491415660087316887 + 
      16844116477445143053530*Sqrt[3])*Pi^2 - 
    26325591473513742970252492800000*(3495767692112012001829503 + 
      831164984199105480109876*Sqrt[3])*Pi^3 - 789767744205412289107574784000*
     (261016542919362523786055515 + 390605261839481333704778686*Sqrt[3])*
     Pi^4 + 3729458792081113587452436480000*(4880050901183108281064998731 + 
      1463379953154094966285301072*Sqrt[3])*Pi^5 + 
    33827290631121211677573120000*(644019588030362154076745095727 + 
      921466909999742297786457153410*Sqrt[3])*Pi^6 - 
    39465172402974746957168640000*(36879207204540287480343273206979 + 
      11774252167109418114178542072668*Sqrt[3])*Pi^7 - 
    65775287338291244928614400*(18246399925937414082721908254327465 + 
      26682650261994003688063176337291922*Sqrt[3])*Pi^8 + 
    26391318993758832841728000*(2382287323212856817566855235849419197 + 
      767495473322753744648415042402305144*Sqrt[3])*Pi^9 + 
    2399210817614439349248000*(15492065826753522856672781556385008359 + 
      24974547578235248427150955636395528170*Sqrt[3])*Pi^10 - 
    133289489867468852736000*(11996925509815705139875638872806194603663 + 
      3755228610199522078262478649434314844196*Sqrt[3])*Pi^11 - 
    17884245041187840*(33357045828366521229066608141415623383338485375 + 
      69942647544892436305627151244558628466847574934*Sqrt[3])*Pi^12 + 
    312974288220787200*(77210406685448676647057653941500146757801369841 + 
      22372613698027450366706139529893178189242496832*Sqrt[3])*Pi^13 + 
    208649525480524800*(11448656921302232105378508576767936590620393899 + 
      72395098021723372329236101126202429062875614330*Sqrt[3])*Pi^14 - 
    3863880101491200*(53288382705704374139496886320417445363111080826689 + 
      12911677855358963588161008095214179679719931333188*Sqrt[3])*Pi^15 - 
    33424568352*(-2002809932160423062241850702170038025734104923486645595 + 
      2624392739058510378991499606631797014272935349333536666*Sqrt[3])*
     Pi^16 + 9284602320*
     (91990173057454105820148827047619975599314432957546967677 + 
      12482820713851110285357096248966407786505455430719814024*Sqrt[3])*
     Pi^17 + 
    97200*(-9783181820235237647611862375227481461084611289544802061607027 + 
      753462145880665581989196555560448566047323222840819950014174*Sqrt[3])*
     Pi^18 + 19845000*
     (-56159863172900182267242991873806135586517953986263653938255 + 
      13395464506616868568461934181706871841579709728231787556012*Sqrt[3])*
     Pi^19 + 2025843750*
     (1731591589808824510461700813533825847532757004575383337521 + 
      422693575788156753751402198118884976168280302429989406234*Sqrt[3])*
     Pi^20 - 98044987246847265625*
     (3994031043824258181174152593963699770062970063 + 
      6563093062037180133888131817444816901251798640*Sqrt[3])*Pi^21)/
  (18967179082996378527444991281325830074897630860036893383413453572790026240\
0000000*Pi^21), (2539608036404291186507726192640000*
    (859840107848295092059 + 280966703946746601964*Sqrt[3]) + 
   15519826889137335028658326732800000*(2882173777231765883919 + 
     2880806713125642669398*Sqrt[3])*Pi + 5431939411198067260030414356480000*
    (172542401833608745507117 + 268128882256181556241432*Sqrt[3])*Pi^2 + 
   10059147057774198629685952512000000*(10921910920817885095080273 + 
     2710846609413391539319166*Sqrt[3])*Pi^3 - 
   63707931365903257988011032576000*(4864226753667027056465504093 + 
     6201032796902759961960112028*Sqrt[3])*Pi^4 - 
   318539656829516289940055162880000*(69652560533015738237266823397 + 
     16822073821131839209215345434*Sqrt[3])*Pi^5 + 
   613965324954849991947952128000*(60969965500508034373086410723249 + 
     73869059702469650980540929317504*Sqrt[3])*Pi^6 + 
   13643673887885555376621158400000*(137761363745081513256881801772519 + 
     29212354660864739323865965908938*Sqrt[3])*Pi^7 - 
   47752858607599443818174054400*(51456869920687906609422679484046289 + 
     61849914746819332240411642884089044*Sqrt[3])*Pi^8 - 
   2947707321456755791245312000*(30266866470094370357855898905623273371 + 
     5399440149103888204123458598855145342*Sqrt[3])*Pi^9 + 
   5278263798751766568345600*(18337312917996655694776915313907825328939 + 
     22672988872667107167867968880773270393944*Sqrt[3])*Pi^10 + 
   4838408482189119354316800000*(534079635426581309743337086845335921367 + 
     76281723136354817441166017195315643170*Sqrt[3])*Pi^11 - 
   12983961899902371840*(178270881612374514748271071255286762989996860053 + 
     238408022744710451507305074377531105897184354188*Sqrt[3])*Pi^12 - 
   7213312166612428800*(6399260720453197990747936579357991600035645046793 + 
     643951621152119722289271373837420215147470328626*Sqrt[3])*Pi^13 + 
   7573977774943050240*(4146480919335062043926402489372743854186164279237 + 
     6637548740264736279154108906449196629883868412752*Sqrt[3])*Pi^14 + 
   28051769536826112000*(17354576771322398552868954459033331720455386635713 + 
     633543214772557791050280597407071353895255887286*Sqrt[3])*Pi^15 - 
   8088745541184*(22285989958894179139470631199794561356101660911903389931 + 
     59572605414996427828596402932133333489408697336403784076*Sqrt[3])*
    Pi^16 + 13481242568640*
    (-199274612303554403394834686999910756763598132093208434607 + 
     19358133925976738715272182172998850627463460708479139466*Sqrt[3])*
    Pi^17 + 1411344*
    (-351795996222077930342700225191862415733566342336661775329074201 + 
     1690543753740985906318603844241352341527017875081169618447684904*
      Sqrt[3])*Pi^18 - 
   7840800*
    (-707882580960117734302227421504582796515321466966971077243235533 + 
     390493513897223353042536285530372497690472906798924086689305434*Sqrt[3])*
    Pi^19 - 9922500*
    (-888628970133226202056760950084922404027047775609477000998425047 + 
     482254181346744519807325062699687708979238480193177489320158028*Sqrt[3])*
    Pi^20 + 54472687500*
    (18141142692737372102517622614203898029219069056025159365233 + 
     150365862908823821544614737846202463162679252515083352600850*Sqrt[3])*
    Pi^21 + 11863443456868519140625*
    (-1158128373331709123126122500428743042637974081723 + 
     429151569053023555782044787746004151766466981920*Sqrt[3])*Pi^22)/
  (66096825668425779892440305617164252645003264021056566062519203010458683441\
15200000000*Pi^22), (-1051397727071376551214198643752960000*
    (11560506870277114047251 + 3919299776097811216730*Sqrt[3]) + 
   6717263256289350188312935779532800000*(40644563843869986792003 + 
     40627623847861931505836*Sqrt[3])*Pi - 
   2462996527306095069048076452495360000*(2538863771943877846386737 + 
     3993577221460604954536418*Sqrt[3])*Pi^2 + 
   957831982841259193518696398192640000*(926349095313643282315048677 + 
     242886248013019450355581384*Sqrt[3])*Pi^3 + 
   31927732761375306450623213273088000*(69773502059247596581434802621 + 
     92293042349270332210231730830*Sqrt[3])*Pi^4 - 
   168507478462814117378289181163520000*(1307653037209763945890302116841 + 
     415568112494178240057554049452*Sqrt[3])*Pi^5 - 
   343892813189416566078141186048000*(864312851133631149888033950202493 + 
     1097234733431744105353555231901122*Sqrt[3])*Pi^6 + 
   324787656901115645740466675712000*(70057812649156150591909568710334103 + 
     23654152648101086753940050284867376*Sqrt[3])*Pi^7 + 
   21652510460074376382697778380800*(1013928793751884055042329470105278227 + 
     1280549205763153765640310292181995210*Sqrt[3])*Pi^8 - 
   14034034557455614322118930432000*(93079602939251201970661764099231915897 + 
     31964980441027658372392045572331254164*Sqrt[3])*Pi^9 - 
   3866125222439563174137446400*(254501452483634242497245377743351058786007 + 
     331777175081364951056139113957953737489758*Sqrt[3])*Pi^10 + 
   2792201549539684514654822400*
    (16452392988032175642714747944911929781775913 + 
     5594194003499390724345706892529863118311096*Sqrt[3])*Pi^11 + 
   123633285210870384660480*
    (217218330916295493358027945353247855983135474959 + 
     310309073635724582549026368464729385163919054570*Sqrt[3])*Pi^12 - 
   34342579225241773516800*
    (29644353927086633061294581197440541099028956808841 + 
     9717427730641712303398303412517343444767270204412*Sqrt[3])*Pi^13 - 
   1144752640841392450560*
    (357310091125861999917245617990958803393553644541911 + 
     638170672661205828134342641107895698193115884990774*Sqrt[3])*Pi^14 + 
   1335544747648291192320*
    (10470204787937862384451201994574995326467477251068257 + 
     3177253044340685354229535056480403709574790116730144*Sqrt[3])*Pi^15 + 
   77021035043154048*
    (28014424641391786434013631532593137651649183920345965413 + 
     107640809898015937993734171891073984768869209824941227990*Sqrt[3])*
    Pi^16 - 21394731956431680*
    (5209175017883762743882883210982609140670901729755639620547 + 
     1337866364384770690773582306683460625392769766091044901004*Sqrt[3])*
    Pi^17 - 13438817568*
    (-1992873380494542099830495679861749774092063036174471704450981961 + 
     3472401047426672519196187289953569849158914537809417010285803086*
      Sqrt[3])*Pi^18 + 746600976*
    (592075457651608510512861647729712311342824794864973044301213272693 + 
     91660201025036461820445541087289050583172508650944514563039626856*
      Sqrt[3])*Pi^19 + 25709400*
    (-16889890223666855175019883450889896471613098405790965186515788498959 + 
     1805913081289629530994093270043977735223323674052863435537048217574*
      Sqrt[3])*Pi^20 + 1749667500*
    (-323701526545387659596923557264103894720118312795871167141992049019 + 
     62627957082173222262006615880202547592288494988274231560212784924*
      Sqrt[3])*Pi^21 + 81709031250*
    (19940076278895136074060502293977623150197288068602779555485291807 + 
     4791754664817046360675665426138874529694843611865949021646148662*
      Sqrt[3])*Pi^22 - 6275761588683446625390625*
    (27825288602366475356157309678600273609455594221965 + 
     47443362851536256600555288802193231774196404506416*Sqrt[3])*Pi^23)/
  (15104975376354006627259598162079312328457305920204014929135388425574102009\
43958425600000000*Pi^23), 
 (6308386362428259307285191862517760000*(152944670577863425640017 + 
     50136519556911825515344*Sqrt[3]) + 
   42055909082855062048567945750118400000*(583568117837894698920321 + 
     583370725379878379317382*Sqrt[3])*Pi + 
   16121431815094440451951045870878720000*(47543839203921636350487559 + 
     64539352331409315034738012*Sqrt[3])*Pi^2 + 
   6567990739482920184128203873320960000*(14964945488685042061635941259 + 
     4037540748997022166527198878*Sqrt[3])*Pi^3 - 
   1149398379409511032222435677831168000*(251120854759094449752251621707 + 
     298324959636017532353171601544*Sqrt[3])*Pi^4 - 
   1277109310455012258024928530923520000*(19201466890694322122440776629451 + 
     4885074946194910134596293396442*Sqrt[3])*Pi^5 + 
   2751142505515332528625129488384000*(15740214939222034132195005008669939 + 
     17870204236588844761912484766611492*Sqrt[3])*Pi^6 + 
   2751142505515332528625129488384000*(956698801013727672934240599089171217 + 
     212191254113189729019303074568923714*Sqrt[3])*Pi^7 - 
   194872594140669387444280005427200*
    (18803021347216054275809709657617765921 + 
     20992471193648613641994161718547790432*Sqrt[3])*Pi^8 - 
   96233379822552783923101237248000*
    (1691606477451790695267855822630828054513 + 
     317478211874338412274733464708705544246*Sqrt[3])*Pi^9 + 
   278361016015648548537896140800*
    (696020769433822260014200884721866822577399 + 
     782501039746323527444224462203003758848012*Sqrt[3])*Pi^10 + 
   30929001779516505393099571200*
    (206188465256136896332148239012845846690496983 + 
     32116007892530030340400339843424130818454086*Sqrt[3])*Pi^11 - 
   134872674775494965084160*
    (49016022544293770534998146569016724149066221875679 + 
     57046385293592237346401820435074802741934025946968*Sqrt[3])*Pi^12 - 
   4945331408434815386419200*
    (32849605890013428078627353885606608221533448006609 + 
     4101232441126437447125161977349887377082500025278*Sqrt[3])*Pi^13 + 
   82422190140580256440320*
    (1742846508497073113337617764298929053439310708077237 + 
     2190820699058619720377001205567634398797685412712076*Sqrt[3])*Pi^14 + 
   3052673708910379868160*
    (868822092912619861451950631568688946623930430464550577 + 
     77050088577635361782447136110473327931769876922998034*Sqrt[3])*Pi^15 - 
   1386378630776772864*
    (1330575682228648288904659171729718428206412848590729782327 + 
     1972609716801584750162447168583135651178496981682384979984*Sqrt[3])*
    Pi^16 - 3080841401726161920*
    (8517323757288593553641488515717731088582003865776795766743 + 
     269542696506120424695372975607606495855363355122379827306*Sqrt[3])*
    Pi^17 + 322531621632*
    (33500846287799299453143563914397895846575285176948898580942778609 + 
     77322868870170896748304812602295067963926256035950064572410443172*
      Sqrt[3])*Pi^18 - 107510540544*
    (-1289427486186790477678078352222958269713875525880022174291996197791 + 
     118582062717262839283683423934305265656412116201636286380735315578*
      Sqrt[3])*Pi^19 - 37021536*
    (-399448353084679607886853953129269292336960176992131237110242233743173 + 
     3222316635497131537892790345061164498443009182351460071981221599141480*
      Sqrt[3])*Pi^20 + 68558400*
    (
     -4095198916912920001604520256354240980252529979533408286291725275783753 \
+ 2111236951719814527385393382597675813661108335466513110527444699618978*
      Sqrt[3])*Pi^21 + 39690000*
    (
     -9995428862817473179268660817811500927753150054972244149633915674060497 \
+ 5877340836215082778167620561882640411264131224966676603952237121964756*
      Sqrt[3])*Pi^22 - 653672250000*
    (54085859687514043500349853389316379076646339705069583458445244107 + 
     584703816122154832366580551663092125963441012498391401278839629654*
      Sqrt[3])*Pi^23 - 6275761588683446625390625*
    (-101394108379869966638048842338940805799968425207145407 + 
     37956170217620701194467390095999892698229557134114944*Sqrt[3])*Pi^24)/
  (52202794900679446903809171248146103407148449260225075595091902398784096544\
62320318873600000000*Pi^24), 
 -(567754772618543337655667267626598400000*(2128617224867750597912165 + 
      719858950243076189943122*Sqrt[3]) - 
    19713707382588310335266224570368000000000*(1705121208979086750856077 + 
      1704614186597661161037280*Sqrt[3])*Pi + 
    1577096590607064826821297965629440000000*(724412037418154651911241735 + 
      996182985456259509765287618*Sqrt[3])*Pi^2 - 
    671726325628935018831293577953280000000*(259183743009867062488481521719 + 
      72440392364256096956207356348*Sqrt[3])*Pi^3 - 
    24629965273060950690480764524953600000*
     (18799450266520701924658594730635 + 23023994766603337609915061920198*
       Sqrt[3])*Pi^4 + 718373987130944395139022298644480000000*
     (74073765900300809519385925777191 + 24539319395260696645053855644536*
       Sqrt[3])*Pi^5 + 325793191442605167863502176256000000*
     (234016038265157461327365506937193435 + 
      275666301166022277296141753285502034*Sqrt[3])*Pi^6 - 
    343892813189416566078141186048000000*
     (20073928050700168854390595571589512253 + 
      7055894128609727997996447016909176476*Sqrt[3])*Pi^7 - 
    5158392197841248491172117790720000*
     (1399763665518545584509468982462256954105 + 
      1617570669645461619039091030489059023594*Sqrt[3])*Pi^8 + 
    13532819037546485239186111488000000*
     (37568599399517413561377402015283116198657 + 
      13485470136860944782184632441561959042992*Sqrt[3])*Pi^9 + 
    29824394573105201629060300800000*
     (14503674994395440072001927273232176777844285 + 
      16804089243482363478568518347674924524711046*Sqrt[3])*Pi^10 - 
    34795127001956068567237017600000*
     (678011743320645422639839923543560296512685893 + 
      243232139643962511677395440680296508803644356*Sqrt[3])*Pi^11 - 
    60692703648972734287872000*
     (277197971572523590588761184319589149790084629207915 + 
      332485345264607846241448091469151753498839521976182*Sqrt[3])*Pi^12 + 
    84295421734684353177600000*
     (8517470989503398997723469741468356691623468270302307 + 
      2999821046367388426812005579404207563031687421962312*Sqrt[3])*Pi^13 + 
    185449927816305576990720000*
     (2250207463860365449617152584899707529933083522345815 + 
      2945641336452968505675545966813659196048446366640938*Sqrt[3])*Pi^14 - 
    3434257922524177351680000*
     (4183979650474619759192527407801864743913802630973950857 + 
      1415909997618270170082027788602039814057644207762520444*Sqrt[3])*
     Pi^15 - 9902704505548377600*
     (611444460957490374893466381511904159986549794625411254324745 + 
      977145545423931332795272531346254863880200225731225091270106*Sqrt[3])*
     Pi^16 + 866486644235483040000*
     (211660610927867255387803879038367420098844391576890019132151 + 
      66394268027055472560517635973143740621186205820065969227776*Sqrt[3])*
     Pi^17 + 725696148672000*
     (48927735498658657457229902586482261408359763857907553239975279975 + 
      143871563891637755905560340455047203164202627266451878860444909666*
       Sqrt[3])*Pi^18 - 40316452704000*
     (34390886086486860584356594106284978538571741557373941169319404766203 + 
      9217236838687574883684615955566420108623573892555624500624774642476*
       Sqrt[3])*Pi^19 - 666387648*(-36940632499363478547512562349920667529148\
0132681708277540825149959563385 + 
      85860167610423714988185585506730123489530773871625206263892563842232598\
2*Sqrt[3])*Pi^20 + 1542564000*
     (34379006854437687975425764314768076627161318140414655816585216872371721\
37 + 583877120897686132398294227319699581810805345744051253243142517777066152*
       Sqrt[3])*Pi^21 + 24300000*(-192415213057455581063174035353879177437907\
644127781123276625042802375672497 + 
      26074187153079715933671937821823860618483763763582976202310369276208967\
594*Sqrt[3])*Pi^22 + 4961250000*
     (-1348472320547074085769867297158614729111970070307123673363799801134978\
481 + 
      213341010346246719738378811663216936236624070222293280691427614640926036\
*Sqrt[3])*Pi^23 + 408545156250*
     (
      43661423194912961346611911403199758157418566020604867867429098662398755 \
+ 10342145111190129985103461348140679638581733934805234739406944195283022*
       Sqrt[3])*Pi^24 - 5491291390098015797216796875*
     (334997048467200253406435454624755149586253964872428661 + 
      591549003194960284900860632796824759884942128522334864*Sqrt[3])*Pi^25)/
  (28189509246366901328056952473998895839860162600521540821349627295343412134\
0965297219174400000000000*Pi^25)}


==> anc/minusZ_k6M3.txt <==
{(-9 - 8*Sqrt[3] + 72/Pi)/144, (-216 - 1296*Pi + (185 + 144*Sqrt[3])*Pi^2)/
  (41472*Pi^2), (-264384 + 648*(27 + 88*Sqrt[3])*Pi + 751464*Pi^2 - 
   (80595 + 93448*Sqrt[3])*Pi^3)/(53747712*Pi^3), 
 (46656 + 1057536*Pi - 432*(-4135 + 528*Sqrt[3])*Pi^2 + 
   864*(-5909 + 288*Sqrt[3])*Pi^3 + (260875 + 607072*Sqrt[3])*Pi^4)/
  (3439853568*Pi^4), -(-7373514240 + 1166400*(243 + 1880*Sqrt[3])*Pi + 
    82941148800*Pi^2 - 54000*(-161595 + 359032*Sqrt[3])*Pi^3 + 
    72*(-2745303001 + 20995200*Sqrt[3])*Pi^4 + 
    25*(722930589 + 1012361032*Sqrt[3])*Pi^5)/(334353766809600*Pi^5), 
 (-251942400 - 14747028480*Pi + 1166400*(-80661 + 3760*Sqrt[3])*Pi^2 - 
   1555200*(-147973 + 11808*Sqrt[3])*Pi^3 - 
   1080*(-414440859 + 48733600*Sqrt[3])*Pi^4 + 
   144*(-5643150901 + 401486400*Sqrt[3])*Pi^5 + 
   25*(521801207 + 3976078160*Sqrt[3])*Pi^6)/(10699320537907200*Pi^6), 
 (-379387765370880 + 2469035520*(3645 + 56296*Sqrt[3])*Pi + 
   9782400208412160*Pi^2 - 57153600*(-57030399 + 54018136*Sqrt[3])*Pi^3 + 
   762048*(-103069318313 + 860803200*Sqrt[3])*Pi^4 + 
   222264*(-83089448055 + 85764992744*Sqrt[3])*Pi^5 - 
   72*(-2421657583210339 + 36182686780800*Sqrt[3])*Pi^6 - 
   1225*(11284856291961 + 18488579910200*Sqrt[3])*Pi^7)/
  (6115046862953329459200*Pi^7), (23999025254400 + 3035102122967040*Pi - 
   9876142080*(-4832667 + 112592*Sqrt[3])*Pi^2 + 
   256779694080*(-386831 + 46944*Sqrt[3])*Pi^3 + 
   22861440*(-29457895347 + 1354466720*Sqrt[3])*Pi^4 - 
   6096384*(-169653772613 + 21649089600*Sqrt[3])*Pi^5 - 
   18144*(-116316158774997 + 13466391405712*Sqrt[3])*Pi^6 + 
   576*(-5524137754491949 + 467342819639136*Sqrt[3])*Pi^7 + 
   1225*(-9195964540767 + 322994526594112*Sqrt[3])*Pi^8)/
  (782725998458026170777600*Pi^8), 
 -(-3432957709676544000 + 685686435840*(76545 + 2138312*Sqrt[3])*Pi + 
    160497769214645452800*Pi^2 - 29628426240*(-3496442193 + 
      2080103912*Sqrt[3])*Pi^3 + 14814213120*(-183834077047 + 
      1779553152*Sqrt[3])*Pi^4 + 41150592*(-42539740096905 + 
      21614675699032*Sqrt[3])*Pi^5 - 933120*(-20139108688070167 + 
      370828354055040*Sqrt[3])*Pi^6 - 7776*(-818888926365210141 + 
      601838021682044584*Sqrt[3])*Pi^7 + 
    4536*(-8864564360682092357 + 188777667117779712*Sqrt[3])*Pi^8 + 
    1225*(2284135290927539091 + 4302642498770049688*Sqrt[3])*Pi^9)/
  (27389148138043251767849779200*Pi^9), 
 (-139962315283660800 - 34329577096765440000*Pi + 
   3428432179200*(-325922967 + 4276624*Sqrt[3])*Pi^2 - 
   45712429056000*(-42370667 + 7508448*Sqrt[3])*Pi^3 - 
   74071065600*(-428621498073 + 9962007008*Sqrt[3])*Pi^4 + 
   148142131200*(-270218970331 + 55257347520*Sqrt[3])*Pi^5 + 
   29393280*(-9488186688690909 + 437385392290448*Sqrt[3])*Pi^6 - 
   9331200*(-36993718101399673 + 5938006861255392*Sqrt[3])*Pi^7 - 
   1944*(-372374078187999603033 + 42920944313557274560*Sqrt[3])*Pi^8 + 
   6480*(-151417713305407030187 + 14209391673471623040*Sqrt[3])*Pi^9 + 
   6125*(-2644149163583395953 + 20143466111849853872*Sqrt[3])*Pi^10)/
  (4382263702086920282855964672000*Pi^10), 
 (-2020076440100263054540800 + 9956167048396800*(2066715 + 97787224*Sqrt[3])*
    Pi + 150176009332122478645248000*Pi^2 - 691400489472000*
    (-237039829893 + 96444080584*Sqrt[3])*Pi^3 + 
   534683045191680*(-8218242664831 + 94373424000*Sqrt[3])*Pi^4 + 
   1792519787520*(-3025981383819975 + 970402192639976*Sqrt[3])*Pi^5 - 
   60970060800*(-1000283596701620993 + 22916848014748800*Sqrt[3])*Pi^6 - 
   846806400*(-65585964116776797477 + 24236224529662604456*Sqrt[3])*Pi^7 + 
   5645376*(-68500191304499504219227 + 1956256468221950496000*Sqrt[3])*Pi^8 + 
   26136*(-6297774287437199824290855 + 3762324624773062931383688*Sqrt[3])*
    Pi^9 - 1800*(-450147848576158138267805849 + 12067570955753583281130240*
      Sqrt[3])*Pi^10 - 3705625*(13462435105461707451687 + 
     28850207492090523707816*Sqrt[3])*Pi^11)/
  (10308135970596937366145114340065280000*Pi^11), 
 (18290275361268793344000 + 8080305760401052218163200*Pi - 
   19912334096793600*(-24738293133 + 195574448*Sqrt[3])*Pi^2 + 
   66374446989312000*(-10570985141 + 2660069664*Sqrt[3])*Pi^3 + 
   691400489472000*(-34221521644173 + 448129500256*Sqrt[3])*Pi^4 - 
   73749385543680*(-326664453826199 + 100931865451200*Sqrt[3])*Pi^5 - 
   512148510720*(-789635824373859219 + 18408367026817264*Sqrt[3])*Pi^6 + 
   243880243200*(-1631577628420964783 + 435789031483344672*Sqrt[3])*Pi^7 + 
   84680640*(-33440470806431754765729 + 1547723254497945391040*Sqrt[3])*
    Pi^8 - 22581504*(-136075882373452052201827 + 25209041062043344867200*
      Sqrt[3])*Pi^9 - 4752*(-1383089280545914602892041681 + 
     159202646335118375635493936*Sqrt[3])*Pi^10 + 
   7200*(-1152418388773021485575909651 + 116079041786839574850548064*Sqrt[3])*
    Pi^11 + 3705625*(-58092046807873947352875 + 283905916617292932184544*
      Sqrt[3])*Pi^12)/(659720702118203991433287317764177920000*Pi^12), 
 -(-323397875752864340426411212800 + 33039992903152435200*
     (68201595 + 5210860184*Sqrt[3])*Pi + 35149652066040532106595257548800*
     Pi^2 - 3365184462358118400*(-18019149341607 + 5203761976664*Sqrt[3])*
     Pi^3 + 112172815411937280*(-14087118263070841 + 193919078505600*Sqrt[3])*
     Pi^4 + 14021601926492160*(-236639132508467475 + 
      51415630279413448*Sqrt[3])*Pi^5 - 890260439777280*
     (-40925430804017449511 + 1169771017769827200*Sqrt[3])*Pi^6 - 
    12364728330240*(-5236286370063400612107 + 1207897513357028811544*Sqrt[3])*
     Pi^7 + 618236416512*(-728556465912694454481241 + 
      27396910067237803411200*Sqrt[3])*Pi^8 + 
    954068544*(-544077517667443129829499615 + 163698239484590485471084168*
       Sqrt[3])*Pi^9 - 57822336*(-46943118859552102162498904387 + 
      1799593891346612181429100800*Sqrt[3])*Pi^10 - 
    219024*(-6205531775881241957066559789363 + 
      3209005635072508101236119991416*Sqrt[3])*Pi^11 + 
    9000*(-624175634563714746320763578398225 + 
      19745894233285534162086562786176*Sqrt[3])*Pi^12 + 
    626250625*(491170877242095651213341025 + 1189582327414326797727810856*
       Sqrt[3])*Pi^13)/(1300452003546637599177158893373831742750720000*
   Pi^13), (-6009013906089804290064384000 - 4527570260540100765969756979200*
    Pi + 231279950322067046400*(-2090149161165 + 10421720368*Sqrt[3])*Pi^2 - 
   925119801288268185600*(-607251353437 + 212418828576*Sqrt[3])*Pi^3 - 
   11778145618253414400*(-3005830949898015 + 23666523358496*Sqrt[3])*Pi^4 + 
   1570419415767121920*(-18405867036320341 + 8271964901044800*Sqrt[3])*Pi^5 + 
   98151213485445120*(-10169848094166346905 + 133237010368636496*Sqrt[3])*
    Pi^6 - 12463646156881920*(-61845110168888763881 + 
     25695565796350181088*Sqrt[3])*Pi^7 - 21638274577920*
    (-613463127313417379714403 + 14345413726321833895232*Sqrt[3])*Pi^8 + 
   8655309831168*(-1287161117587232719944241 + 409152874125399616425600*
      Sqrt[3])*Pi^9 + 607134528*(-133309299675817989194859296505 + 
     6192851129578061313504782896*Sqrt[3])*Pi^10 - 
   809512704*(-98980413882029437521474873377 + 20292048092770391453547864096*
      Sqrt[3])*Pi^11 - 8424*(-20675370178572869865915037865313315 + 
     2379121749361406696914988739657184*Sqrt[3])*Pi^12 + 
   25200*(-8284988213408086633316518806474233 + 
     879351065880787962993237934039488*Sqrt[3])*Pi^13 + 
   4383754375*(-1583410271699802826158454737 + 6078331353715916905251620240*
      Sqrt[3])*Pi^14)/(291301248794446822215683592115738310376161280000*
   Pi^14), (-157387080882333199136232692514816000 + 
   1441051998160571596800000*(531972441 + 63266034632*Sqrt[3])*Pi + 
   23591380478337540672753480503132160000*Pi^2 - 
   202369956531808665600000*(-304644309772347 + 63882523073720*Sqrt[3])*
    Pi^3 + 1618959652254469324800*(-934044048737518433 + 
     15485332603190400*Sqrt[3])*Pi^4 + 6183526449583042560000*
    (-817928479748594025 + 124842032410112792*Sqrt[3])*Pi^5 - 
   2804320385298432000*(-18480642215473144880323 + 660235550493427977600*
      Sqrt[3])*Pi^6 - 1752700240811520000*(-91283004502922280245211 + 
     14092944385155705244120*Sqrt[3])*Pi^7 + 32717071161815040*
    (-31731142970673686173460143 + 1561566335659439316076800*Sqrt[3])*Pi^8 + 
   1262232683712000*(-1897333018932755628784472121 + 
     352195921531285298880345080*Sqrt[3])*Pi^9 - 
   2086335014400*(-5741553780560037569500668162331 + 
     304269116788902081033435398400*Sqrt[3])*Pi^10 - 
   144884376000*(-113914185966666554602597294869423 + 
     29565028839199309633989037935640*Sqrt[3])*Pi^11 + 
   15552*(-4499871925321445163509288353351333759621 + 
     214344921169506216447781170217124054400*Sqrt[3])*Pi^12 + 
   16200*(-2450503913863133124535708723782512216205 + 
     1137073022885322413874447469736943196472*Sqrt[3])*Pi^13 - 
   6615000*(-21738604167551701557646825313223710329 + 
     780647367574737894087766032395036544*Sqrt[3])*Pi^14 - 
   767157015625*(9156291630409024281394115269257 + 
     24961948484460132895760892281848*Sqrt[3])*Pi^15)/
  (594604109039224853506653348226645039139820404736000000*Pi^15), 
 (2044266530851751419479903436800000 + 2518193294117331186179723080237056000*
    Pi - 2305683197056914554880000*(-194412441734811 + 632660346320*Sqrt[3])*
    Pi^2 + 10759854919598934589440000*(-39375109878179 + 
     18820832718816*Sqrt[3])*Pi^3 + 809479826127234662400000*
    (-57713203269703539 + 285919828887968*Sqrt[3])*Pi^4 - 
   25903354436071509196800*(-1178450332265167133 + 
     749446906339252800*Sqrt[3])*Pi^5 - 9893642319332868096000*
    (-199244221174230203943 + 1565070741368333360*Sqrt[3])*Pi^6 + 
   44869126164774912000*(-26487182124498129078733 + 
     16427745457813968842592*Sqrt[3])*Pi^7 + 701080096324608000*
    (-60591387507277485384429471 + 794300963903646880459840*Sqrt[3])*Pi^8 - 
   523473138589040640*(-51964704992467993964059543 + 
     26442993900264508988553600*Sqrt[3])*Pi^9 - 
   183597481267200*(-2632810990825068326478057929931 + 
     61731977025811386761678075920*Sqrt[3])*Pi^10 + 
   33381360230400*(-10819298720128633364402817762601 + 
     3910208611951464241853247526944*Sqrt[3])*Pi^11 + 
   1273708800*(-2104148906838440691402383216382223611 + 
     98062463991548549722948508197422560*Sqrt[3])*Pi^12 - 
   248832*(-9948860050474009987051174002332790409321 + 
     2203326712424311355563143363776500516800*Sqrt[3])*Pi^13 - 
   129600*(-42109200670817654316164484258878280089763 + 
     4845880710621294020705630603007777905200*Sqrt[3])*Pi^14 + 
   27200880000*(-231074547816830550694026190961579279 + 
     25546997209525261833969335947805856*Sqrt[3])*Pi^15 + 
   767157015625*(-320688250872092353364974956235215 + 
     1051302152536003125866722497351808*Sqrt[3])*Pi^16)/
  (152218651914041562497703257146021130019794023612416000000*Pi^16)}


==> anc/minusZ_k8M0.txt <==
{(-3 + 4*Sqrt[2 - Sqrt[2]])/64, (129 - 32*Sqrt[2] - 56*Sqrt[2 - Sqrt[2]])/
   8192 - 1/(256*Pi^2) - Sqrt[2 + Sqrt[2]]/(128*Pi), 
 (-1009 + 96*Sqrt[2] + 1124*Sqrt[2 - Sqrt[2]])/524288 + 
  (3*(1 - 4*Sqrt[2 - Sqrt[2]]))/(16384*Pi^2) + 
  (-8*Sqrt[2] + 7*Sqrt[2 + Sqrt[2]])/(8192*Pi), 
 (93131 - 24640*Sqrt[2] - 44880*Sqrt[2 - Sqrt[2]])/134217728 + 
  1/(131072*Pi^4) + (5*Sqrt[2 + Sqrt[2]])/(98304*Pi^3) + 
  (-899 + 864*Sqrt[2] + 504*Sqrt[2 - Sqrt[2]])/(6291456*Pi^2) + 
  (432*Sqrt[2] - 3425*Sqrt[2 + Sqrt[2]])/(9437184*Pi), 
 (-838157 + 113728*Sqrt[2] + 4*Sqrt[97367995058 - 49579329881*Sqrt[2]])/
   8589934592 + (-9 + 76*Sqrt[2 - Sqrt[2]])/(25165824*Pi^4) + 
  (88*Sqrt[2] - 35*Sqrt[2 + Sqrt[2]])/(6291456*Pi^3) + 
  (13689 - 7776*Sqrt[2] - 50828*Sqrt[2 - Sqrt[2]])/(1207959552*Pi^2) + 
  (-34888*Sqrt[2] + 31517*Sqrt[2 + Sqrt[2]])/(603979776*Pi), 
 (38622405 - 10598752*Sqrt[2] - 
    8*Sqrt[12022753500514 - 6081262829233*Sqrt[2]])/1099511627776 - 
  1/(100663296*Pi^6) - (13*Sqrt[2 + Sqrt[2]])/(83886080*Pi^5) + 
  (1411 - 3680*Sqrt[2] - 1064*Sqrt[2 - Sqrt[2]])/(3221225472*Pi^4) + 
  (-528*Sqrt[2] + 2813*Sqrt[2 + Sqrt[2]])/(805306368*Pi^3) + 
  (-31558669 + 45174720*Sqrt[2] + 26778000*Sqrt[2 - Sqrt[2]])/
   (4638564679680*Pi^2) + 
  (14944800*Sqrt[2] - Sqrt[10797419469301298 + 5191777429857049*Sqrt[2]])/
   (3865470566400*Pi), 
 (-372562249 + 59867552*Sqrt[2] + 
    4*Sqrt[18115534477388242 - 9361578880582889*Sqrt[2]])/70368744177664 + 
  (45 - 692*Sqrt[2 - Sqrt[2]])/(96636764160*Pi^6) + 
  (-424*Sqrt[2] + 91*Sqrt[2 + Sqrt[2]])/(5368709120*Pi^5) + 
  (-54891 + 99360*Sqrt[2] + 446156*Sqrt[2 - Sqrt[2]])/(1855425871872*Pi^4) + 
  (59480*Sqrt[2] - 23881*Sqrt[2 + Sqrt[2]])/(51539607552*Pi^3) + 
  (2981563605 - 2758363200*Sqrt[2] - 
    4*Sqrt[14248999666558832738 - 7532543662449899569*Sqrt[2]])/
   (4453022092492800*Pi^2) + 
  (-824013656*Sqrt[2] + 3*Sqrt[127005508123511378 + 61856391803426089*
        Sqrt[2]])/(247390116249600*Pi), 
 (68015397043 - 19157475968*Sqrt[2] - 
    32*Sqrt[2496104881150179218 - 1276943432281598921*Sqrt[2]])/
   36028797018963968 + 1/(103079215104*Pi^8) + 
  (407*Sqrt[2 + Sqrt[2]])/(1352914698240*Pi^7) + 
  (-9615 + 59104*Sqrt[2] + 9688*Sqrt[2 - Sqrt[2]])/(12369505812480*Pi^6) + 
  (68688*Sqrt[2] - 260551*Sqrt[2 + Sqrt[2]])/(18554258718720*Pi^5) + 
  (58408973 - 254979520*Sqrt[2] - 73925680*Sqrt[2 - Sqrt[2]])/
   (2374945115996160*Pi^4) + 
  (-629575200*Sqrt[2] + Sqrt[7439750971134562802 + 3369103180154263801*
       Sqrt[2]])/(8906044184985600*Pi^3) + 
  (-1416753796635 + 2446123286432*Sqrt[2] + 
    56*Sqrt[1364995356425466114962 - 710702329022057294281*Sqrt[2]])/
   (3989907794873548800*Pi^2) + 
  (418849664464*Sqrt[2] - 3*Sqrt[586916830067488379520002 + 
       270826535009947539059201*Sqrt[2]])/(1551630809117491200*Pi), 
 (-685479149393 + 122335470720*Sqrt[2] + 
    4*Sqrt[58985520181191756935122 - 30843579717358881839081*Sqrt[2]])/
   2305843009213693952 + (-7 + 180*Sqrt[2 - Sqrt[2]])/(15393162788864*Pi^8) + 
  (22408*Sqrt[2] - 2849*Sqrt[2 + Sqrt[2]])/(86586540687360*Pi^7) + 
  (38175 - 177312*Sqrt[2] - 575380*Sqrt[2 - Sqrt[2]])/
   (791648371998720*Pi^6) + (-1976152*Sqrt[2] + 423599*Sqrt[2 + Sqrt[2]])/
   (237494511599616*Pi^5) + (-307983579 + 970944960*Sqrt[2] + 
    20*Sqrt[30074585117609378 - 16870931738662609*Sqrt[2]])/
   (151996487423754240*Pi^4) + 
  (7*(6420269288*Sqrt[2] - Sqrt[13449435891709032002 + 
       6258112132325018401*Sqrt[2]]))/(569986827839078400*Pi^3) + 
  (70646985090465 - 83402912275872*Sqrt[2] - 
    20*Sqrt[306728491213615195948367762 - 171104331481801910852366281*
        Sqrt[2]])/(1787478692103349862400*Pi^2) + 
  (4624220160 - 3845755298440*Sqrt[2] + 
    7*Sqrt[517507832191121891144258 + 244431075463121622559009*Sqrt[2]])/
   (19860874356703887360*Pi), 
 (30962157009503 - 8900123137632*Sqrt[2] - 
    24*Sqrt[967195490104398938421890 - 499742307899620342234433*Sqrt[2]])/
   295147905179352825856 - 1/(131941395333120*Pi^10) - 
  (5281*Sqrt[2 + Sqrt[2]])/(12468461858979840*Pi^9) + 
  (85225 - 1130784*Sqrt[2] - 113400*Sqrt[2 - Sqrt[2]])/
   (88664617663856640*Pi^8) + (-1210032*Sqrt[2] + 3372343*Sqrt[2 + Sqrt[2]])/
   (99747694871838720*Pi^7) + (-31041199 + 338938176*Sqrt[2] + 
    55290672*Sqrt[2 - Sqrt[2]])/(607985949695016960*Pi^6) + 
  (6617328480*Sqrt[2] - Sqrt[387092413184950540418 + 
      154432535686047693889*Sqrt[2]])/(13679683868137881600*Pi^5) + 
  (2859970454555 - 16171867655328*Sqrt[2] - 
    12600*Sqrt[278514531664570562 - 152502651194655841*Sqrt[2]])/
   (2042832790975256985600*Pi^4) + 
  (-551503976084208*Sqrt[2] + 11*Sqrt[26781966011691664984631012498 + 
       10507598010539422604094015049*Sqrt[2]])/(96523849373580892569600*
    Pi^3) + (-88810787713917927 + 171955643810389120*Sqrt[2] + 
    10080*Sqrt[210745589725395809118967298 - 114687769146142478287534849*
        Sqrt[2]])/(4575945451784575647744000*Pi^2) + 
  (-4994157772800 + 8123200376440896*Sqrt[2] - 
    Sqrt[1475722868830228517700101015590322 + 
      654841128990495551167553423903449*Sqrt[2]])/
   (457594545178457564774400*Pi), 
 (-321912936963015 + 61845597874720*Sqrt[2] + 
    4*Sqrt[12651459004112992020468804322 - 6679761905991359657753113969*
        Sqrt[2]])/18889465931478580854784 + (2835 - 115148*Sqrt[2 - Sqrt[2]])/
   (7979815589747097600*Pi^10) + (-461960*Sqrt[2] + 36967*Sqrt[2 + Sqrt[2]])/
   (797981558974709760*Pi^9) + (-2888865 + 30531168*Sqrt[2] + 
    73585444*Sqrt[2 - Sqrt[2]])/(51070819774381424640*Pi^8) + 
  (211348424*Sqrt[2] - 26675995*Sqrt[2 + Sqrt[2]])/
   (6383852471797678080*Pi^7) + (33059190825 - 278412897600*Sqrt[2] - 
    4*Sqrt[30736266552895681328018 - 18775903505895052388809*Sqrt[2]])/
   (8754997675608244224000*Pi^6) + 
  (-576776935880*Sqrt[2] + 7*Sqrt[625950168696332121938 + 
       264067446295050382249*Sqrt[2]])/(875499767560824422400*Pi^5) + 
  (4*Sqrt[82101969248683314471403997313698 - 51214164093931985954002336116049*
        Sqrt[2]] + 567*(-5713069366365 + 24031249053728*Sqrt[2]))/
   (24710105439636708497817600*Pi^4) + 
  (-65548320768000 + 31455070441577656*Sqrt[2] - 
    35*Sqrt[266540451205159401136804712882 + 111467816987119252651370133721*
        Sqrt[2]])/(6177526359909177124454400*Pi^3) + 
  (3432394339516963905 - 4726791790296809600*Sqrt[2] - 
    4*Sqrt[17623579415878583806733092395554679842 - 
       10277794148228275336376572318754338321*Sqrt[2]])/
   (1464302544571064207278080000*Pi^2) + 
  (1042576677273600 - 332819287571935192*Sqrt[2] + 
    Sqrt[192241939865812607703796572979337330 + 
      88047949338740860622652062494698553*Sqrt[2]])/
   (29286050891421284145561600*Pi), 
 (28797987053249055 - 8417393146288064*Sqrt[2] - 
    48*Sqrt[217623487420020111319896361730 - 113421222793766162263885309313*
        Sqrt[2]])/4835703278458516698824704 + 1/(202661983231672320*Pi^12) + 
  (27199*Sqrt[2 + Sqrt[2]])/(58518647658145382400*Pi^11) + 
  (-928305 + 24959776*Sqrt[2] + 1612072*Sqrt[2 - Sqrt[2]])/
   (1021416395487628492800*Pi^10) + 
  (2771760*Sqrt[2] - 5798969*Sqrt[2 + Sqrt[2]])/(102141639548762849280*
    Pi^9) + (949917787 - 23199937600*Sqrt[2] - 2304753232*Sqrt[2 - Sqrt[2]])/
   (13074129862241644707840*Pi^8) + 
  (-25316175200*Sqrt[2] + 9*Sqrt[36756421065201052322 + 
       10931887453497959761*Sqrt[2]])/(13618885273168379904000*Pi^7) + 
  (-25090255895175 + 370086469277728*Sqrt[2] + 
    56*Sqrt[2332997694903348007375682 - 1381109824186711241243041*Sqrt[2]])/
   (7844477917344986824704000*Pi^6) + 
  (731659512764880*Sqrt[2] - 13*Sqrt[15436135708444258491459280418 + 
       3812733762272278106201284369*Sqrt[2]])/(16473403626424472331878400*
    Pi^5) + (5110949961537327453 - 34024675732863241600*Sqrt[2] - 
    1120*Sqrt[158042989888615158600794304400898 - 
       95181791737514911784966210811649*Sqrt[2]])/
   (63257869925469973754413056000*Pi^4) + 
  (-4800*(-8193540096000 + 6836948613098561*Sqrt[2]) + 
    Sqrt[8035507560315515774168059421117038596578 + 
      2640169195915767288770843329325994191089*Sqrt[2]])/
   (79072337406837467193016320000*Pi^3) + 
  (-2248430061200190855365 + 4713705120312039896352*Sqrt[2] + 
    88*Sqrt[2097976471838273388315713172296737810658 - 
       1187977678782601349064550997317693346929*Sqrt[2]])/
   (2061737982756058403847536640000*Pi^2) + 
  (5808*(-151894071705600 + 88828601777415203*Sqrt[2]) - 
    Sqrt[4827608600724084860188649688324127837318178 + 
      2065363728264794273037319052809440860132881*Sqrt[2]])/
   (453582356206332848846458060800*Pi), 
 (-306599691321267761 + 62278720694202816*Sqrt[2] + 
    4*Sqrt[11235550896892063758149036797350850 - 
       5980671486965413379643859676035553*Sqrt[2]])/
   309485009821345068724781056 + (-31185 + 1919404*Sqrt[2 - Sqrt[2]])/
   (134826964204366961049600*Pi^12) + 
  (3619848*Sqrt[2] - 190393*Sqrt[2 + Sqrt[2]])/(3745193450121304473600*
    Pi^11) + (30354345 - 673913952*Sqrt[2] - 1229623372*Sqrt[2 - Sqrt[2]])/
   (588335843800874011852800*Pi^10) + 
  (-568824968*Sqrt[2] + 45018261*Sqrt[2 + Sqrt[2]])/
   (6537064931120822353920*Pi^9) + (-940570789725 + 18508515854400*Sqrt[2] + 
    4*Sqrt[74887328072532505171837682 - 50350938954704093300363641*Sqrt[2]])/
   (188267470016279683792896000*Pi^8) + 
  (7798803244504*Sqrt[2] - Sqrt[1957110456506300151240962 + 
      661238637946041111166081*Sqrt[2]])/(2614825972448328941568000*Pi^7) + 
  (25367769657318375 - 293616914448334176*Sqrt[2] - 
    4*Sqrt[19144494959780037649328577606437282 - 
       13306969685976432607986567062009041*Sqrt[2]])/
   (94886804888204960631619584000*Pi^6) + 
  (169676510330880 - 49568306823197352*Sqrt[2] + 
    7*Sqrt[4730068674854286781210306554578 + 1419368929535692564047561090409*
        Sqrt[2]])/(1054297832091166229240217600*Pi^5) + 
  (-1509182912399711263155 + 7647194960355283977600*Sqrt[2] + 
    4*Sqrt[17989894362325455224545654241620031368950818 - 
       12056263592163632988442775919138155450849809*Sqrt[2]])/
   (182182665385353524412709601280000*Pi^4) + 
  (-9499449926615040000 + 1626268827183076298056*Sqrt[2] - 
    3*Sqrt[98228427986707724166614590000963705648658 + 
       35995609990131371085221917892041854565129*Sqrt[2]])/
   (5060629594037597900353044480000*Pi^3) + 
  (1825320378478602160659735 - 2803065425788696699539744*Sqrt[2] - 
    4*Sqrt[4897557812895071728094198192940500881013902841522 - 
       2960046934819961086085816595922137615080001481561*Sqrt[2]])/
   (13063171858742386046777992151040000*Pi^2) + 
  (106324095111851409408 - 19516530306076771382392*Sqrt[2] + 
    3*Sqrt[74091869666787025847063050545377433955208258 + 
       32939281766271282828210595924490528269362721*Sqrt[2]])/
   (29029270797205302326173315891200*Pi), 
 (13592616596032496205 - 4029635032977507296*Sqrt[2] - 
    56*Sqrt[36791575009723485043648514325105778 - 
       19320669926989750984375686522844729*Sqrt[2]])/
   39614081257132168796771975168 - 1/(363170273951156797440*Pi^14) - 
  (291803*Sqrt[2 + Sqrt[2]])/(701100213862708197457920*Pi^13) + 
  (11985435 - 622062944*Sqrt[2] - 26871656*Sqrt[2 - Sqrt[2]])/
   (17257851418158971014348800*Pi^12) + 
  (-586415376*Sqrt[2] + 936222365*Sqrt[2 + Sqrt[2]])/
   (12943388563619228260761600*Pi^11) + 
  (-2345437143 + 118839434048*Sqrt[2] + 7580647856*Sqrt[2 - Sqrt[2]])/
   (30122795202604749406863360*Pi^10) + 
  (358886524320*Sqrt[2] - Sqrt[348734918978623568146562 + 
      40502608579830293129281*Sqrt[2]])/(75306988006511873517158400*Pi^9) + 
  (120478868767125 - 4086039912110944*Sqrt[2] - 
    8*Sqrt[5275773800972546191394829218 - 3444628343648302774906169809*
        Sqrt[2]])/(24098236162083799525490688000*Pi^8) + 
  (-36262410335525808*Sqrt[2] + 5*Sqrt[143615856094929601047133136663522 - 
       3273889337754144880661128615439*Sqrt[2]])/
   (189773609776409921263239168000*Pi^7) + 
  (-9571293881818831197 + 171503358400302135680*Sqrt[2] + 
    5600*Sqrt[52454270836529651665329296611874 - 
       35555261387978378154338927795473*Sqrt[2]])/
   (48582044102760939843389227008000*Pi^6) + 
  (25920*(-21209563791360 + 9943168365029299*Sqrt[2]) - 
    Sqrt[229227387453981418977746884363555399271378 + 
      17892592110678749258454617328270980915689*Sqrt[2]])/
   (72873066154141409765083840512000*Pi^5) + 
  (1209247051676188112102655 - 9032724747628013184223328*Sqrt[2] - 
    88*Sqrt[1844841376904287050466507499237433314820960482 - 
       1196141734003429430605801589883686750158665841*Sqrt[2]])/
   (256513192862577762373095118602240000*Pi^4) + 
  (7883260190250762240000 - 2241927649423954705889456*Sqrt[2] + 
    15*Sqrt[130195429342972038665801786236709346325153904402 + 
       34614622888148776435549887458073243392199121801*Sqrt[2]])/
   (78379031152454316280667952906240000*Pi^3) + 
  (-3798704490450977424091898673 + 8451996295516940969108790848*Sqrt[2] + 
    1456*Sqrt[24847045801081043910529549764017952060734760720818 - 
       14555350100780359076614807748892161927631501929689*Sqrt[2]])/
   (60863930324252525069148021030125568000*Pi^2) + 
  (5408*(-52186947719570915328 + 16701455682706495670135*Sqrt[2]) - 
    3*Sqrt[14036550822477915349821603944104839639407376496609682 + 
       5803664353207375709832220487848430361811012173378761*Sqrt[2]])/
   (1255922371770290199839562338716876800*Pi), 
 (-147480623116431637049 + 31311082308646241824*Sqrt[2] + 
    4*Sqrt[2556215233705713126203496041610983914610 - 
       1370220761565023595566578521649857580601*Sqrt[2]])/
   2535301200456458802993406410752 + (135135 - 12208124*Sqrt[2 - Sqrt[2]])/
   (1046976319368310908203827200*Pi^14) + 
  (-285830264*Sqrt[2] + 10213105*Sqrt[2 + Sqrt[2]])/
   (224352068436066623186534400*Pi^13) + 
  (-42421995 + 1866188832*Sqrt[2] + 2616229324*Sqrt[2 - Sqrt[2]])/
   (1104502490762174144918323200*Pi^12) + 
  (12559598984*Sqrt[2] - 651723739*Sqrt[2 + Sqrt[2]])/
   (75306988006511873517158400*Pi^11) + 
  (244811496825 - 10310205814080*Sqrt[2] + 
    4*Sqrt[14454947698730465553193298 - 10219684372229713852431529*Sqrt[2]])/
   (48196472324167599050981376000*Pi^10) + 
  (-211826629553368*Sqrt[2] + 5*Sqrt[23697659968406135133499058 + 
       4323933365083541436573529*Sqrt[2]])/(24098236162083799525490688000*
    Pi^9) + (-87384569113467675 + 2413293978697799904*Sqrt[2] - 
    4*Sqrt[820199211952502119756755034095279458 - 
       555911276833962132769946558733041329*Sqrt[2]])/
   (226716205812884385935816392704000*Pi^8) + 
  (-15447197535436800 + 2836996536853027352*Sqrt[2] - 
    7*Sqrt[5796137402574865295389270613067122 + 
       388836054984934608184370162111161*Sqrt[2]])/
   (12145511025690234960847306752000*Pi^7) + 
  (280420400001234356955 - 4000116443245669303680*Sqrt[2] + 
    4*Sqrt[2648752263934367146816906859806750310041298 - 
       1850369995631513316872500148440047638635369*Sqrt[2]])/
   (15546254112883500749884552642560000*Pi^6) + 
  (752909100172443648000 - 74428802046731657265736*Sqrt[2] + 
    5*Sqrt[21916986741515681935073761840013812173083282 + 
       3445539310973796122231184441175542644468041*Sqrt[2]])/
   (23319381169325251124826828963840000*Pi^5) + 
  (-93465459014411983490245485 + 541242861880424573028381024*Sqrt[2] + 
    4*Sqrt[70804332554711649716511016740892034991478492996532498 - 
       49351545330076389878322651029104347655696331637005449*Sqrt[2]])/
   (180585287775254744710658963495976960000*Pi^4) + 
  (-1079354167968896070451200 + 100634330197455363315692584*Sqrt[2] - 
    Sqrt[3435458215199302680522389068274873499108710263443842 + 
      1077800493223795679366377815783308241522468865149121*Sqrt[2]])/
   (5016257993757076241962748985999360000*Pi^3) + 
  (14829736209788676064759104939705 - 24733187166066464086566677740992*
     Sqrt[2] - 
    4*Sqrt[319546833139059190536046554521703416332251894538136300998594418 - 
       198753493555931450819590885889261303694646371682659024695334841*
        Sqrt[2]])/(1772357651042233530013590372397256540160000*Pi^2) + 
  (2325731671197887288573952 - 292488307616119092785046184*Sqrt[2] + 
    Sqrt[150754312531541934363804802112637158038651534896201794 + 
      65139777009171465835595141030987268879970511078969377*Sqrt[2]])/
   (7307184708481688435430180879807283200*Pi), 
 (51887739168975115560259 - 15572541995317026966784*Sqrt[2] - 
    64*Sqrt[421815411673158293210480586392784973651154 - 
       222996160460639523039147625698604020325993*Sqrt[2]])/
   2596148429267413814265248164610048 + 1/(743772721051969121157120*Pi^16) + 
  (29582303*Sqrt[2 + Sqrt[2]])/(94227868743147981738344448000*Pi^15) + 
  (-59624565 + 5744462240*Sqrt[2] + 170913736*Sqrt[2 - Sqrt[2]])/
   (134012968879143796250089881600*Pi^14) + 
  (15434834256*Sqrt[2] - 19055126759*Sqrt[2 + Sqrt[2]])/
   (258453582838348749910887628800*Pi^13) + 
  (18822910953 - 1871588555456*Sqrt[2] - 79688263280*Sqrt[2 - Sqrt[2]])/
   (282752637635116581099090739200*Pi^12) + 
  (-427732644405600*Sqrt[2] + Sqrt[334770971887444737970106321762 - 
      54246060386458705078369200719*Sqrt[2]])/
   (47714507600925923060471562240000*Pi^11) + 
  (-36127557855825 + 2591614973692640*Sqrt[2] + 
    168*Sqrt[2144462953219904406815762 - 1509419917515838175867401*Sqrt[2]])/
   (6169148457493452678525616128000*Pi^10) + 
  (2212300623259110384*Sqrt[2] - Sqrt[9867563684971585583740454636434399682 - 
      3792504558180229469461165638308470559*Sqrt[2]])/
   (4080891704631918946844695068672000*Pi^9) + 
  (38245351549326478809 - 1610570547694906734464*Sqrt[2] + 
    1120*Sqrt[49741456274135164917181470741728018 - 
       34816430620922095047882871484241289*Sqrt[2]])/
   (116078697376196805599137993064448000*Pi^8) + 
  (Sqrt[1202527435572272672092504311401186721740547218 - 
      382088664301958488161107357580703509245259191*Sqrt[2]] - 
    43200*(-1930899691929600 + 536499195774585973*Sqrt[2]))/
   (1399162870159515067489609737830400000*Pi^7) + 
  (-263874667120179691421895 + 5436261199122297758869600*Sqrt[2] - 
    88*Sqrt[235304108889921371895914190101022677329986962 - 
       166365164108131806095787921100139084039733961*Sqrt[2]])/
   (21889125790939969055837450120724480000*Pi^6) + 
  (-Sqrt[2027690288946217212414656712866286676389283336258083602 - 
       165751121273459328820482298467676119321331443498938999*Sqrt[2]] + 
    52272*(-105986751331958784000 + 16256170191286180028417*Sqrt[2]))/
   (3250535179954585404791861342927585280000*Pi^5) + 
  (1167123493104953806503551517399 - 9509925326861753187126893031872*
     Sqrt[2] - 1070160*
     Sqrt[14262522676827744093881962378244992467079906410818 - 
       9711858038184678165397282342089646406859338252449*Sqrt[2]])/
   (4206914864012334532779511213602279260160000*Pi^4) + 
  (-19874400*(-513869764656870339379200 + 76778477730542990837097853*
       Sqrt[2]) + 
    Sqrt[
     11318864611413298949353538478014289585979264134844424442151555395842 + 
      2334612692039539252129532584643143297274950922900609926881883605121*
       Sqrt[2]])/(797560942969005088506115667578765443072000000*Pi^3) + 
  (-820973025466216054150882049011125 + 1914188607572863421261586830154208*
     Sqrt[2] + 
    168*Sqrt[96460999030463974569439144325180967327364272830282387460340754 - 
       58146577482892592661108254692075982223127597795581177522400777*
        Sqrt[2]])/(226861779333405891841739567666848837140480000*Pi^2) + 
  (-220204690049315020952567808 + 46433971568292587245366002320*Sqrt[2] - 
    Sqrt[29467434207794057762927591244258801850031985609228904742354 + 
      11799991257335169512449487462127281133522873028216614080233*Sqrt[2]])/
   (10288516069542217317085694678768654745600*Pi), 
 (-571845183339327353011129 + 125892175957396327971072*Sqrt[2] + 
    4*Sqrt[37903588319807842246890935351563901269252536850 - 
       20442190851382236286701932512226820902793346313*Sqrt[2]])/
   166153499473114484112975882535043072 + 
  (-6081075 + 786024004*Sqrt[2 - Sqrt[2]])/(96489337592983533300064714752000*
    Pi^16) + (8309970376*Sqrt[2] - 207076121*Sqrt[2 + Sqrt[2]])/
   (6030583599561470831254044672000*Pi^15) + 
  (5586075495 - 465301441440*Sqrt[2] - 507324723572*Sqrt[2 - Sqrt[2]])/
   (231574410223160479920155315404800*Pi^14) + 
  (-4102909405240*Sqrt[2] + 144389778443*Sqrt[2 + Sqrt[2]])/
   (16541029301654319994296808243200*Pi^13) + 
  (-4*Sqrt[1892892592338327402964492724018 - 1193087466010668838505335718809*
        Sqrt[2]] + 4725*(-10788402537 + 912658852672*Sqrt[2]))/
   (12214913945837036303480719933440000*Pi^12) + 
  (57013736839800392*Sqrt[2] - Sqrt[21019892656123769321969977339538 - 
      1535196798659272533089997928631*Sqrt[2]])/
   (3053728486459259075870179983360000*Pi^11) + 
  (4*Sqrt[21863336656053412437630276923502660962 - 
       10006548994930382613822263644503545521*Sqrt[2]] - 
    6615*(-33551977246785 + 2014030237476256*Sqrt[2]))/
   (522354138192885625196120968790016000*Pi^10) + 
  (1658410595883417600 - 195963570165879416120*Sqrt[2] + 
    7*Sqrt[14006896991220906277206042534193516322 - 
       4017879711933971750544258027093936239*Sqrt[2]])/
   (261177069096442812598060484395008000*Pi^9) + 
  (-4*Sqrt[3069602569805734781210674362881856054885854772722 - 
       1523513057871985005378430469938181597532115328761*Sqrt[2]] + 
    6075*(-22903519529581530203 + 792868208250674606464*Sqrt[2]))/
   (5014599726651702001882761300384153600000*Pi^8) + 
  (-25522571836847554560000 + 1523844027401006090893096*Sqrt[2] - 
    Sqrt[98704162584402533643243309117267023509775891282 - 
      21153426352410244592043807640687872132623401559*Sqrt[2]])/
   (89546423690208964319335023221145600000*Pi^7) + 
  (493014483277223407417483335 - 8184913926682907944799327520*Sqrt[2] + 
    4*Sqrt[9689596720450359266707367687400751918980570086279758322 - 
       6165477141873785956422145412708031488840699745554563321*Sqrt[2]])/
   (416068503034186931813358251894730915840000*Pi^6) + 
  (848224561950063448503091200 - 43838613362434289659372760680*Sqrt[2] + 
    Sqrt[203659022622187472667976398457970997581495677965458590658 + 
      2612318724562842744119178624719907232240987230140188129*Sqrt[2]])/
   (208034251517093465906679125947365457920000*Pi^5) + 
  (
    12*
     Sqrt[
      362282072241904914872689582684597945295232958784338117968651615113378 - 
       256072854848847882336601256589701773566688669485746496419387196971089*
        Sqrt[2]] + 25025*(-786816186133678659965769548427 + 
      5045700888114289678919028443968*Sqrt[2]))/
   (612526804200195907972696832700491860279296000000*Pi^4) + 
  (-1037967918181376616846710538240000 + 63569561067336767188665461932206328*
     Sqrt[2] - 
    7*Sqrt[
      28438897983842806327835946723897898558457783549499243326468291256242 + 
       7451038751174464644481999777925109032782081480034872984682373775321*
        Sqrt[2]])/(51043900350016325664391402725040988356608000000*Pi^3) + 
  (7302918469821851179212385787696385 - 13004038293016535545140346712969248*
     Sqrt[2] - 
    36*Sqrt[94945134429861951160234040741392804399355068228949174992553780736\
2 - 604401387784228139897304068311115456463140652357417694051471748609*
        Sqrt[2]])/(14519153877337977077871332330678325576990720000*Pi^2) + 
  (16612351683386003112356478976 - 1577311792711017088568074374952*Sqrt[2] + 
    3*Sqrt[489635392947182708604189295362919110414795639182312899877666 + 
       205895590448345198480987695654434677181527314143505129553297*Sqrt[2]])/
   (658465028450701908293484459441193903718400*Pi), 
 (-3*(-8322170580240935939146473 + 2524853801783930350417952*Sqrt[2] + 
     8*Sqrt[710938270838105433434175252115738747664795057698 - 
        378088943636720064313353106142864883318560481041*Sqrt[2]]))/
   21267647932558653966460912964485513216 - 
  1/(1713652349303736855146004480*Pi^18) - (74424761*Sqrt[2 + Sqrt[2]])/
   (364515275351271125800244477952000*Pi^17) + 
  (3029051025 - 524419852832*Sqrt[2] - 11004336056*Sqrt[2 - Sqrt[2]])/
   (12350635211901892262408283488256000*Pi^16) + 
  (-49859822256*Sqrt[2] + 48131274823*Sqrt[2 + Sqrt[2]])/
   (771914700743868266400517718016000*Pi^15) + 
  (-2798423264637 + 522795419314112*Sqrt[2] + 
    15309976314512*Sqrt[2 - Sqrt[2]])/(59283049017129082859559760743628800*
    Pi^14) + (1390880603359200*Sqrt[2] - 
    Sqrt[2988232233630550100768311743122 - 1398255541750141693580340102839*
       Sqrt[2]])/(105862587530587647963499572756480000*Pi^13) + 
  (8509428128438325 - 1215058086474384736*Sqrt[2] + 
    56*Sqrt[2321059741432850635489016313218 - 1551072680240990501553430473409*
        Sqrt[2]])/(1563508985067140646845532151480320000*Pi^12) + 
  (-21410015175201758448*Sqrt[2] + 
    Sqrt[958014474448377199024020865863819316802 - 
      616413580948375298887397054138075416799*Sqrt[2]])/
   (19152985067072472923857768855633920000*Pi^11) + 
  (-110344588004816167149 + 9988019173324979186048*Sqrt[2] - 
    224*Sqrt[29113935695802688953162239004692112578 - 
       15581781581688574704906282188564071009*Sqrt[2]])/
   (267445318754757440100413936020488192000*Pi^10) + 
  (-2*Sqrt[64195963101655269188710836887605742295402821282 - 
       40559792713052429227795456483011847196017706159*Sqrt[2]] + 
    9600*(-207301324485427200 + 35413007480851713457*Sqrt[2]))/
   (6686132968868936002510348400512204800000*Pi^9) + 
  (149832614842779390441839325 - 7384845762234238697950007072*Sqrt[2] + 
    88*Sqrt[232746743652690024098986545487738100413511936665778 - 
       132825250608148536340792993539796809860202468070489*Sqrt[2]])/
   (7060556415125596418650927910940888268800000*Pi^8) + 
  (Sqrt[7159406509962601204207479978475093842398355686066390018 - 
      3662863070765530826882312388447002451683976141859118591*Sqrt[2]] - 
    5808*(-3550627362120007680000 + 312535059885525047714237*Sqrt[2]))/
   (1386895010113956439377860839649103052800000*Pi^7) + 
  (-7131948038516320659692099806341 + 163447351690020572517782961913664*
     Sqrt[2] - 
    10192*Sqrt[18212283196652970492147908411976555802341435976675688258 - 
       12318650454166318358223797625750451310502308501194235809*Sqrt[2]])/
   (9692731846684418763523993836139651415408640000*Pi^6) + 
  (
    -2*
     Sqrt[
      10318239396826797773875426218313480643475091884299832516268538072401041\
8 - 22566489295348340628551181913721566160284172095914150706589666664503591*
        Sqrt[2]] + 39748800*(-131417316605170281834086400 + 
      10253643842492393588384140247*Sqrt[2]))/
   (22050964951207052687017085977217706970054656000000*Pi^5) + 
  (1288818231309778499739774392790938175 - 
    11248507754500644729834030770698573472*Sqrt[2] - 
    616*
     Sqrt[6254666844299792488288552720413515994844727667361973001639522280536\
2 - 43771098423145841354127438594011432992541290173398126743818224420281*
        Sqrt[2]])/(78403430937625076220505194585662958115749888000000*Pi^4) + 
  (8609531983134792288706976808960000 - 820651430197451627179479163766903568*
     Sqrt[2] + Sqrt[285015510838818689216974016518959380186430045000408514549\
1300226309854642 + 
      42922141584021005641344927089782816552435622645538733712554022754606972\
1*Sqrt[2]])/(6533619244802089685042099548805246509645824000000*Pi^3) + 
  (-53551878403617637395066511602783532555 + 
    129721025103486606490726731901515083008*Sqrt[2] + 
    1088*
     Sqrt[
      10638607845271307409828225912408375609759353562826356675549568063458818 \
- 6569177423588041172264591429583747398489699450465972387103023510296321*
        Sqrt[2]])/(252749430696699504971584153212448291644254453760000*
    Pi^2) + (221952*(-3210380839821663284788723712 + 
      495096330149863879420939763835*Sqrt[2]) - 
    2*Sqrt[
      37255954544446267398355562738312580434021649572188884987265635853268978 \
+ 14475465397159322257382713180883800795092101749829402369379215152790521*
        Sqrt[2]])/(389727013319173839865481233978378318181616844800*Pi), 
 (-278807570517927776607795067 + 63284057422997309719869216*Sqrt[2] + 
    4*Sqrt[8906218053464501404399837412969719494798251086807058 - 
       4829375532780198824261309679026689928872794834042889*Sqrt[2]])/
   1361129467683753853853498429727072845824 + 
  (144585 - 26183204*Sqrt[2 - Sqrt[2]])/(5285726398380390254960747898470400*
    Pi^18) + (-88021496408*Sqrt[2] + 1562919981*Sqrt[2 + Sqrt[2]])/
   (69986932867444056153646939766784000*Pi^17) + 
  (-93131663625 + 14159336026464*Sqrt[2] + 12131194119620*Sqrt[2 - Sqrt[2]])/
   (7113965882055489943147171289235456000*Pi^16) + 
  (2951042926888*Sqrt[2] - 72341778735*Sqrt[2 + Sqrt[2]])/
   (9880508169521513809926626790604800*Pi^15) + 
  (489705458537295 - 79259906504675520*Sqrt[2] + 
    4*Sqrt[613795540501364059565813885112242 - 
       244008120930529443057821804738521*Sqrt[2]])/
   (170735181169331758635532110941650944000*Pi^14) + 
  (-206480348323554856*Sqrt[2] + 
    3*Sqrt[19076036261975231871556492094642 - 7435385476300572079659059911079*
        Sqrt[2]])/(6775205601957609469663972656414720000*Pi^13) + 
  (-20*Sqrt[218994013673168657623119985622434003055762 - 
       28402343699390455965673649898568632273481*Sqrt[2]] + 
    43659*(-1142044538254425 + 139339359193129376*Sqrt[2]))/
   (132385432783604932849704898330141655040000*Pi^12) + 
  (-1821862471202242560 + 141053497957891777224*Sqrt[2] - 
    7*Sqrt[5362928887990528409379062158618684898 - 
       3196803443922889881014961242685798671*Sqrt[2]])/
   (81719402952842551141793147117371392000*Pi^11) + 
  (25090036790382145550115 - 1912579991190762472759680*Sqrt[2] + 
    236*Sqrt[166540702131135482923276920220739739329031938 - 
       22627911460670687923737584007731642120247169*Sqrt[2]])/
   (770242518013701427489192135739005992960000*Pi^10) + 
  (336117480698711900160000 - 12511343376215937806972104*Sqrt[2] + 
    9*Sqrt[55982097861779587374043741191021081970351978178 - 
       32361467024089909588365953335248682304237438111*Sqrt[2]])/
   (213956255003805952080331148816390553600000*Pi^9) + 
  (-7800420424349194596810568125 + 318711335537925311511208482144*Sqrt[2] - 
    20*Sqrt[587136194441847888285883560029339349855615215866705907042 - 
       171699195565317292341469972424887921234963482556549932721*Sqrt[2]])/
   (4066880495112343537142934476701951642828800000*Pi^8) + 
  (-697589663986454018150891520 + 21089656222679825340443048680*Sqrt[2] - 
    3*Sqrt[2682615987882486913733543785173383624208306886835195762 - 
       1146935189197754169196668142566072947684572309905635399*Sqrt[2]])/
   (17752256129458642424036618747508519075840000*Pi^7) + 
  (44897099081518347877747292422144635 - 837855519564601408957720865154181440*
     Sqrt[2] + 
    4*Sqrt[
      96838928222034629422211984773286884650111129343964751398911567868256962 \
- 52668390358475453499061206411955155814402281876578602424717733932515681*
        Sqrt[2]])/(586216422087473646817931147209726117603914547200000*
    Pi^6) + (293749319945252240694046658396160000 - 
    9652046985494597820634118715302884328*Sqrt[2] + 
    63*
     Sqrt[
      2706368959190735526234850429212984629620433374348734350495879893824578 \
- 323968102839840728652751994938471172718850456574404375136483418412511*
        Sqrt[2]])/(705630878438625685984546751270966623041748992000000*
    Pi^5) + (-89870686443263992195844083363648729275 + 
    625189139919796582997010935072166056544*Sqrt[2] - 
    20*Sqrt[28389965465559344340619699979935774349291732927393581134465509802\
21379396562 - 
       1997697347488145941219578935549627735986737255359180908460111862390774\
895081*Sqrt[2]])/(45160376220072043903010992081341863874671935488000000*
    Pi^4) + (-144201391691414586571703771033763840 + 
    6446113835125265034665242735962880328*Sqrt[2] - 
    9*Sqrt[
      18005019042957593844047250379952615609701329498359590372944659056465824\
2 + 38228677460996502782198345990251061864027502678795651067062657899243041*
        Sqrt[2]])/(83630326333466747968538874224707155323466547200000*Pi^3) + 
  (-4*Sqrt[808930839127117250099792848309874584832348397643674819303160573889\
5583980860756578 - 5247687240009442966284657718785507316391381091172155508860\
379667904852413398083889*Sqrt[2]] - 
    109395*(-686309947078488926518804265608711827 + 
      1289466218449942753365009707032095488*Sqrt[2]))/
   (2474922425382081552681752028256293671780539611217920000*Pi^2) + 
  (23565226236343928148272625018208256 - 
    1795337884096852404271811758565525592*Sqrt[2] + 
    9*Sqrt[
      70775780043944650148533861114422816910831268770183143596040421407315826 \
+ 28999334364808457637510641747747778768776473075979002509776851861121977*
        Sqrt[2]])/(12471264426213562875695399487308106181811739033600*Pi), 
 (24184756213939801739113133701 - 7408807876052250534784200384*Sqrt[2] - 
    16*Sqrt[1532138394311604088960978522899455673779912567910035170 - 
       819196130423098581822367058699474927122484603197765489*Sqrt[2]])/
   348449143727040986586495598010130648530944 + 
  1/(4386950014217566349173771468800*Pi^20) + (16737058997*Sqrt[2 + Sqrt[2]])/
   (143613186243995203227283520401440768000*Pi^19) + 
  (-57374942625 + 17365201153312*Sqrt[2] + 262093872040*Sqrt[2 - Sqrt[2]])/
   (483749679979773316134007647668011008000*Pi^18) + 
  (14259482418096*Sqrt[2] - 10866786159841*Sqrt[2 + Sqrt[2]])/
   (241874839989886658067003823834005504000*Pi^17) + 
  (51981234099795 - 17611576320448064*Sqrt[2] - 
    363386207502032*Sqrt[2 - Sqrt[2]])/
   (1821175265806205425445675850044276736000*Pi^16) + 
  (-26694600557683680*Sqrt[2] + Sqrt[1195434734305502173410069025276562 - 
      790253070647449137842512854642359*Sqrt[2]])/
   (1707351811693317586355321109416509440000*Pi^15) + 
  (-455937517624864275 + 123650738266167164576*Sqrt[2] - 
    40*Sqrt[33823249125221092030553234041336418 - 
       15943355352011611328928742843541809*Sqrt[2]])/
   (109270515948372325526740551002656604160000*Pi^14) + 
  (6133344514063698126384*Sqrt[2] + 
    Sqrt[105601617171223226217022861789538843319034802 - 
      74658494547985314730588108246074529586101799*Sqrt[2]])/
   (3442021252373728254092327356583683031040000*Pi^13) + 
  (27726954635666474737857 - 5057318253234858226318208*Sqrt[2] + 
    224*Sqrt[6603035283058509394956025905533623762154402 - 
       1395507062200778511067778554831945608104401*Sqrt[2]])/
   (67781341585205725619048907945032527380480000*Pi^12) + 
  (-Sqrt[279714082606263206660711439955832228051523636663458 - 
       197701106495560669428414296150796098070142799877551*Sqrt[2]] - 
    112320*(-788305876962508800 + 85101415444441265839*Sqrt[2]))/
   (84726676981507157023811134931290659225600000*Pi^11) + 
  (-151820526706855376744752875 + 16303457924928138729484551392*Sqrt[2] - 
    440*Sqrt[38734242860156433137181125901537403194748950082802 - 
       8568925086778416224681490569099587917390139169401*Sqrt[2]])/
   (5422507326816458049523912635602602190438400000*Pi^10) + 
  (-Sqrt[396063677049737392499826579821229595666748422930949666602178 - 
       277303029896473112259705388603718063552957586048178942468511*
        Sqrt[2]] + 52272*(-138938197645010534400000 + 
      7325975841019087665402739*Sqrt[2]))/
   (89471370892471557817144558487442936142233600000*Pi^9) + 
  (200796513872909114402159106295755 - 11173395414472511025255104958610112*
     Sqrt[2] + 
    2288*Sqrt[1144609920569592406548792398361370748453766783110213820376898 - 
       437669964533029586714439118444103919237564879635019888006049*Sqrt[2]])/
   (148880361165072672207728545323105045740676710400000*Pi^8) + 
  (
    Sqrt[12584979957165407500396092749964412971709005250984652589650322994860\
6655538 - 
      77795025867601866203029967080957093113732659720815158661464381275005917\
671*Sqrt[2]] - 107321760*(-1589965595083088383220121600 + 
      69357644614169935412306190569*Sqrt[2]))/
   (76208134871371574086331049137264395288508891136000000*Pi^7) + 
  (-218904312679279950372931157014440276975 + 
    5461140958539051740145469259063727738272*Sqrt[2] - 
    40040*
     Sqrt[
      1548099753354209323141802223186051135125472518548604300687844255872642 \
- 940722917251884893095704777757094278241605276939976957954052039846721*
        Sqrt[2]])/(4877320631767780741525187144784921298464569032704000000*
    Pi^6) + (-2365057464399182395079360092569600000 + 
    114676342977843563056435817205461067568*Sqrt[2] - 
    Sqrt[30449356371340475420378678202104759772856654469057905644566681580470\
144077538 - 
      10031855870290615704581421530146772239249140862039041779583293680789908\
031631*Sqrt[2]])/(90320752440144087806021984162683727749343870976000000*
    Pi^5) + (769927556266170883030121576883592596735753 - 
    7107824745742022450747758310832072481199872*Sqrt[2] - 
    14144*Sqrt[49437021460334715368406004461765372012566039565415995544762136\
875084400363282 - 
       3494655725844549318426609228266773896535528775576615897370368147409280\
2831241*Sqrt[2]])/(786151829239014140263615350151999166330289052975104000000*
    Pi^4) + (-36992*(-401225511169661576664038227161907200 + 
      27243573749758201767222367404206303417*Sqrt[2]) + 
    Sqrt[38548236410706080417935849572993648985062076893115343314377190131912\
94415498985635282 + 382139278116010358547905567520211705069570161567683112083\
907556644283253032142798569*Sqrt[2]])/
   (123746121269104077634087601412814683589026980560896000000*Pi^3) + 
  (-75230949765648645362670709029571995760364625 + 
    188156116709661677475437829111286836015908384*Sqrt[2] + 
    152*Sqrt[1154648188779056759945711669150223220302956175923876451204870538\
196685987538951122050 - 72760133692144958592724044925716519221830819578060927\
3990043249635672977118527592001*Sqrt[2]])/
   (6019011338529222336122020932719306209770272334481981440000*Pi^2) + 
  (5776*(-14543787703150297890760838826950656 + 
      1752564022325946223718336197453569425*Sqrt[2]) - 
    Sqrt[11610498117065443803674565887782533377923916116131558693257092922253\
10515993060626 + 438410430493517865941263561303289821762810100360105376991091\
396267988266406335113*Sqrt[2]])/
   (576272186606476313360133019509532970449156837264588800*Pi)}


==> anc/minusZ_k8M1.txt <==
{-(2 + 5*Pi - 4*Sqrt[2]*Pi)/(64*Pi), 
 (36 + 4*(5 + 28*Sqrt[2])*Pi + (-117 + 40*Sqrt[2])*Pi^2)/(8192*Pi^2), 
 (-600 + 108*(-15 + 76*Sqrt[2])*Pi + (3898 - 4176*Sqrt[2])*Pi^2 - 
   9*(-1143 + 836*Sqrt[2])*Pi^3)/(4718592*Pi^3), 
 (11568 + 96*(125 + 2044*Sqrt[2])*Pi + 8*(-23557 + 29736*Sqrt[2])*Pi^2 - 
   8*(14767 + 82364*Sqrt[2])*Pi^3 - 27*(-24529 + 9232*Sqrt[2])*Pi^4)/
  (1207959552*Pi^4), -(499680 - 6000*(-241 + 3956*Sqrt[2])*Pi + 
    8400*(-1387 + 3736*Sqrt[2])*Pi^2 + 200*(-162983 + 820036*Sqrt[2])*Pi^3 + 
    (66059814 - 92520800*Sqrt[2])*Pi^4 - 225*(-780987 + 553196*Sqrt[2])*Pi^5)/
  (1932735283200*Pi^5), (30761280 + 25920*(1735 + 67956*Sqrt[2])*Pi + 
   1200*(-1006925 + 3420648*Sqrt[2])*Pi^2 - 21600*(62495 + 1065148*Sqrt[2])*
    Pi^3 - 44*(-353612521 + 659552400*Sqrt[2])*Pi^4 + 
   36*(283084635 + 1581226996*Sqrt[2])*Pi^5 + 
   42525*(-1328413 + 519480*Sqrt[2])*Pi^6)/(2226511046246400*Pi^6), 
 -(2445367680 - 141120*(-53405 + 2218276*Sqrt[2])*Pi + 
    23520*(-5247853 + 32620968*Sqrt[2])*Pi^2 + 
    58800*(-6244927 + 103655588*Sqrt[2])*Pi^3 - 
    392*(-5378686097 + 22477856400*Sqrt[2])*Pi^4 - 
    196*(-30512049355 + 152447883116*Sqrt[2])*Pi^5 + 
    54*(-210271318267 + 330435067592*Sqrt[2])*Pi^6 + 
    1488375*(-20345057 + 14150444*Sqrt[2])*Pi^7)/(6982338641028710400*Pi^7), 
 (53124422400 + 322560*(303245 + 25313596*Sqrt[2])*Pi + 
   564480*(-6807181 + 54347624*Sqrt[2])*Pi^2 - 
   188160*(31467167 + 1305912316*Sqrt[2])*Pi^3 - 
   23520*(-4480149191 + 25038382960*Sqrt[2])*Pi^4 + 
   3136*(38974070185 + 681738758588*Sqrt[2])*Pi^5 + 
   16*(-77059102463169 + 172269607297816*Sqrt[2])*Pi^6 - 
   144*(5695037495199 + 32134007422412*Sqrt[2])*Pi^7 - 
   297675*(-15315546433 + 6123633184*Sqrt[2])*Pi^8)/
  (3574957384206699724800*Pi^8), 
 (-2196788912640 + 6531840*(-1097975 + 100472876*Sqrt[2])*Pi - 
   483840*(-399482597 + 5329100520*Sqrt[2])*Pi^2 - 
   15240960*(-39995903 + 1688989284*Sqrt[2])*Pi^3 + 
   28224*(-231735774943 + 2424115459440*Sqrt[2])*Pi^4 + 
   127008*(-155414415275 + 2589281424684*Sqrt[2])*Pi^5 + 
   (97802089631853344 - 503987536447476480*Sqrt[2])*Pi^6 - 
   432*(-652623722884047 + 3211637449473236*Sqrt[2])*Pi^7 + 
   54*(-9498889699853963 + 15932627575182432*Sqrt[2])*Pi^8 + 
   2679075*(-510350232807 + 350636064076*Sqrt[2])*Pi^9)/
  (6177526359909177124454400*Pi^9), 
 (251465393894400 + 120960000*(4540321 + 746000108*Sqrt[2])*Pi + 
   6048000*(-4803380221 + 82643422824*Sqrt[2])*Pi^2 - 
   24192000*(2301992263 + 205221117404*Sqrt[2])*Pi^3 - 
   282240*(-4847458286641 + 67422894166800*Sqrt[2])*Pi^4 + 
   7056000*(308264206555 + 13309173586292*Sqrt[2])*Pi^5 + 
   800*(-40007953502035633 + 286234654535228952*Sqrt[2])*Pi^6 - 
   1600*(22865892255161783 + 423042359990248684*Sqrt[2])*Pi^7 - 
   108*(-3280189896378699307 + 8194715510124367200*Sqrt[2])*Pi^8 + 
   2700*(87566432336305423 + 501765820743912692*Sqrt[2])*Pi^9 + 
   200930625*(-6608892863977 + 2682925948648*Sqrt[2])*Pi^10)/
  (19768084351709366798254080000*Pi^10), 
 -(44195723528140800 - 585446400*(-259864205 + 47812144996*Sqrt[2])*Pi + 
    1463616000*(-4102508565 + 110893852648*Sqrt[2])*Pi^2 + 
    731808000*(-27325319375 + 2544816599524*Sqrt[2])*Pi^3 - 
    29272320*(-11455992958539 + 269685600938800*Sqrt[2])*Pi^4 - 
    34151040*(-31401729874505 + 1337153706629476*Sqrt[2])*Pi^5 + 
    1742400*(-5429883470332725 + 73839002440300216*Sqrt[2])*Pi^6 + 
    96800*(-311952042696919775 + 4961566471510475092*Sqrt[2])*Pi^7 - 
    968*(-136305003492231241779 + 793206839047373173600*Sqrt[2])*Pi^8 - 
    13068*(-29472545867915762735 + 142189961258709581612*Sqrt[2])*Pi^9 + 
    1350*(-501708534896964139947 + 877329358972741853816*Sqrt[2])*Pi^10 + 
    105354624375*(-17094248713141 + 11639558693548*Sqrt[2])*Pi^11)/
  (153084045219637336485679595520000*Pi^11), 
 (3186196356646195200 + 11496038400*(691997535 + 211028352724*Sqrt[2])*Pi + 
   8196249600*(-65670061619 + 2286709809048*Sqrt[2])*Pi^2 - 
   52690176000*(23046041943 + 4062475476316*Sqrt[2])*Pi^3 - 
   29272320*(-1322001463512011 + 41062013511073200*Sqrt[2])*Pi^4 + 
   3161410560*(24093419463665 + 2253483079362076*Sqrt[2])*Pi^5 + 
   464640*(-3213390899582026361 + 59541376535251053912*Sqrt[2])*Pi^6 - 
   20908800*(99632406015453393 + 5154309601432611956*Sqrt[2])*Pi^7 - 
   13552*(-2331476729312722730069 + 19620431182656476733600*Sqrt[2])*Pi^8 + 
   34848*(983154669829019001495 + 19912482220196409037588*Sqrt[2])*Pi^9 + 
   216*(-1570125749754735103428131 + 4242479506422257821708152*Sqrt[2])*
    Pi^10 - 48600*(4645025675577989289729 + 27114823266899479897700*Sqrt[2])*
    Pi^11 - 72937816875*(-17636428465939447 + 7241863073475920*Sqrt[2])*
    Pi^12)/(352705640186044423263005788078080000*Pi^12), 
 (-744716260830237696000 + 107935027200*(-24944042645 + 
     8639064166852*Sqrt[2])*Pi - 35978342400*(-4017978908149 + 
     210136394117736*Sqrt[2])*Pi^2 - 197880883200*
    (-2559459764167 + 478848847531460*Sqrt[2])*Pi^3 + 
   49470220800*(-242784394035607 + 11945146087073520*Sqrt[2])*Pi^4 + 
   4947022080*(-8192975604323155 + 770621958593047628*Sqrt[2])*Pi^5 - 
   157048320*(-3444227439956207183 + 109065445247343091752*Sqrt[2])*Pi^6 - 
   78524160*(-26475956061898299799 + 950873514916579589300*Sqrt[2])*Pi^7 + 
   3271840*(-4278439874966867580331 + 67242737194079370599520*Sqrt[2])*Pi^8 + 
   327184*(-145890166799351923945015 + 2138816801016386218084364*Sqrt[2])*
    Pi^9 - 73008*(-2526342467947365054018673 + 15832131472138598698037352*
      Sqrt[2])*Pi^10 - 36504*(-14838651194588383939542889 + 
     70041055651727079104541980*Sqrt[2])*Pi^11 + 
   36450*(-25386106476857384855558549 + 45675137918706147482033520*Sqrt[2])*
    Pi^12 + 12326491051875*(-198857794421840407 + 134464943467286972*Sqrt[2])*
    Pi^13)/(3814864204252256482012670603852513280000*Pi^13), 
 (131042676928821693235200 + 1627328102400*(224239332725 + 
     121249614752476*Sqrt[2])*Pi + 5288816332800*
    (-5763091079173 + 386907698465192*Sqrt[2])*Pi^2 - 
   3525877555200*(22175021513207 + 7277486116292380*Sqrt[2])*Pi^3 - 
   969616327680*(-3201382916492559 + 206171258311805680*Sqrt[2])*Pi^4 + 
   969616327680*(7388323473679675 + 1374353330341009268*Sqrt[2])*Pi^5 + 
   1649007360*(-107743122993776046859 + 4579693923154597806216*Sqrt[2])*
    Pi^6 - 15390735360*(12385799016370375969 + 2247326789293736362100*
      Sqrt[2])*Pi^7 - 192384192*(-30790567563943946152759 + 
     704591930457721446007520*Sqrt[2])*Pi^8 + 
   64128064*(87859297209881955719275 + 7117523589428358567563204*Sqrt[2])*
    Pi^9 + 132496*(-898473106332819968229458931 + 
     8572429879050414338023519864*Sqrt[2])*Pi^10 - 
   2384928*(49675713723171120477658617 + 1141277931155811702975356420*
      Sqrt[2])*Pi^11 - 108*(-11685142043251489947071825006631 + 
     33530833348483779284096759776592*Sqrt[2])*Pi^12 + 
   1190700*(701247255293329376804649951 + 4177905123114846019180391684*
      Sqrt[2])*Pi^13 + 603998061541875*(-8011701033956345401 + 
     3319797620094105848*Sqrt[2])*Pi^14)/
  (23926828289070152655183470027362963292160000*Pi^14), 
 -(38962733217319032016896000 - 784604620800000*(-187894651187 + 
      116480665107996*Sqrt[2])*Pi + 20341601280000*
     (-503287280449421 + 49024566930929832*Sqrt[2])*Pi^2 + 
    1189983674880000*(-31599210555047 + 11107774677094660*Sqrt[2])*Pi^3 - 
    881469388800*(-1341841975140012563 + 130527134671149831600*Sqrt[2])*
     Pi^4 - 1090818368640000*(-3846529030991307 + 726772635511585900*Sqrt[2])*
     Pi^5 + 82450368000*(-937857854459237706571 + 63568819155751787980872*
       Sqrt[2])*Pi^6 + 371026656000*(-1165938333185338380581 + 
      67158193988887748046300*Sqrt[2])*Pi^7 - 
    1923841920*(-1687023959895102202736941 + 60975118251354577108874400*
       Sqrt[2])*Pi^8 - 216432216000*(-72003037093633528264591 + 
      1968293736413902354563884*Sqrt[2])*Pi^9 + 
    6624800*(-11694050690364812691228584879 + 196426408807521472271850488088*
       Sqrt[2])*Pi^10 + 29811600*(-9325720448176473981520005849 + 
      123953267983862995062843098780*Sqrt[2])*Pi^11 - 
    216*(-4428476679879395178962148060640957 + 
      29010991455092423257915842817609200*Sqrt[2])*Pi^12 - 
    24300*(-115531420169413687606681324979271 + 
      533256912868609562009755804614076*Sqrt[2])*Pi^13 + 
    133953750*(-34902914642539653791922014577 + 64085711249813419673419917688*
       Sqrt[2])*Pi^14 + 135899563846921875*(-90717222542859184543 + 
      60999962826594710324*Sqrt[2])*Pi^15)/
  (344546327362610198234641968394026671407104000000*Pi^15), 
 (1021432740322154255327232000 + 111588212736000*
    (27933225033005 + 25810426688616892*Sqrt[2])*Pi + 
   46495088640000*(-6734656448636245 + 838286597190501288*Sqrt[2])*Pi^2 - 
   325465620480000*(2741662388036095 + 1599191530712272508*Sqrt[2])*Pi^3 - 
   7051755110400*(-6080925527921946377 + 768286450479564493200*Sqrt[2])*
    Pi^4 + 14103510220800*(7955627067915738715 + 2767181315820404527796*
      Sqrt[2])*Pi^5 + 1319205888000*(-2579312231001440651975 + 
     231757737480714029442984*Sqrt[2])*Pi^6 - 
   1319205888000*(-2393858778734412924955 + 1175528455289021055604228*
      Sqrt[2])*Pi^7 - 1099338240*(-141912220148305278139894691 + 
     8046225119411345882970223200*Sqrt[2])*Pi^8 + 
   30781470720*(-5872429542123840592064695 + 1120507319626147378916078572*
      Sqrt[2])*Pi^9 + 105996800*(-46006367844344132350260014125 + 
     1283903679246182809907239733256*Sqrt[2])*Pi^10 - 
   105996800*(10426257343128272632449461005 + 3909061005537208788610465237652*
      Sqrt[2])*Pi^11 - 1728*(-56541579600042223546016823645712373 + 
     600597376211475081258926724908508400*Sqrt[2])*Pi^12 + 
   3456*(24910087740221799912924114362413085 + 
     675810117109599648815539215914535244*Sqrt[2])*Pi^13 + 
   583200*(-1778808050810663933924435521285123 + 
     5359262214525394919588431148796328*Sqrt[2])*Pi^14 - 
   2143260000*(317649154310608249905290802343 + 
     1933731302026987070907654823180*Sqrt[2])*Pi^15 - 
   135899563846921875*(-29574198545049602567779 + 12347166510041878615232*
      Sqrt[2])*Pi^16)/(352815439219312842992273375635483311520874496000000*
   Pi^16), (-373860343094498099356188672000 + 
   4031124185088000*(-366143597169605 + 390338184014711044*Sqrt[2])*Pi - 
   16124496740352000*(-7924795650981277 + 1392459377523567784*Sqrt[2])*Pi^2 - 
   13437080616960000*(-36504103057964567 + 22912421102800054276*Sqrt[2])*
    Pi^3 + 10346552075059200*(-1892007477154376009 + 
     348269471295214538000*Sqrt[2])*Pi^4 + 2037957226905600*
    (-35697200227009298785 + 12658771031813153803268*Sqrt[2])*Pi^5 - 
   41590963814400*(-41990850850518699791089 + 5726781008003423260677848*
      Sqrt[2])*Pi^6 - 381250501632000*(-48310930847707941751081 + 
     3116854207293084031975628*Sqrt[2])*Pi^7 + 
   1906252508160*(-60158743777544434484460889 + 4325727545721635969570260000*
      Sqrt[2])*Pi^8 + 317708751360*(-3176304766480145325235798855 + 
     101005495061233907976842620364*Sqrt[2])*Pi^9 - 
   404356592640*(-10829073464706357069736048967 + 
     388375591354178761282500872024*Sqrt[2])*Pi^10 - 
   30633075200*(-795613689850286629312124420999 + 
     16329568942900167939193819855012*Sqrt[2])*Pi^11 + 
   36992*(-2508045799628168611033860812201309067 + 
     42560951840744700780300306054668218000*Sqrt[2])*Pi^12 + 
   166464*(-2053919013552793808127835447451658495 + 
     24645446570902751282652281940168718556*Sqrt[2])*Pi^13 - 
   5493312*(-192837426694442757889596229375425369 + 
     1294490841255802949543322571847148728*Sqrt[2])*Pi^14 - 
   56181600*(-54981599440525631398474891681343823 + 
     248228656960362782802363227413458740*Sqrt[2])*Pi^15 + 
   133953750*(-37544973300213188663765558624808235 + 
     69968247543881905623213617936523456*Sqrt[2])*Pi^16 + 
   117824921855281265625*(-111976191294184227948085 + 
     74948266366186676490756*Sqrt[2])*Pi^17)/
  (6525674363800410343985088355753899329890094678016000000*Pi^17), 
 (30581792006064836255935856640000 + 76828484468736000*
    (1313865467131415 + 2012033968081979828*Sqrt[2])*Pi + 
   12093372555264000*(-988385794941458909 + 220817004128590809960*Sqrt[2])*
    Pi^2 - 870722823979008000*(42741326168589743 + 42691455882179399292*
      Sqrt[2])*Pi^3 - 4031124185088000*(-525482796927221749207 + 
     124710803220033811136880*Sqrt[2])*Pi^4 + 
   50792164732108800*(120952567069896636395 + 75036228691881209441844*
      Sqrt[2])*Pi^5 + 41590963814400*(-5343990062575850655958801 + 
     955810638627323696521902360*Sqrt[2])*Pi^6 - 
   2245912045977600*(-760090021886119907815009 + 95905677488318651788817164*
      Sqrt[2])*Pi^7 - 57187575244800*(-206910444682815810650111441 + 
     29617974820233631814449474080*Sqrt[2])*Pi^8 + 
   102937635440640*(-1311378032656486455086213755 + 
     70253261944532509575373838844*Sqrt[2])*Pi^9 + 
   7877076480*(-62490442410717700643052754832219 + 
     5261662715456096497681859568494520*Sqrt[2])*Pi^10 - 
   1985023272960*(-1542551755800748804237073852377 + 
     72784620681891979199127936568572*Sqrt[2])*Pi^11 - 
   369920*(-44729650879671478493354793800420572639 + 
     1549069681091761479315784261998451312080*Sqrt[2])*Pi^12 + 
   1997568*(-7412036632492066812861957455997092565 + 
     810619026152873911923033429141753526612*Sqrt[2])*Pi^13 + 
   499392*(-697003212324864640296350372895628883801 + 
     8163420713890804153117029764975427300600*Sqrt[2])*Pi^14 - 
   26967168*(9604384685017103221924930560020285301 + 
     324050702756614597228685531865299850724*Sqrt[2])*Pi^15 - 
   72900*(-51344858158119741093183444564359737243979 + 
     161167408088815961712459602324977516491456*Sqrt[2])*Pi^16 + 
   137436547500*(17702914976404221617439376688223677 + 
     110192473385166928362532422031384956*Sqrt[2])*Pi^17 + 
   1060424296697531390625*(-13811109524657211587725079 + 
     5803168803891697728010232*Sqrt[2])*Pi^18)/
  (22552730601294218148812465357485476084100167207223296000000*Pi^18), 
 -(13436690880709025375787949031424000 - 1027225292341248000*
     (-53737125616460525 + 95338706355722278372*Sqrt[2])*Pi + 
    3595288523194368000*(-1611677488420356091 + 497006977581175799448*
       Sqrt[2])*Pi^2 + 4365707492450304000*(-5309683603704445807 + 
      5715033438745185730148*Sqrt[2])*Pi^3 - 582094332326707200*
     (-1951758380942204574413 + 655922776675261247280720*Sqrt[2])*Pi^4 - 
    291047166163353600*(-15150581779916975191675 + 9576194339731391863251884*
       Sqrt[2])*Pi^5 + 2309898144153600*(-57320097222040892348361457 + 
      14992217196601020539114563416*Sqrt[2])*Pi^6 + 
    15014337936998400*(-213296367590841195342340223 + 
      11784908934859162051878721492*Sqrt[2])*Pi^7 - 
    5255018277949440*(-2703202486836595601130752627 + 
      326863318504062316700579660640*Sqrt[2])*Pi^8 - 
    4128942932674560*(-63091726995221345512400875025 + 
      1674776977440757156673399413972*Sqrt[2])*Pi^9 + 
    5687249218560*(-147573134281755655940513798515331 + 
      8792074665471299441206163111775288*Sqrt[2])*Pi^10 + 
    2843624609280*(-3064623024040479337969243384843537 + 
      59172304857373094449424699421191228*Sqrt[2])*Pi^11 - 
    53416448*(-495168190685929148188519347549475522301 + 
      15931702177240251320408521729985217381360*Sqrt[2])*Pi^12 - 
    26708224*(-5813380832084341118957471720540641908475 + 
      91802713054905884533712920507952851028108*Sqrt[2])*Pi^13 + 
    2523927168*(-190225681234103672136073676612826273587 + 
      3136367874019414893193549593961686357096*Sqrt[2])*Pi^14 + 
    180280512*(-9842866257612447056607138442810830026623 + 
      106876525184694772820400361711366665268532*Sqrt[2])*Pi^15 - 
    2105352*(-2382199055633848964129809220453377031984129 + 
      16161089192011426951756137172686006013898304*Sqrt[2])*Pi^16 - 
    26316900*(-549543389064047126983827835660475164050343 + 
      2428475748582047091460134212388179933903852*Sqrt[2])*Pi^17 + 
    3616751250*(-6380065509266464811275470709520840214487 + 
      12021868487753799981286608483769390370872*Sqrt[2])*Pi^18 + 
    382813171107808832015625*(-157263396926528389133950269 + 
      104851261799649456874174892*Sqrt[2])*Pi^19)/
  (521058287812301616110163199619344439447050263155687030784000000*Pi^19), 
 (1900771215077395195900734569840640000 + 54064489070592000000*
    (124265401483446361 + 307313923740294246860*Sqrt[2])*Pi + 
   51361264617062400000*(-17967303464553234909 + 7008994388613917343464*
      Sqrt[2])*Pi^2 - 51361264617062400000*(60367651520272842863 + 
     100129183377084041844412*Sqrt[2])*Pi^3 - 4365707492450304000*
    (-47069456396363544123987 + 20253508131089316772823600*Sqrt[2])*Pi^4 + 
   291047166163353600000*(2233157441497117975937 + 2379538783073222476239580*
      Sqrt[2])*Pi^5 + 2078908329738240000*(-13241835704527219478157671 + 
     4499292965606038939584249256*Sqrt[2])*Pi^6 - 
   3002867587399680000*(-248986279959853178721516709 + 
     17607171349740026232232792444*Sqrt[2])*Pi^7 - 
   7507168968499200*(-145472225367088362281715087003 + 
     73536076542957655211925153768800*Sqrt[2])*Pi^8 + 
   1876792242124800000*(-44437042613963403377965873655 + 
     1329956906568701901851488863596*Sqrt[2])*Pi^9 + 
   1706174765568000*(-18044709681419441242859219857269 + 
     11534274567942647792896314159990344*Sqrt[2])*Pi^10 - 
   568724921856000*(-5829316400600025888460371608220791 + 
     130936998916424998348379554606820996*Sqrt[2])*Pi^11 - 
   2403740160*(-1011299876974269864331588809531302077217 + 
     178192489572512887670940838404550902186800*Sqrt[2])*Pi^12 + 
   26708224000*(-2140285563559506940603516120082801289607 + 
     51430137544979743029900580425368063913820*Sqrt[2])*Pi^13 + 
   1335411200*(-91472258568588396215170763960568166882581 + 
     4096348005917122212871212620238409410182296*Sqrt[2])*Pi^14 - 
   36056102400*(-9141698801138981624018991416633082377069 + 
     404573625448557752959979754768171494640124*Sqrt[2])*Pi^15 - 
   155952*(-18407475822895443466128011977971142497299165547 + 
     236477246886233197931124144378229865597580574400*Sqrt[2])*Pi^16 + 
   210535200*(7963924565085712207949219430343575588466069 + 
     361092723263723391969230100944944524615369180*Sqrt[2])*Pi^17 + 
   3645000*(-8655873133379562536440745288175396254105368311 + 
     28150101517089538889745450408784751786009976184*Sqrt[2])*Pi^18 - 
   4701776625000*(4316010716679187934429945140329467257905 + 
     27480518225343828670009994470639867227268*Sqrt[2])*Pi^19 - 
   9570329277695220800390625*(-13023015865666921220003367741 + 
     5502602858478945650846925328*Sqrt[2])*Pi^20)/
  (3334773041998730343105044477563804412461121684196396997017600000000*
   Pi^20), (-982778018216897103480781026844999680000 + 
   1430546380807864320000*(-2929790033706410535 + 8415823565660028317548*
      Sqrt[2])*Pi - 264915996445900800000*(-1970269944108364717205 + 
     1041254031449104494493032*Sqrt[2])*Pi^2 - 22650317696124518400000*
    (-95833580541563169135 + 171127129878087404754724*Sqrt[2])*Pi^3 + 
   25167019662360576000*(-5063707684091233232888171 + 
     3014945060738262939924490800*Sqrt[2])*Pi^4 + 
   5775831012511752192000*(-89192505536821858366345 + 
     96454153311628562943075876*Sqrt[2])*Pi^5 - 
   9701572205445120000*(-1935613849846626030388546165 + 
     934042811713107550149072783672*Sqrt[2])*Pi^6 - 
   305599524471521280000*(-3695486254426319946299511195 + 
     152590840082433394084939400548*Sqrt[2])*Pi^7 + 
   56592504531763200*(-64843441461227282631186997270931 + 
     10785126125333471244999508182837600*Sqrt[2])*Pi^8 + 
   3310661515108147200*(-39298711417245751155858402574815 + 
     750921236650184594936030505417772*Sqrt[2])*Pi^9 - 
   167205127025664000*(-1996369809161531865341032763207335 + 
     150761048581819303227956922675634008*Sqrt[2])*Pi^10 - 
   2257269214846464000*(-2716121247828359792074453722185845 + 
     38410335656902443515687424462551788*Sqrt[2])*Pi^11 + 
   11217454080*(-1327437767389964395650008259629086417127413 + 
     57922357271978674659038272962125904699577200*Sqrt[2])*Pi^12 + 
   353349803520*(-426065719704967725958152109014880952305155 + 
     5530491093019446997539750837008128624218604*Sqrt[2])*Pi^13 - 
   130870297600*(-2842891540959463368150417089679777657100075 + 
     77708632442502149613885788124316235788209192*Sqrt[2])*Pi^14 - 
   588916339200*(-3656765139331634083012138872231986588111715 + 
     45917938981536573225926775850391926336472996*Sqrt[2])*Pi^15 + 
   15283296*(-373874449439155334737496005931982494407713918983 + 
     5839765731526413977638194672090381816983490033600*Sqrt[2])*Pi^16 + 
   68774832*(-302347597979845609848750820546883815910427672135 + 
     2987050843070245051895085159580328641238111141548*Sqrt[2])*Pi^17 - 
   291600*(-186221390707152843807392716385376215057398340124061 + 
     1264323977613774179429737046789567926694348228901096*Sqrt[2])*Pi^18 - 
   1607445000*(-95986157755928324595408090559219956274438530525 + 
     415548589428228211314698355637492946325712313708*Sqrt[2])*Pi^19 + 
   39874682531250*(-6062337511658026784470039428453882401322237 + 
     11518304767015988537007391626637475003818384*Sqrt[2])*Pi^20 + 
   4220515211463592372972265625*(-148582194488908710321408833093 + 
     98733351895287965702099189588*Sqrt[2])*Pi^21)/
  (94120634337372165203796775334760815737302698414759108843824742400000000*
   Pi^21)}


==> anc/minusZ_k8M2.txt <==
{(2 - Sqrt[2] - 8*Sqrt[2 + Sqrt[2]] - 5*Sqrt[2*(2 + Sqrt[2])] - 
    4*Sqrt[2]*Cot[Pi/16] + 5*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/256 + 
  (2*Cot[Pi/16] + Sqrt[2]*Csc[Pi/16]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16]))/
   (64*Pi), -3/(512*Pi^2) - 
  (5*(-58 + 29*Sqrt[2] + 16*Sqrt[2 + Sqrt[2]] + 37*Sqrt[2*(2 + Sqrt[2])] + 
     8*Sqrt[2]*Cot[Pi/16] - 37*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16]))/32768 + 
  (-7*Sqrt[2] + 5*Sqrt[2*(2 + Sqrt[2])] + 2*(5 - 6*Sqrt[2])*Cot[Pi/16] + 
    (-24 + 5*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/(4096*Pi), 
 (58 - 29*Sqrt[2] + 88*Sqrt[2 + Sqrt[2]] + 15*Sqrt[2*(2 + Sqrt[2])] + 
    44*Sqrt[2]*Cot[Pi/16] - 15*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (131072*Pi^2) + (886 - 315*Sqrt[2] - 2504*Sqrt[2 + Sqrt[2]] - 
    1695*Sqrt[2*(2 + Sqrt[2])] - 1124*Sqrt[2]*Cot[Pi/16] + 
    (256 + 1695*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/2097152 + 
  (1481*Sqrt[2] + 2561*Sqrt[2*(2 + Sqrt[2])] + (5122 - 1080*Sqrt[2])*
     Cot[Pi/16] + (-2160 + 2561*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (4718592*Pi) - (7*Csc[Pi/16]*(2*Cos[Pi/16] + 
     Sqrt[2]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16])))/(98304*Pi^3), 
 25/(1572864*Pi^4) + (5899*(-2 + Sqrt[2]) + 7920*Sqrt[2 + Sqrt[2]] + 
    9859*Sqrt[2*(2 + Sqrt[2])] + 3960*Sqrt[2]*Cot[Pi/16] - 
    9859*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(150994944*Pi^2) + 
  (5*(29*Sqrt[2] - 7*Sqrt[2*(2 + Sqrt[2])] + 2*(-7 + 18*Sqrt[2])*Cot[Pi/16] + 
     (72 - 7*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/(6291456*Pi^3) + 
  (11520 - 30581*Sqrt[2] + 11520*Sqrt[2 + Sqrt[2]] + 
    19735*Sqrt[2*(2 + Sqrt[2])] + (39470 - 38796*Sqrt[2])*Cot[Pi/16] + 
    (-89112 + 19735*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/(301989888*Pi) - 
  (5*(-39198 + 19087*Sqrt[2] + 14944*Sqrt[2 + Sqrt[2]] + 
     27071*Sqrt[2*(2 + Sqrt[2])] + 6960*Sqrt[2]*Cot[Pi/16] - 
     (1024 + 27071*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/536870912, 
 (679*(-2 + Sqrt[2]) - 1608*Sqrt[2 + Sqrt[2]] - 125*Sqrt[2*(2 + Sqrt[2])] - 
    804*Sqrt[2]*Cot[Pi/16] + 125*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (402653184*Pi^4) + (5*(-283*Sqrt[2] - 643*Sqrt[2*(2 + Sqrt[2])] + 
     2*(-643 + 180*Sqrt[2])*Cot[Pi/16] + (720 - 643*Sqrt[2])*Cos[(3*Pi)/16]*
      Csc[Pi/16]))/(805306368*Pi^3) + 
  (261326 - 161767*Sqrt[2] + 401496*Sqrt[2 + Sqrt[2]] + 
    70085*Sqrt[2*(2 + Sqrt[2])] + 169644*Sqrt[2]*Cot[Pi/16] - 
    (62208 + 70085*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/(9663676416*Pi^2) + 
  (789150 - 248911*Sqrt[2] - 2018776*Sqrt[2 + Sqrt[2]] - 
    1403963*Sqrt[2*(2 + Sqrt[2])] - 863724*Sqrt[2]*Cot[Pi/16] + 
    (291328 + 1403963*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/34359738368 + 
  (5760000 + 16500107*Sqrt[2] + 5760000*Sqrt[2 + Sqrt[2]] + 
    49974107*Sqrt[2*(2 + Sqrt[2])] + (99948214 - 27714000*Sqrt[2])*
     Cot[Pi/16] + (-61188000 + 49974107*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1932735283200*Pi) + 
  (27*Csc[Pi/16]*(2*Cos[Pi/16] + Sqrt[2]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16])))/
   (167772160*Pi^5), -331/(12079595520*Pi^6) + 
  (-49649*(-2 + Sqrt[2]) - 144720*Sqrt[2 + Sqrt[2]] - 
    122009*Sqrt[2*(2 + Sqrt[2])] - 72360*Sqrt[2]*Cot[Pi/16] + 
    122009*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(463856467968*Pi^4) + 
  (-39680 + 106427*Sqrt[2] - 39680*Sqrt[2 + Sqrt[2]] - 
    21465*Sqrt[2*(2 + Sqrt[2])] + 6*(-7155 + 14702*Sqrt[2])*Cot[Pi/16] + 
    (216104 - 21465*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/(51539607552*Pi^3) + 
  (3*(-383*Sqrt[2] + 45*Sqrt[2*(2 + Sqrt[2])] + (90 - 428*Sqrt[2])*
      Cot[Pi/16] + (-856 + 45*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/
   (10737418240*Pi^5) + (78048682 - 37238997*Sqrt[2] - 
    34976688*Sqrt[2 + Sqrt[2]] - 56578221*Sqrt[2*(2 + Sqrt[2])] - 
    8*(16384 + 1954683*Sqrt[2])*Cot[Pi/16] + (3701760 + 56447149*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/4398046511104 + 
  (385088000 - 728940649*Sqrt[2] + 385088000*Sqrt[2 + Sqrt[2]] + 
    447983835*Sqrt[2*(2 + Sqrt[2])] + (895967670 - 791836484*Sqrt[2])*
     Cot[Pi/16] + 3*(-656253656 + 149327945*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(123695058124800*Pi) + 
  (-1365937042 + 543000521*Sqrt[2] + 2355588000*Sqrt[2 + Sqrt[2]] + 
    1860762521*Sqrt[2*(2 + Sqrt[2])] + 1037826000*Sqrt[2]*Cot[Pi/16] - 
    (279936000 + 1860762521*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (556627761561600*Pi^2), 
 (-17941*(-2 + Sqrt[2]) + 39192*Sqrt[2 + Sqrt[2]] + 
    1655*Sqrt[2*(2 + Sqrt[2])] + 19596*Sqrt[2]*Cot[Pi/16] - 
    1655*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(3092376453120*Pi^6) + 
  (2100762000*Sqrt[2] - 535680000*(1 + Sqrt[2 + Sqrt[2]]) - 
    1991331959*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(-1991331959 + 782541000*Sqrt[2])*Cot[Pi/16] + 
    (3665844000 - 1991331959*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (8906044184985600*Pi^3) + (23045*Sqrt[2] + 92381*Sqrt[2*(2 + Sqrt[2])] + 
    (184762 - 69336*Sqrt[2])*Cot[Pi/16] + (-138672 + 92381*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(7421703487488*Pi^5) + 
  (-8455882 + 5307365*Sqrt[2] - 10022472*Sqrt[2 + Sqrt[2]] - 
    783295*Sqrt[2*(2 + Sqrt[2])] - 3931812*Sqrt[2]*Cot[Pi/16] + 
    (2158848 + 783295*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (29686813949952*Pi^4) + 
  (5*(72438670 - 21318215*Sqrt[2] - 176500808*Sqrt[2 + Sqrt[2]] - 
     124535275*Sqrt[2*(2 + Sqrt[2])] - 4*(32768 + 18320937*Sqrt[2])*
      Cot[Pi/16] + (29933312 + 124404203*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/
   281474976710656 + (56364897622 - 38904055211*Sqrt[2] + 
    87178609032*Sqrt[2 + Sqrt[2]] + 15406855705*Sqrt[2*(2 + Sqrt[2])] + 
    32867698116*Sqrt[2]*Cot[Pi/16] - 5*(4288642560 + 3081371141*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(35624176739942400*Pi^2) + 
  (44408519680 + 34603515953*Sqrt[2] + 46431616000*Sqrt[2 + Sqrt[2]] + 
    211316449945*Sqrt[2*(2 + Sqrt[2])] + 
    2*(210304901785 - 65140658996*Sqrt[2])*Cot[Pi/16] + 
    (-306994251984 + 209293353625*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (155163080911749120*Pi) - 
  (1303*Csc[Pi/16]*(2*Cos[Pi/16] + Sqrt[2]*(Cos[(3*Pi)/16] + 
       Sin[(3*Pi)/16])))/(5411658792960*Pi^7), 
 1979/(57724360458240*Pi^8) + 
  (41659*(-2 + Sqrt[2]) + 391920*Sqrt[2 + Sqrt[2]] + 
    237619*Sqrt[2*(2 + Sqrt[2])] + 195960*Sqrt[2]*Cot[Pi/16] - 
    237619*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(395824185999360*Pi^6) + 
  (99627610356*Sqrt[2] - 46184256000*(1 + Sqrt[2 + Sqrt[2]]) - 
    15388463095*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (-30776926190 + 53443354356*Sqrt[2])*Cot[Pi/16] + 
    (153070964712 - 15388463095*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (569986827839078400*Pi^3) + (98497*Sqrt[2] - 6515*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-6515 + 52506*Sqrt[2])*Cot[Pi/16] + (210024 - 6515*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(346346162749440*Pi^7) + 
  (13651200 - 31141189*Sqrt[2] + 13651200*Sqrt[2 + Sqrt[2]] + 
    2870855*Sqrt[2*(2 + Sqrt[2])] + (5741710 - 20360844*Sqrt[2])*Cot[Pi/16] + 
    (-54372888 + 2870855*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (2374945115996160*Pi^5) + (-79645978 + 579534989*Sqrt[2] - 
    6125580000*Sqrt[2 + Sqrt[2]] - 3022967011*Sqrt[2*(2 + Sqrt[2])] - 
    2523078000*Sqrt[2]*Cot[Pi/16] + (1079424000 + 3022967011*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(189995609279692800*Pi^4) + 
  (133523614310 - 62668106035*Sqrt[2] - 66435007936*Sqrt[2 + Sqrt[2]] - 
    100229134355*Sqrt[2*(2 + Sqrt[2])] - 32*(15613952 + 902311863*Sqrt[2])*
     Cot[Pi/16] + (8687048704 + 99729487891*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/144115188075855872 + 
  (10503022647040 - 17148149163733*Sqrt[2] + 10553600055040*
     Sqrt[2 + Sqrt[2]] + 10250959782535*Sqrt[2*(2 + Sqrt[2])] + 
    2*(10225671078535 - 8422754445614*Sqrt[2])*Cot[Pi/16] + 
    (-44244617837496 + 10200382374535*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (49652185891759718400*Pi) + (-17042108332622 + 2542911791911*Sqrt[2] + 
    64075058814480*Sqrt[2 + Sqrt[2]] + 40890226863151*Sqrt[2*(2 + Sqrt[2])] + 
    5880*(112803840 + 4375466623*Sqrt[2])*Cot[Pi/16] - 
    (12619571328000 + 40226940283951*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (223434836512918732800*Pi^2), 
 (37313*(-2 + Sqrt[2]) - 78584*Sqrt[2 + Sqrt[2]] - 
    1979*Sqrt[2*(2 + Sqrt[2])] - 39292*Sqrt[2]*Cot[Pi/16] + 
    1979*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(2955487255461888*Pi^8) + 
  (-675093750912000 + 558609080280221*Sqrt[2] - 
    720158221440000*Sqrt[2 + Sqrt[2]] - 1253424051725659*
     Sqrt[2*(2 + Sqrt[2])] + 2*(-1230891816461659 + 545937455282940*Sqrt[2])*
     Cot[Pi/16] + (2903908042571760 - 1208359581197659*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(96523849373580892569600*Pi^3) + 
  (-19919*Sqrt[2] - 9470999*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-9470999 + 4725540*Sqrt[2])*Cot[Pi/16] + (18902160 - 9470999*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(398990779487354880*Pi^7) + 
  (31419694 - 20701207*Sqrt[2] + 34305624*Sqrt[2 + Sqrt[2]] + 
    1442965*Sqrt[2*(2 + Sqrt[2])] + 12161452*Sqrt[2]*Cot[Pi/16] - 
    5*(1996544 + 288593*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (25332747903959040*Pi^6) + (-47959460394 + 34313990677*Sqrt[2] - 
    56879481016*Sqrt[2 + Sqrt[2]] - 4460010311*Sqrt[2*(2 + Sqrt[2])] - 
    18105480028*Sqrt[2]*Cot[Pi/16] + (20668520960 + 4460010311*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(2431943798780067840*Pi^4) + 
  (-7083164880*Sqrt[2] + 2457216000*(1 + Sqrt[2 + Sqrt[2]]) + 
    4468974491*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (8937948982 - 4625948880*Sqrt[2])*Cot[Pi/16] + 
    (-11709113760 + 4468974491*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (5471873547255152640*Pi^5) + 
  (5*(135741837502 - 38078903903*Sqrt[2] - 321251174840*Sqrt[2 + Sqrt[2]] - 
     228786699579*Sqrt[2*(2 + Sqrt[2])] - 4*(145096704 + 32635844791*Sqrt[2])*
      Cot[Pi/16] + 3*(20054805504 + 76068770921*Sqrt[2])*Cos[(3*Pi)/16]*
      Csc[Pi/16]))/9223372036854775808 + 
  (1326618510187326 - 979461862159903*Sqrt[2] + 
    2060295193575096*Sqrt[2 + Sqrt[2]] + 368496558141885*
     Sqrt[2*(2 + Sqrt[2])] + 68*(48771072000 + 10475540783431*Sqrt[2])*
     Cot[Pi/16] - 5*(127124329405696 + 73036025049177*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(14299829536826798899200*Pi^2) + 
  (982301552547840 + 145143359864767*Sqrt[2] + 1058960718305280*
     Sqrt[2 + Sqrt[2]] + 3442770392544991*Sqrt[2*(2 + Sqrt[2])] + 
    (6808881619332542 - 2238666314374944*Sqrt[2])*Cot[Pi/16] + 
    (-5536293347055168 + 3366111226787551*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (45759454517845756477440*Pi) + 
  (5357*Csc[Pi/16]*(2*Cos[Pi/16] + Sqrt[2]*(Cos[(3*Pi)/16] + 
       Sin[(3*Pi)/16])))/(19949538974367744*Pi^9), 
 -19093/(569986827839078400*Pi^10) - 
  (47*(-22757*(-2 + Sqrt[2]) + 451440*Sqrt[2 + Sqrt[2]] + 
     202963*Sqrt[2*(2 + Sqrt[2])] + 225720*Sqrt[2]*Cot[Pi/16] - 
     202963*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16]))/(10214163954876284928*Pi^8) + 
  (-39529908060330240 + 60749732794865059*Sqrt[2] - 
    39755230412970240*Sqrt[2 + Sqrt[2]] - 10526599366941185*
     Sqrt[2*(2 + Sqrt[2])] + (-20827876381242370 + 31521101748836004*Sqrt[2])*
     Cot[Pi/16] + (102797433910642248 - 10301277014301185*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(6177526359909177124454400*Pi^3) + 
  (1219555764*Sqrt[2] - 613036800*(1 + Sqrt[2 + Sqrt[2]]) - 
    56384785*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(-56384785 + 303259482*Sqrt[2])*Cot[Pi/16] + 
    (1826074728 - 56384785*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (25535409887190712320*Pi^7) + 
  (-3314407*Sqrt[2] + 133925*Sqrt[2*(2 + Sqrt[2])] + 
    (267850 - 3448332*Sqrt[2])*Cot[Pi/16] + (-6896664 + 133925*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(6383852471797678080*Pi^9) + 
  (-2140727289876*Sqrt[2] + 1292367168000*(1 + Sqrt[2 + Sqrt[2]]) + 
    158243636615*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (316487273230 - 848360121876*Sqrt[2])*Cot[Pi/16] + 
    (-2989087411752 + 158243636615*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1750999535121648844800*Pi^5) + (174418453738 - 154592586869*Sqrt[2] + 
    544606092000*Sqrt[2 + Sqrt[2]] + 185093819131*Sqrt[2*(2 + Sqrt[2])] + 
    204919686000*Sqrt[2]*Cot[Pi/16] - (134766720000 + 185093819131*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(4377498837804122112000*Pi^6) + 
  (-22235222002234 + 23718100227869*Sqrt[2] - 
    89262673729488*Sqrt[2 + Sqrt[2]] - 34517350917835*Sqrt[2*(2 + Sqrt[2])] - 
    4536*(442515456 + 6840216619*Sqrt[2])*Cot[Pi/16] + 
    43*(632749501440 + 756048856033*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (35300150628052440711168*Pi^4) + 
  (59435099367070 - 27511239718735*Sqrt[2] - 31910454100592*
     Sqrt[2 + Sqrt[2]] - 45846680310919*Sqrt[2*(2 + Sqrt[2])] - 
    8*(43475894272 + 1696876688551*Sqrt[2])*Cot[Pi/16] + 
    (4760427083776 + 45498873156743*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   1180591620717411303424 + 
  (199253832037032960 - 298746157603386869*Sqrt[2] + 
    201450712330920960*Sqrt[2 + Sqrt[2]] + 175536482770833487*
     Sqrt[2*(2 + Sqrt[2])] + (348876085247778974 - 272831928043299396*
       Sqrt[2])*Cot[Pi/16] + (-747114568417519752 + 173339602476945487*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/(14643025445710642072780800*Pi) + 
  (3378184971260808000*Sqrt[2 + Sqrt[2]] + 1901497559696009897*
     Sqrt[2*(2 + Sqrt[2])] - 7*(49780878839864542 + 
      30949287581027729*Sqrt[2]) + 4000*(19085999063040 + 
      315010599624401*Sqrt[2])*Cot[Pi/16] - 
    (858100174265600000 + 1825153563443849897*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(183037818071383025909760000*Pi^2), 
 (-20285581*(-2 + Sqrt[2]) + 41907672*Sqrt[2 + Sqrt[2]] + 
    668255*Sqrt[2*(2 + Sqrt[2])] + 20953836*Sqrt[2]*Cot[Pi/16] - 
    668255*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(1021416395487628492800*
    Pi^10) + (-46672832757761280000 + 45444461428396912771*Sqrt[2] - 
    52299418677085440000*Sqrt[2 + Sqrt[2]] - 61175536617167563229*
     Sqrt[2*(2 + Sqrt[2])] + 2*(-58362243657505483229 + 
      27160289684239518000*Sqrt[2])*Cot[Pi/16] + 
    (160940577414043512000 - 55548950697843403229*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(79072337406837467193016320000*Pi^3) + 
  (682551198000*Sqrt[2] - 306518400000*(1 + Sqrt[2 + Sqrt[2]]) - 
    293453192749*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (-586906385498 + 376032798000*Sqrt[2])*Cot[Pi/16] + 
    (1058583996000 - 293453192749*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (163426623278020558848000*Pi^7) + 
  (-8197279*Sqrt[2] + 26286041*Sqrt[2*(2 + Sqrt[2])] + 
    (52572082 - 34483320*Sqrt[2])*Cot[Pi/16] + (-68966640 + 26286041*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(817133116390102794240*Pi^9) + 
  (-10648812218 + 7485909469*Sqrt[2] - 11208062088*Sqrt[2 + Sqrt[2]] - 
    279624935*Sqrt[2*(2 + Sqrt[2])] - 3442527684*Sqrt[2]*Cot[Pi/16] + 
    5*(864601344 + 55924987*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (3268532465560411176960*Pi^8) + (27763711428002 - 21602835330001*Sqrt[2] + 
    30306295913112*Sqrt[2 + Sqrt[2]] + 1271292242555*Sqrt[2*(2 + Sqrt[2])] + 
    7432168340556*Sqrt[2]*Cot[Pi/16] - 
    5*(3088391846400 + 254258448511*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (280159925619463815168000*Pi^6) + 
  (322498350575066 - 87241256021357*Sqrt[2] - 748579529289784*
     Sqrt[2 + Sqrt[2]] - 536658793279241*Sqrt[2*(2 + Sqrt[2])] - 
    4*(559926673408 + 74790498007975*Sqrt[2])*Cot[Pi/16] + 
    (150255545225984 + 534419086585609*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   75557863725914323419136 + 
  (-507916984825065194 + 395890360599683317*Sqrt[2] - 
    602616768366049704*Sqrt[2 + Sqrt[2]] - 48228063692924255*
     Sqrt[2*(2 + Sqrt[2])] - 108*(16262443008000 + 1467577259939279*Sqrt[2])*
     Cot[Pi/16] + 35*(8160573720547584 + 1327763424230293*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(395361687034187335965081600*Pi^4) + 
  (1989952206197760 - 2259642653879269*Sqrt[2] + 
    2177912016000000*Sqrt[2 + Sqrt[2]] + 1783053419383571*
     Sqrt[2*(2 + Sqrt[2])] + 2*(1689073514482451 - 932392028631420*Sqrt[2])*
     Cot[Pi/16] + (-5907480130525680 + 1595093609581331*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(32946807252848944663756800*Pi^5) + 
  (64152396054858265534 - 49610071822734284767*Sqrt[2] + 
    99904583661161053704*Sqrt[2 + Sqrt[2]] + 18092490327080994085*
     Sqrt[2*(2 + Sqrt[2])] + 4*(108198261964800000 + 
      8050505377836443713*Sqrt[2])*Cot[Pi/16] - 
    5*(7100108127693900800 + 3531939455844358817*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(11714420356568513658224640000*Pi^2) + 
  (335192015709399619584 - 50154735897037038065*Sqrt[2] + 
    369806387630772787200*Sqrt[2 + Sqrt[2]] + 968911382209947499063*
     Sqrt[2*(2 + Sqrt[2])] + 2*(951604196249260915255 - 
      324629865238105874964*Sqrt[2])*Cot[Pi/16] + 
    (-1668325848583196287056 + 934297010288574331447*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(226791178103166424423229030400*Pi) - 
  (223117*Csc[Pi/16]*(2*Cos[Pi/16] + Sqrt[2]*(Cos[(3*Pi)/16] + 
       Sin[(3*Pi)/16])))/(936298362530326118400*Pi^11), 
 3609673/(134826964204366961049600*Pi^12) + 
  (-120518369*(-2 + Sqrt[2]) + 754338096*Sqrt[2 + Sqrt[2]] + 
    256650679*Sqrt[2*(2 + Sqrt[2])] + 377169048*Sqrt[2]*Cot[Pi/16] - 
    256650679*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(235334337520349604741120*
    Pi^10) + (-2302811226754255232000 + 3206809240663847043187*Sqrt[2] - 
    2334414120581532032000*Sqrt[2 + Sqrt[2]] - 541522067260950759945*
     Sqrt[2*(2 + Sqrt[2])] + 2*(-525720620347312359945 + 
      706958593671632885566*Sqrt[2])*Cot[Pi/16] + 
    3*(1720749498422687858088 - 169973057811224653315*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(5060629594037597900353044480000*Pi^3) + 
  (50864189922172*Sqrt[2] - 37986392000000*(1 + Sqrt[2 + Sqrt[2]]) - 
    1961567209645*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(-1961567209645 + 6438898961086*Sqrt[2])*Cot[Pi/16] + 
    (63741987844344 - 1961567209645*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (10459303889793315766272000*Pi^7) + 
  (42827131*Sqrt[2] - 1115585*Sqrt[2*(2 + Sqrt[2])] + 
    (-2231170 + 43942716*Sqrt[2])*Cot[Pi/16] + (87885432 - 1115585*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(59923095201940871577600*Pi^11) + 
  (-5699725612*Sqrt[2] + 3491513600*(1 + Sqrt[2 + Sqrt[2]]) + 
    152054655*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (304109310 - 2208212012*Sqrt[2])*Cot[Pi/16] + 
    3*(-2635979208 + 50684885*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (52296519448966578831360*Pi^9) + 
  (-29434313206106 + 24443921723053*Sqrt[2] - 
    57788205516000*Sqrt[2 + Sqrt[2]] - 14176946154947*Sqrt[2*(2 + Sqrt[2])] - 
    19167337638000*Sqrt[2]*Cot[Pi/16] + 
    (19453530240000 + 14176946154947*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (188267470016279683792896000*Pi^8) + 
  (5*(10856124929332902 - 4964957916230995*Sqrt[2] - 
     6184331684509344*Sqrt[2 + Sqrt[2]] - 8563142246770339*
      Sqrt[2*(2 + Sqrt[2])] - 16*(5364242481152 + 161634209623125*Sqrt[2])*
      Cot[Pi/16] + (1012036976569344 + 8477314367071907*Sqrt[2])*
      Cos[(3*Pi)/16]*Csc[Pi/16]))/19342813113834066795298816 + 
  (140032718973692160 - 180159210504487547*Sqrt[2] + 
    140972518022703360*Sqrt[2 + Sqrt[2]] + 13537274115227305*
     Sqrt[2*(2 + Sqrt[2])] + (26134749181443410 - 52723966597011492*Sqrt[2])*
     Cot[Pi/16] + (-246420451216726344 + 12597475066216105*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(2108595664182332458480435200*Pi^5) + 
  (52502363771914570 - 47101811284620965*Sqrt[2] + 
    105254031572060112*Sqrt[2 + Sqrt[2]] + 28700680671969091*
     Sqrt[2*(2 + Sqrt[2])] + 95256*(48812605440 + 309183039551*Sqrt[2])*
     Cot[Pi/16] - (46350952341120000 + 24050987128176451*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(9488680488820496063161958400*Pi^6) + 
  (2484801536614454461184 - 3522047528011608812479*Sqrt[2] + 
    2528507098297890702080*Sqrt[2 + Sqrt[2]] + 2046180249149899462725*
     Sqrt[2*(2 + Sqrt[2])] + (4048654936616362684554 - 
      3039720678863617573124*Sqrt[2])*Cot[Pi/16] + 
    3*(-2869316152008375282776 + 667491562488821073943*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(2902927079720530232617331589120*Pi) + 
  (-3018503275807090365578 + 2951384477676260062789*Sqrt[2] - 
    8177133629126027736000*Sqrt[2 + Sqrt[2]] - 2791987224266293645211*
     Sqrt[2*(2 + Sqrt[2])] - 972000*(437596805775360 + 
      2503870295456249*Sqrt[2])*Cot[Pi/16] + 
    (3309609774759079680000 + 2366643129052643725211*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(45545666346338381103177400320000*Pi^4) + 
  (379839165066351327622032*Sqrt[2 + Sqrt[2]] + 196851239458443030377089*
     Sqrt[2*(2 + Sqrt[2])] - 191*(3693011191052179726 + 
      260447550499401797497*Sqrt[2]) + 
    8712*(1510324691579863040 + 15294128037479631993*Sqrt[2])*Cot[Pi/16] - 
    (113354278141306219776000 + 183693290745399263572609*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(326579296468559651169449803776000*Pi^2), 
 (838420471*(-2 + Sqrt[2]) - 1712937672*Sqrt[2 + Sqrt[2]] - 
    18048365*Sqrt[2*(2 + Sqrt[2])] - 856468836*Sqrt[2]*Cot[Pi/16] + 
    18048365*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/(34515702836317942028697600*
    Pi^12) + (-3451069050393722459187200 + 3550303813105164800987639*
     Sqrt[2] - 4024273364756496769280000*Sqrt[2 + Sqrt[2]] - 
    3672216017741774242480481*Sqrt[2*(2 + Sqrt[2])] + 
    (-6771227721120774174868162 + 3198246466090442274188120*Sqrt[2])*
     Cot[Pi/16] + (10420766296937381317656240 - 3099011703378999932387681*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (78379031152454316280667952906240000*Pi^3) + 
  (-214065696320179200 + 245409449785342603*Sqrt[2] - 
    242147416291200000*Sqrt[2 + Sqrt[2]] - 108085673607247037*
     Sqrt[2*(2 + Sqrt[2])] + 2*(-94044813621736637 + 
      55673853550694820*Sqrt[2])*Cot[Pi/16] + 
    (464842830493979280 - 80003953636226237*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(759094439105639685052956672000*Pi^7) + 
  (4907206049*Sqrt[2] - 6957327271*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-6957327271 + 5932266660*Sqrt[2])*Cot[Pi/16] + 
    (23729066640 - 6957327271*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (207094217017907652172185600*Pi^11) + 
  (451703085934 - 343317659447*Sqrt[2] + 466388022744*Sqrt[2 + Sqrt[2]] + 
    7342468405*Sqrt[2*(2 + Sqrt[2])] + 115727894892*Sqrt[2]*Cot[Pi/16] - 
    5*(46986446592 + 1468493681*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (75306988006511873517158400*Pi^10) + 
  (-28038459330000*Sqrt[2] + 15711811200000*(1 + Sqrt[2 + Sqrt[2]]) + 
    8320830170171*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(8320830170171 - 6163324065000*Sqrt[2])*Cot[Pi/16] + 
    19*(-2124479340000 + 437938430009*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (3012279520260474940686336000*Pi^9) + 
  (-3556858887713938 + 3074364921776969*Sqrt[2] - 
    3742316637245208*Sqrt[2 + Sqrt[2]] - 92728874765635*
     Sqrt[2*(2 + Sqrt[2])] - 575222840702604*Sqrt[2]*Cot[Pi/16] + 
    5*(518374191168000 + 18545774953127*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (12049118081041899762745344000*Pi^8) + 
  (21610990742698145278 - 18793708720977517439*Sqrt[2] + 
    23585490656343803448*Sqrt[2 + Sqrt[2]] + 1045371126120237085*
     Sqrt[2*(2 + Sqrt[2])] + 108*(1076317949952000 + 
      34688988974500453*Sqrt[2])*Cot[Pi/16] - 
    5*(3218533807570341120 + 185825757505084217*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(3036377756422558740211826688000*Pi^6) + 
  (309652817483601718 - 81360124726379675*Sqrt[2] - 
    708904118916727160*Sqrt[2 + Sqrt[2]] - 510769923684789335*
     Sqrt[2*(2 + Sqrt[2])] - 4*(745727742312448 + 69873579989579375*Sqrt[2])*
     Cot[Pi/16] + (149915479000092160 + 507787012715539543*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/1237940039285380274899124224 + 
  (-237816197646868787444794 + 196917097465896013498397*Sqrt[2] - 
    282225484353485926159704*Sqrt[2 + Sqrt[2]] - 23389718219791769357455*
     Sqrt[2*(2 + Sqrt[2])] - 36*(65837492582400000000 + 
      1719963018549948425107*Sqrt[2])*Cot[Pi/16] + 
    65*(2436740723352148300800 + 323377976720390297807*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(2914922646165656390603353620480000*Pi^4) + 
  (4080218526505449216000 - 4592277630292623705337*Sqrt[2] + 
    4811861295699736320000*Sqrt[2 + Sqrt[2]] + 2673737068601731706663*
     Sqrt[2*(2 + Sqrt[2])] + (4615831368009176309326 - 
      2454153403194619092000*Sqrt[2])*Cot[Pi/16] + 
    (-9720168102088974504000 + 1942094299407444602663*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(728730661541414097650838405120000*Pi^5) + 
  (34001088756816669283304338 - 27204291609001627861121609*Sqrt[2] + 
    53052091931632708085816808*Sqrt[2 + Sqrt[2]] + 
    9729971138493612780072235*Sqrt[2*(2 + Sqrt[2])] + 
    36*(11359419504755187712000 + 447717477337151873461749*Sqrt[2])*
     Cot[Pi/16] - 5*(4163286712671554639314176 + 1864206407264485204488047*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (104505374869939088374223937208320000*Pi^2) + 
  (61397035423558134513314816 - 19721302382913201849451001*Sqrt[2] + 
    69004945038573358222453760*Sqrt[2 + Sqrt[2]] + 
    155076089381762366310363191*Sqrt[2*(2 + Sqrt[2])] + 
    2*(151272134574254754455793719 - 52896223363051104968680216*Sqrt[2])*
     Cot[Pi/16] + (-280589838490777778097174624 + 147468179766747142601224247*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (627961185885145099919781169358438400*Pi) + 
  (19674097*Csc[Pi/16]*(2*Cos[Pi/16] + Sqrt[2]*(Cos[(3*Pi)/16] + 
       Sin[(3*Pi)/16])))/(112176034218033311593267200*Pi^13), 
 -2522791/(139596842582441454427176960*Pi^14) + 
  (4086357799*(-2 + Sqrt[2]) - 17129376720*Sqrt[2 + Sqrt[2]] - 
    4478330561*Sqrt[2*(2 + Sqrt[2])] - 8564688360*Sqrt[2]*Cot[Pi/16] + 
    4478330561*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (4418009963048696579673292800*Pi^12) + 
  (-154304337825092945971360000 + 201471098080092326575001629*Sqrt[2] - 
    157815173827982622296224000*Sqrt[2 + Sqrt[2]] - 
    33704788330748921684993935*Sqrt[2*(2 + Sqrt[2])] + 
    (-63898740658608167045123870 + 77360712582858625963771564*Sqrt[2])*
     Cot[Pi/16] + (312536598993699874223767128 - 30193952327859245360129935*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (5016257993757076241962748985999360000*Pi^3) + 
  (-17808052557628972800 + 19352573189482587893*Sqrt[2] - 
    17948461157484076800*Sqrt[2 + Sqrt[2]] - 753480894167882695*
     Sqrt[2*(2 + Sqrt[2])] + 2*(-683276594240330695 + 
      1078796463083196894*Sqrt[2])*Cot[Pi/16] + 
    29*(767711965855753944 - 21140423941819955*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(48582044102760939843389227008000*Pi^7) + 
  (2475119896884*Sqrt[2] - 1803133612800*(1 + Sqrt[2 + Sqrt[2]]) - 
    39425238785*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (-78850477570 + 671986284084*Sqrt[2])*Cot[Pi/16] + 
    (3147106180968 - 39425238785*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (13254029889146089739019878400*Pi^11) + 
  (-1126982315*Sqrt[2] + 19674097*Sqrt[2*(2 + Sqrt[2])] + 
    (39348194 - 1146656412*Sqrt[2])*Cot[Pi/16] + 
    (-2293312824 + 19674097*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1435853237990826388393820160*Pi^13) + 
  (6665267611598 - 5681956135399*Sqrt[2] + 10489441122720*Sqrt[2 + Sqrt[2]] + 
    1912086755561*Sqrt[2*(2 + Sqrt[2])] + 2895398231760*Sqrt[2]*Cot[Pi/16] - 
    (4698644659200 + 1912086755561*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (19278588929667039620392550400*Pi^10) + 
  (-503576829994356*Sqrt[2] + 447801074496000*(1 + Sqrt[2 + Sqrt[2]]) + 
    10675553595071*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (21351107190142 - 55775755498356*Sqrt[2])*Cot[Pi/16] + 
    (-559352585492712 + 10675553595071*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (38557177859334079240785100800*Pi^9) + 
  (-1496721340550291078 + 1362240400348937539*Sqrt[2] - 
    2317789502473903920*Sqrt[2 + Sqrt[2]] - 505060904664334421*
     Sqrt[2*(2 + Sqrt[2])] - 1428840*(132312678400 + 315282465119*Sqrt[2])*
     Cot[Pi/16] + (1416813107552640000 + 316007257259278421*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(75572068604294795311938797568000*Pi^8) + 
  (5*(5045903027046757874 - 2283214402627956985*Sqrt[2] - 
     3016366540044872368*Sqrt[2 + Sqrt[2]] - 4056042045266931793*
      Sqrt[2*(2 + Sqrt[2])] - 8*(6226815430279168 + 155442362175737195*
        Sqrt[2])*Cot[Pi/16] + (529288745233077248 + 4006227521824698449*
        Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/158456325028528675187087900672 + 
  (790125145628765055838 - 724124885548569459119*Sqrt[2] + 
    1341851067682537308480*Sqrt[2 + Sqrt[2]] + 347349211235104443121*
     Sqrt[2*(2 + Sqrt[2])] + 4320*(33095486207508480 + 
      62587261782144307*Sqrt[2])*Cot[Pi/16] - 
    (801097125884810496000 + 204376710818667809521*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1554625411288350074988455264256000*Pi^6) + 
  (48315285892833835852800 - 56227073397778437459925*Sqrt[2] + 
    49125082350943894348800*Sqrt[2 + Sqrt[2]] + 4214053173158707622063*
     Sqrt[2*(2 + Sqrt[2])] + 2*(3809154944103678374063 - 
      5658022109996625366594*Sqrt[2])*Cot[Pi/16] + 
    (-71757170790930395815176 + 3404256715048649126063*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(9327752467730100449930731585536000*Pi^5) + 
  (-242761078391556837697061506 + 231828170503352266110098753*Sqrt[2] - 
    548598994796657105560329840*Sqrt[2 + Sqrt[2]] - 
    175710493520522166206066167*Sqrt[2*(2 + Sqrt[2])] - 
    43560*(1046443311201654374400 + 3238299604517508568507*Sqrt[2])*
     Cot[Pi/16] + (266478333251091759072000000 + 130127422884578101657202167*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (45146321943813686177664740873994240000*Pi^4) + 
  (428211877833432719725796864 - 583084345913755673120748209*Sqrt[2] + 
    438543834528606116228472320*Sqrt[2 + Sqrt[2]] + 
    336161809924989988523229395*Sqrt[2*(2 + Sqrt[2])] + 
    (661991663154806580543783334 - 480702321310139545415505284*Sqrt[2])*
     Cot[Pi/16] + (-1399948477148885207059482888 + 
      325829853229816592020553939*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (8037903179329857278973198967788011520*Pi) + 
  (218854971243491937181257076606 - 573349182508782501868932909503*Sqrt[2] + 
    3215289956644542928305620295648*Sqrt[2 + Sqrt[2]] + 
    1572037258061849207269953964081*Sqrt[2*(2 + Sqrt[2])] + 
    1192464*(123810472033241610158080 + 897220810082242498865151*Sqrt[2])*
     Cot[Pi/16] - (1075482924496720489972153451520 + 
      1424397727339201783854409254961*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (44308941276055838250339759309931413504000*Pi^2), 
 (-4322267549*(-2 + Sqrt[2]) + 8770674648*Sqrt[2 + Sqrt[2]] + 
    63069775*Sqrt[2*(2 + Sqrt[2])] + 4385337324*Sqrt[2]*Cot[Pi/16] - 
    63069775*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (178683958505525061666786508800*Pi^14) + 
  (-2461760678337600953118149984640000 + 2597103256679648934439569844057973*
     Sqrt[2] - 2968681227631822753402797244800000*Sqrt[2 + Sqrt[2]] - 
    2286720774403144048223973820540027*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-2033260499756033148081650190460027 + 
      957571401725485114630373209899000*Sqrt[2])*Cot[Pi/16] + 
    (6798966834533763211924290084396000 - 1779800225108922247939326560380027*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (797560942969005088506115667578765443072000000*Pi^3) + 
  (-157040832821438442240000 + 171917029042053583636349*Sqrt[2] - 
    198306319404622867200000*Sqrt[2 + Sqrt[2]] - 66479671856082777199651*
     Sqrt[2*(2 + Sqrt[2])] + (-91693857128981129439302 + 
      40090381493513493636000*Sqrt[2])*Cot[Pi/16] + 
    (278487082391649854472000 - 25214185272898352239651*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(5596651480638060269958438951321600000*
    Pi^7) + (11960251695054000*Sqrt[2] - 8114101257600000*
     (1 + Sqrt[2 + Sqrt[2]]) - 2467142813076293*Sqrt[2]*
     (1 + Sqrt[2 + Sqrt[2]]) + (-4934285626152586 + 3846150437454000*Sqrt[2])*
     Cot[Pi/16] + (15806402132508000 - 2467142813076293*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(763432121614814768967544995840000*Pi^11) + 
  (-2374847488986 + 1975433588333*Sqrt[2] - 2425189691016*Sqrt[2 + Sqrt[2]] - 
    25171101015*Sqrt[2*(2 + Sqrt[2])] - 424585001668*Sqrt[2]*Cot[Pi/16] + 
    5*(315203937536 + 5034220203*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (282752637635116581099090739200*Pi^12) + 
  (-11232213343*Sqrt[2] + 9407602073*Sqrt[2*(2 + Sqrt[2])] + 
    (18815204146 - 20639815416*Sqrt[2])*Cot[Pi/16] + 
    (-41279630832 + 9407602073*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (330820586033086399885936164864*Pi^13) + 
  (3749887672163598 - 3657432001348999*Sqrt[2] + 
    3870574213238568*Sqrt[2 + Sqrt[2]] + 60343270537485*
     Sqrt[2*(2 + Sqrt[2])] + 152798941352084*Sqrt[2]*Cot[Pi/16] - 
    5*(712995266106880 + 12068654107497*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (6169148457493452678525616128000*Pi^10) + 
  (-112279199191040646026 + 111477778977375897413*Sqrt[2] - 
    118100622710648978856*Sqrt[2 + Sqrt[2]] - 3383345878316806415*
     Sqrt[2*(2 + Sqrt[2])] - 4*(236317059256320000 + 
      809874463739068757*Sqrt[2])*Cot[Pi/16] + 
    5*(22324325400147285760 + 487615528258305283*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(4836612390674866899964083044352000*Pi^8) + 
  (5560937221532636160 - 6025953276978431221*Sqrt[2] + 
    6564639383084160000*Sqrt[2 + Sqrt[2]] + 1863114638603749379*
     Sqrt[2*(2 + Sqrt[2])] + 2*(1361263557827987459 - 
      662214266249010300*Sqrt[2])*Cot[Pi/16] + 
    (-9213496448080201200 + 859412477052225539*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(6529426727411070314951512109875200*Pi^9) + 
  (149823247850203687654 - 38420602139760737779*Sqrt[2] - 
    339483248397891651752*Sqrt[2 + Sqrt[2]] - 245571874114295314887*
     Sqrt[2*(2 + Sqrt[2])] - 12*(153104331707940864 + 
      11027664701946422887*Sqrt[2])*Cot[Pi/16] + 
    (74819295551177502464 + 243734622133800024519*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/10141204801825835211973625643008 + 
  (241499046150909246861798 - 227349471615858791046899*Sqrt[2] + 
    263519870169432059434728*Sqrt[2 + Sqrt[2]] + 12976581465902880846465*
     Sqrt[2*(2 + Sqrt[2])] + 4*(983084728320737280000 + 
      5798454271917596885341*Sqrt[2])*Cot[Pi/16] - 
    5*(43426447198818256870400 + 1808848510523986345293*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(497480131612272023996305684561920000*Pi^6) + 
  (579072083939096369639086080 - 644592798323217647882727833*Sqrt[2] + 
    728378424355372664645376000*Sqrt[2 + Sqrt[2]] + 
    327401915185794027923578447*Sqrt[2*(2 + Sqrt[2])] + 
    (505497489955311760840866974 - 243616289153639011160930280*Sqrt[2])*
     Cot[Pi/16] + (-1215611002662650686967236560 + 
      178095574769517732917288527*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1300214071981834161916744537171034112000*Pi^5) + 
  (-14785501127423646435712256262 + 12806128077917837018851368451*Sqrt[2] - 
    17549216894853277267457199672*Sqrt[2 + Sqrt[2]] - 
    1519859944376362960858071705*Sqrt[2*(2 + Sqrt[2])] - 
    4*(69001030330773772492800000 + 805807218139769321936939879*Sqrt[2])*
     Cot[Pi/16] + 5*(2220551829947024538392336128 + 
      248771164610653574177374341*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (2889364604404075915370543415935631360000*Pi^4) + 
  (32557033433935890393968350208 - 14085571373709462452710340859*Sqrt[2] + 
    37161085299655196111643939840*Sqrt[2 + Sqrt[2]] + 
    74347912105293718631190006765*Sqrt[2*(2 + Sqrt[2])] + 
    2*(72045886172434065772352211949 - 25636199089673992486128203892*Sqrt[2])*
     Cot[Pi/16] + (-139705881658351166056156755408 + 
      69743860239574412913514417133*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (5144258034771108658542847339384327372800*Pi) + 
  (275559949451295171398410375824654 - 226332641536798847859462264711047*
     Sqrt[2] + 430563425521019760066239877077352*Sqrt[2 + Sqrt[2]] + 
    79964962683549021746698559138349*Sqrt[2*(2 + Sqrt[2])] + 
    4*(1231612324343363706391904256000 + 31066455325167972615019763306989*
       Sqrt[2])*Cot[Pi/16] - (182031782919675979146081770621440 + 
      75038513386175566921130942114349*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (14178861208337868240108722979178052321280000*Pi^2) - 
  (664400311*Csc[Pi/16]*(2*Cos[Pi/16] + 
     Sqrt[2]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16])))/
   (6030583599561470831254044672000*Pi^15), 
 4070168161/(385957350371934133200258859008000*Pi^16) + 
  (-2107219937501*(-2 + Sqrt[2]) + 7104246464880*Sqrt[2 + Sqrt[2]] + 
    1444903294939*Sqrt[2*(2 + Sqrt[2])] + 3552123232440*Sqrt[2]*Cot[Pi/16] - 
    1444903294939*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1852595281785283839361242523238400*Pi^14) + 
  (-106505971468145955343359591979200000*Sqrt[2 + Sqrt[2]] - 
    21555813587070797555123851647492035*Sqrt[2*(2 + Sqrt[2])] + 
    169*(-610556466688979642856382008000000 + 
      761719790329212710922977885465209*Sqrt[2]) + 
    (-39789698576433199409616670667784070 + 
      43780486684561790357747522311912356*Sqrt[2])*Cot[Pi/16] + 
    (194066944837269536058854636603024712 - 
      18233884989362401854492819020292035*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (51043900350016325664391402725040988356608000000*Pi^3) + 
  (-11147186451173264277120000 + 11013834176331296738184013*Sqrt[2] - 
    11372974516029103816320000*Sqrt[2 + Sqrt[2]] - 
    467784016779299722456055*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-354889984351379952856055 + 54321838540746322160034*Sqrt[2])*
     Cot[Pi/16] + (11590261870192089104960136 - 241995951923460183256055*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (358185694760835857277340092884582400000*Pi^7) + 
  (1271835141467143644*Sqrt[2] - 1306032145606080000*
     (1 + Sqrt[2 + Sqrt[2]]) - 15345920942836165*Sqrt[2]*
     (1 + Sqrt[2 + Sqrt[2]]) - 2*(15345920942836165 + 
      17098502069468178*Sqrt[2])*Cot[Pi/16] + 
    (1237638137328207288 - 15345920942836165*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(48859655783348145213922879733760000*Pi^11) + 
  (275614003873*Sqrt[2] - 3322001555*Sqrt[2*(2 + Sqrt[2])] + 
    (-6644003110 + 278936005428*Sqrt[2])*Cot[Pi/16] + 
    (557872010856 - 3322001555*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (385957350371934133200258859008000*Pi^15) + 
  (-134765282405772*Sqrt[2] + 114196092652800*(1 + Sqrt[2 + Sqrt[2]]) + 
    1312291751335*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (2624583502670 - 20569189752972*Sqrt[2])*Cot[Pi/16] + 
    (-155334472158744 + 1312291751335*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (529312937652938239817497863782400*Pi^13) + 
  (-26264788547465966 + 23770527165572983*Sqrt[2] - 
    36301258248804000*Sqrt[2 + Sqrt[2]] - 5018234850669017*
     Sqrt[2*(2 + Sqrt[2])] - 7512496232562000*Sqrt[2]*Cot[Pi/16] + 
    (21276265783680000 + 5018234850669017*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (48859655783348145213922879733760000*Pi^12) + 
  (46603157129619658046 - 44743327880264065183*Sqrt[2] + 
    62916973153958190960*Sqrt[2 + Sqrt[2]] + 12690755273586902297*
     Sqrt[2*(2 + Sqrt[2])] + 52920*(171347213205504 + 
      103607142859169*Sqrt[2])*Cot[Pi/16] - 
    (51951193153743744000 + 3623060750751630617*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1044708276385771250392241937580032000*Pi^10) + 
  (2713222652803069881600 - 2553173942728248432727*Sqrt[2] + 
    2738315206841857977600*Sqrt[2 + Sqrt[2]] + 59740941315821000285*
     Sqrt[2*(2 + Sqrt[2])] + 2*(47194664296426952285 + 
      62700161398894272294*Sqrt[2])*Cot[Pi/16] + 
    (-2487514561246280888424 + 34648387277032904285*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(2089416552771542500784483875160064000*Pi^9) + 
  (-9306500018178592808378618 + 8813955137323981574749309*Sqrt[2] - 
    13030233557085591565464000*Sqrt[2 + Sqrt[2]] - 
    3184694623069219580782691*Sqrt[2*(2 + Sqrt[2])] - 
    324000*(8165604034664939520 + 3183900607075279043*Sqrt[2])*Cot[Pi/16] + 
    13*(843620458746216211200000 + 41464531987521475100207*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(5014599726651702001882761300384153600000*
    Pi^8) + (95040820147658006171782 - 42593777991902262923331*Sqrt[2] - 
    59157759891543720371072*Sqrt[2 + Sqrt[2]] - 77657364420164258306563*
     Sqrt[2*(2 + Sqrt[2])] - 64*(17439825017606094848 + 
      376471460363776952935*Sqrt[2])*Cot[Pi/16] + 
    (10969412964980270395392 + 76541215619037468236291*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/10384593717069655257060992658440192 + 
  (8380520733102281448209787754 - 7787934168441475715496346037*Sqrt[2] + 
    13025396278168422525378690480*Sqrt[2 + Sqrt[2]] + 
    3466022189079505043448359203*Sqrt[2*(2 + Sqrt[2])] + 
    130680*(17502057186201936101376 + 13555554948327531117493*Sqrt[2])*
     Cot[Pi/16] - (9482516436873538992510720000 + 
      1178853355986636033720543523*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (208034251517093465906679125947365457920000*Pi^6) + 
  (156081310672075163798369760000 - 170245566080238535637354352383*Sqrt[2] + 
    160549690645075795704739296000*Sqrt[2 + Sqrt[2]] + 
    13193850396169263514822573765*Sqrt[2*(2 + Sqrt[2])] + 
    (21919320819337895123275611530 - 22889725831332003447437630148*Sqrt[2])*
     Cot[Pi/16] + (-206329142307739802599614556296 + 
      8725470423168631608453037765*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (416068503034186931813358251894730915840000*Pi^5) + 
  (29*(37437130244276092299650920192 - 49456790332366253534339220401*
       Sqrt[2]) + 1118784985898122435136925602560*Sqrt[2 + Sqrt[2]] + 
    822528694834007270747593734031*Sqrt[2*(2 + Sqrt[2])] + 
    10*(161194918085389878304813855107 - 113799062857450618810650552310*
       Sqrt[2])*Cot[Pi/16] + (-3394766243047134811349936648760 + 
      789420486019891512300544817039*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (329232514225350954146742229720596951859200*Pi) + 
  (978433725537077876143001061744866 - 1749448290379397474801621063730801*
     Sqrt[2] + 8174149382038718284396977567586896*Sqrt[2 + Sqrt[2]] + 
    3828056175866013643719533163429047*Sqrt[2*(2 + Sqrt[2])] + 
    8*(57549586903798359898136227627008 + 324580614474163395734477917553381*
       Sqrt[2])*Cot[Pi/16] - 13*(229296888496315688665025452825600 + 
      259050729279663597271880257108691*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1814894234667247134733916541334790697123840000*Pi^2) + 
  (-60379416177820127129473184482643522 + 57157538464258250635926786071401761*
     Sqrt[2] - 122628330958157282499780593654964000*Sqrt[2 + Sqrt[2]] - 
    38089469072330005085756359224240239*Sqrt[2*(2 + Sqrt[2])] - 
    16562000*(841083405646833401835847680 + 1653261889963109937090776981*
       Sqrt[2])*Cot[Pi/16] + (67865684115019228943585696936320000 + 
      24159445708007150284551049948080239*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (153131701050048976993174208175122965069824000000*Pi^4), 
 (2000498252959*(-2 + Sqrt[2]) - 4041698187528*Sqrt[2 + Sqrt[2]] - 
    20350840805*Sqrt[2*(2 + Sqrt[2])] - 2020849093764*Sqrt[2]*Cot[Pi/16] + 
    20350840805*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (98805081695215138099266267906048000*Pi^16) + 
  (-338655257134611459995431369188480000*Sqrt[2 + Sqrt[2]] - 
    230850186763792787857355326767577477*Sqrt[2*(2 + Sqrt[2])] + 
    5*(-54553808677260105727794561177781248 + 
      58347267086127531280823833665717703*Sqrt[2]) + 
    2*(-197907079889637322179126045117790597 + 
      91965632529909492133021562953842996*Sqrt[2])*Cot[Pi/16] + 
    (706517787254249428527517621003851984 - 
      164963973015481856500896763468003717*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1306723848960417937008419909761049301929164800000*Pi^3) + 
  (-2589800746887932687039969280 + 2778313737064133852855009461*Sqrt[2] - 
    3619946063033189405049600000*Sqrt[2 + Sqrt[2]] - 
    1102494414616415773936495955*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-587421756543787414931680595 + 130431044323680110870952708*Sqrt[2])*
     Cot[Pi/16] + (4141670240327909848533410832 - 72349098471159055926865235*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1109516008091165151502288671719282442240000*Pi^7) + 
  (-1783930956461480960 + 1802819103747741743*Sqrt[2] - 
    2225983363291520000*Sqrt[2 + Sqrt[2]] - 479141826187607801*
     Sqrt[2*(2 + Sqrt[2])] + (-516231245545176562 + 
      55977566643829544*Sqrt[2])*Cot[Pi/16] + 
    (2337938496579179088 - 37089419357568761*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(972850035152887513592775560921088000*Pi^11) + 
  (358358961013*Sqrt[2] - 199513049843*Sqrt[2*(2 + Sqrt[2])] + 
    (-399026099686 + 557872010856*Sqrt[2])*Cot[Pi/16] + 
    (1115744021712 - 199513049843*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (9880508169521513809926626790604800*Pi^15) + 
  (1116705309701438 - 1028237189941279*Sqrt[2] + 
    1132727807397528*Sqrt[2 + Sqrt[2]] + 8011248848045*
     Sqrt[2*(2 + Sqrt[2])] + 96479368608204*Sqrt[2]*Cot[Pi/16] - 
    5*(187953814036224 + 1602249769609*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (118566098034258165719119521487257600*Pi^14) + 
  (-2943710326705563286 + 3281910284242093643*Sqrt[2] - 
    3005358419768534856*Sqrt[2 + Sqrt[2]] - 30824046531485785*
     Sqrt[2*(2 + Sqrt[2])] + 307375911005044572*Sqrt[2]*Cot[Pi/16] + 
    5*(724022048355724800 + 6164809306297157*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(3127017970134281293691064302960640000*Pi^12) + 
  (-71355805670466000*Sqrt[2] + 57098046326400000*(1 + Sqrt[2 + Sqrt[2]]) + 
    10267001394503083*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    (20534002789006166 - 14257759344066000*Sqrt[2])*Cot[Pi/16] + 
    (-85613565014532000 + 10267001394503083*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(3387602800978804734831986328207360000*Pi^13) + 
  (3476975823041199981394 - 4003033035829977113897*Sqrt[2] + 
    3587979010948279958664*Sqrt[2 + Sqrt[2]] + 78170830260628167835*
     Sqrt[2*(2 + Sqrt[2])] + 108*(419800672353484800 - 
      4566896806873382621*Sqrt[2])*Cot[Pi/16] - 
    5*(914885744246586120960 + 6566471529290361887*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(66861329688689360025103484005122048000*Pi^10) + 
  (2371928504657411508480000 - 2455966850418983030492567*Sqrt[2] + 
    3286431835094976825600000*Sqrt[2 + Sqrt[2]] + 851591769031616601039433*
     Sqrt[2*(2 + Sqrt[2])] + (788680207625667884958866 - 
      21126784355622805932000*Sqrt[2])*Cot[Pi/16] - 
    (3328685403806222437464000 + 62911561405948716080567*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(26744531875475744010041393602048819200000*
    Pi^9) + (5*(116695359304085143450222 - 29308787217833381328183*Sqrt[2] - 
     262327469814354806956856*Sqrt[2 + Sqrt[2]] - 190375074533031945448147*
      Sqrt[2*(2 + Sqrt[2])] - 4*(431829986905985122304 + 
       25315295624789060709223*Sqrt[2])*Cot[Pi/16] + 
     (59805104816042321283072 + 188647754585408004958931*Sqrt[2])*
      Cos[(3*Pi)/16]*Csc[Pi/16]))/664613997892457936451903530140172288 + 
  (-544462193598068848965072298 + 596643052289439096855336149*Sqrt[2] - 
    572560954147023187595971608*Sqrt[2 + Sqrt[2]] - 
    21253083341988437462649655*Sqrt[2*(2 + Sqrt[2])] + 
    108*(-133401908657616076800000 + 419770198929669877055687*Sqrt[2])*
     Cot[Pi/16] + 5*(132646263423166376208000000 + 1369135441393180233649931*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (320934382505708928120496723224585830400000*Pi^8) + 
  (428274541375821352793109355646 - 427726399166800195631613792703*Sqrt[2] + 
    467257319950884744377729583576*Sqrt[2 + Sqrt[2]] + 
    26276426787345397033843349165*Sqrt[2*(2 + Sqrt[2])] + 
    324*(41882947529714205194649600 + 40908932088701085531705067*Sqrt[2])*
     Cot[Pi/16] - 5*(88149666391481288190636940032 + 
      2541270357543598910155375753*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (13314192097093981818027464060631389306880000*Pi^6) + 
  (27090285083023180380062203395412838 - 22720400733312387978209308965152307*
     Sqrt[2] + 42373342539282874694483300414975640*Sqrt[2 + Sqrt[2]] + 
    7966763389837648139493973954899353*Sqrt[2*(2 + Sqrt[2])] + 
    4*(162617330853900491141712722558976 + 2921544604033209644195004373730995*
       Sqrt[2])*Cot[Pi/16] - (19000985707017197540923265425127680 + 
      7316294066422046174927123064663449*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (23230646203740763324594131729085320923185152000*Pi^2) + 
  (7879774964124059722722615915180032 - 4025509993199353783196698572691633*
     Sqrt[2] + 9113967140061661120615178018222080*Sqrt[2 + Sqrt[2]] + 
    16632653879652841142913758226000271*Sqrt[2*(2 + Sqrt[2])] + 
    2*(16015557791684040443967477174479247 - 
      5772098366395266902747639390234912*Sqrt[2])*Cot[Pi/16] + 
    (-32202360605642728731605735579161728 + 
      15398461703715239745021196122958223*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (19486350665958691993274061698918915909080842240*Pi) + 
  (102928046431456276231318460703360000 - 
    113715616616542821334509013844193163*Sqrt[2] + 
    137099865796096700133794959401600000*Sqrt[2 + Sqrt[2]] + 
    54575568379953514182298305915128837*Sqrt[2*(2 + Sqrt[2])] + 
    (74979317395266604462120113132017674 - 
      31191319200399635383012360357722000*Sqrt[2])*Cot[Pi/16] + 
    (-199482504196895970899819680117044000 + 
      20403749015313090279821807216888837*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (3150137850172436098145297996745386710007808000000*Pi^5) + 
  (-3124779884476625065953323394497810122 + 
    2802221738139004484581988985669353061*Sqrt[2] - 
    3709210097581191347072041832854929912*Sqrt[2 + Sqrt[2]] - 
    337271546891785929940528458832959895*Sqrt[2*(2 + Sqrt[2])] - 
    4*(22528220169751394690584619827200000 + 
      142429203137600233137381097088154239*Sqrt[2])*Cot[Pi/16] + 
    5*(513955294496077896394598611229939200 + 
      49431733242556070235637995904831979*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (9800428867203134527563149323207869764468736000000*Pi^4) + 
  (172319579*Csc[Pi/16]*(2*Cos[Pi/16] + 
     Sqrt[2]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16])))/
   (2856609504793634945046813868032000*Pi^17), 
 -163716695587/(30234354998735832258375477979250688000*Pi^18) + 
  (123724670251399*(-2 + Sqrt[2]) - 363752836877520*Sqrt[2 + Sqrt[2]] - 
    58151748187361*Sqrt[2*(2 + Sqrt[2])] - 181876418438760*Sqrt[2]*
     Cot[Pi/16] + 58151748187361*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (113823454112887839090354740627767296000*Pi^16) + 
  (-54597861393524280752881543785415212800 + 
    65846614738174944434418438337838390233*Sqrt[2] - 
    56877706631326153455883712401326636800*Sqrt[2 + Sqrt[2]] - 
    11108870437325879411422535022255027315*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-9968947818424943059921450714299315315 + 
      10038889272087335194978630479383390374*Sqrt[2])*Cot[Pi/16] + 
    9*(10781473746630610470644248257651133144 - 
      981002799947111856491151822927067035*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(418151631667333739842694371123535776617332736000000*Pi^3) + 
  (-6808365803368359279925227523778 + 6541234924678384169889166517089*
     Sqrt[2] - 9011286969129099540961310513520*Sqrt[2 + Sqrt[2]] - 
    2646222252842780942981591139671*Sqrt[2*(2 + Sqrt[2])] + 
    1176120*(-2626877648475344033710080 + 149789314348931717774927*Sqrt[2])*
     Cot[Pi/16] + (9363627385913230684780204800000 - 
      443301087082040681945508149929*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (44735685446235778908572279243721468071116800000*Pi^8) + 
  (-854024582112473476878300512000 + 794239884456862957420956333219*Sqrt[2] - 
    884299200713730645753361760000*Sqrt[2 + Sqrt[2]] - 
    39041523473859928663785285745*Sqrt[2*(2 + Sqrt[2])] - 
    2*(23904214173231344226254661745 + 25508896391503879834310070518*Sqrt[2])*
     Cot[Pi/16] + (782263615147715126416121477928 - 
      8766904872602759788724037745*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (355045122589172848480732374950170381516800000*Pi^7) + 
  (-38493516717274418969542 + 39478787476613190323171*Sqrt[2] - 
    47784549881344160389680*Sqrt[2 + Sqrt[2]] - 10527951185073752911669*
     Sqrt[2*(2 + Sqrt[2])] + 1428840*(-8233860478484480 + 
      1555239761164849*Sqrt[2])*Cot[Pi/16] + 
    (52228927442029726080000 - 1236918021004011491531*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(529541731134419731398819593320566620160000*Pi^12) + 
  (-64278507917883108102400 + 53706016737304094827243*Sqrt[2] - 
    64974740458640419590400*Sqrt[2 + Sqrt[2]] - 891869928926484704665*
     Sqrt[2*(2 + Sqrt[2])] - 2*(543753658547828960665 + 
      5188426896204920029246*Sqrt[2])*Cot[Pi/16] + 
    (44221032873820739473416 - 195637388169173216665*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(19612656708682212274030355308169134080000*Pi^11) + 
  (908289929921044*Sqrt[2] - 877370660576000*(1 + Sqrt[2 + Sqrt[2]]) - 
    5499414485545*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(-5499414485545 + 15459634672522*Sqrt[2])*Cot[Pi/16] + 
    (939209199266088 - 5499414485545*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (3161762614246884419176520572993536000*Pi^15) + 
  (-4953948188141*Sqrt[2] + 42218296855*Sqrt[2*(2 + Sqrt[2])] + 
    (84436593710 - 4996166484996*Sqrt[2])*Cot[Pi/16] + 
    (-9992332969992 + 42218296855*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (8958327407032839187666808290148352000*Pi^17) + 
  (-8855017566155770948*Sqrt[2] + 10238579631855680000*
     (1 + Sqrt[2 + Sqrt[2]]) + 62347687795913515*Sqrt[2]*
     (1 + Sqrt[2 + Sqrt[2]]) + 2*(62347687795913515 + 
      691781032849954526*Sqrt[2])*Cot[Pi/16] + 
    (-7471455500455861896 + 62347687795913515*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(216806579262643503029247125005271040000*Pi^13) + 
  (4399217025155696222 - 4314088920485368111*Sqrt[2] + 
    5589599413305060000*Sqrt[2 + Sqrt[2]] + 595191194074681889*
     Sqrt[2*(2 + Sqrt[2])] + 680319298745010000*Sqrt[2]*Cot[Pi/16] - 
    (4228960815815040000 + 595191194074681889*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(6829407246773270345421284437666037760000*Pi^14) + 
  (204006270029290307811200000 - 176068811416958608671821223*Sqrt[2] + 
    208965212013675471075200000*Sqrt[2 + Sqrt[2]] + 
    5385847645536356293367365*Sqrt[2*(2 + Sqrt[2])] + 
    (5812753306687549322734730 + 27510552951180506110011412*Sqrt[2])*
     Cot[Pi/16] + (-153944106111314458855177176 + 426905661151193029367365*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (1711650040030447616642649190531124428800000*Pi^9) + 
  (49*(688754038872670435397074 - 684208020548769246626537*Sqrt[2]) + 
    42535780782980296216824000*Sqrt[2 + Sqrt[2]] + 
    12213750500371455706591687*Sqrt[2*(2 + Sqrt[2])] - 
    972000*(-16091222348275171328 + 3296463708107873019*Sqrt[2])*Cot[Pi/16] + 
    (-48944106231542001365760000 + 3426917622152010824224313*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(7702425180137014274891921357390059929600000*
    Pi^10) + (45200365562151664637110486 - 20080548673591180732087403*
     Sqrt[2] - 29128149367906814972862960*Sqrt[2 + Sqrt[2]] - 
    37469881676380300713592163*Sqrt[2*(2 + Sqrt[2])] - 
    120*(5093736855851015143424 + 97823469709314124927985*Sqrt[2])*
     Cot[Pi/16] + (5650516637671424990146560 + 36858633253678178896381283*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   85070591730234615865843651857942052864 + 
  (36697267259073410721768937229201600000 - 
    38261845681863039872699173689138933049*Sqrt[2] + 
    38221833893010008892908620078788800000*Sqrt[2 + Sqrt[2]] + 
    3130132280127559277135243334463569195*Sqrt[2*(2 + Sqrt[2])] + 
    (4735697926318520383130803819339938390 - 
      3170144068980590256925796944813702244*Sqrt[2])*Cot[Pi/16] + 
    9*(-4951346892330132156306690440935133832 + 
      178396182910106789555062276097374355*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1411261756877251371969093502541933246083497984000000*
    Pi^5) + (423027624672410952231491858716645376 - 
    545732447952188120607111002927226623*Sqrt[2] + 
    438525731185793750506402028437329920*Sqrt[2 + Sqrt[2]] + 
    311841719173489043750409252932770861*Sqrt[2*(2 + Sqrt[2])] + 
    (608185331833595289225908336144857178 - 
      419048435939883413851118227422667564*Sqrt[2])*Cot[Pi/16] + 
    (-1276622603065560578208638483282665048 + 
      296343612660106245475499083212086317*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(2078544071035593812615899914551351030301956505600*Pi) + 
  (56474016470345103395019637201431928814 - 
    52900297371140622610370090034141692407*Sqrt[2] + 
    83026043965602305483389071867887436000*Sqrt[2 + Sqrt[2]] + 
    23484761265432444492134853082704105593*Sqrt[2*(2 + Sqrt[2])] + 
    12073698000*(1691072199719397229904232448 + 550037389458411033710146531*
       Sqrt[2])*Cot[Pi/16] - (69744073307543828721620814365804160000 + 
      3067266229824757596234581583751401593*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(19052033717842893521582762284316098822127222784000000*
    Pi^6) + (-586173825988274476452863145627080106480*Sqrt[2 + Sqrt[2]] - 
    179963391616180549830037714252928010749*Sqrt[2*(2 + Sqrt[2])] + 
    7*(-44272547353492994164266710321416747226 + 
      41754492541832312110240574410139503213*Sqrt[2]) - 
    360*(232391079773715506547442375357480960 + 
      316469407164632616253170584731043259*Sqrt[2])*Cot[Pi/16] + 
    (358315852829738992750580324620728960000 + 
      96302602897642967472958459124234865149*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(11290094055018010975752748020335465968667983872000000*
    Pi^4) + (13769246648565652005594985973769337540238 - 
    20881649897286591363997378937797297483591*Sqrt[2] + 
    86239363358923781337918571768737135156864*Sqrt[2 + Sqrt[2]] + 
    39076324983223797997446344702708001466361*Sqrt[2*(2 + Sqrt[2])] + 
    166464*(34136709775623958709205014960881664 + 
      157880313331491445456524222223614933*Sqrt[2])*Cot[Pi/16] - 
    5*(6735317280419399476993775102454692548608 + 
      6678758345426866266975448218451959230053*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(309365303172760194085219003532036708972567451402240000*
    Pi^2), (-22571156815001*(-2 + Sqrt[2]) + 45469747021176*
     Sqrt[2 + Sqrt[2]] + 163716695587*Sqrt[2*(2 + Sqrt[2])] + 
    22734873510588*Sqrt[2]*Cot[Pi/16] - 163716695587*Sqrt[2]*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1547998975935274611628824472537635225600*Pi^18) + 
  (-341558693660268106466300624751028816424960 + 
    368414199288202913310983043202935357927373*Sqrt[2] - 
    435132036880418194098999825455524684083200*Sqrt[2 + Sqrt[2]] - 
    270642988717505106380416564580804787234675*Sqrt[2*(2 + Sqrt[2])] + 
    (-447712634214860125128133928457113706811110 + 
      203925151125289825592399782328215461078848*Sqrt[2])*Cot[Pi/16] + 
    3*(280994113043665948427933130037318535413632 - 
      59023215165785006249239121292102973192145*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(24749224253820815526817520282562936717805396112179200000*
    Pi^3) + (-339902078944806492699873003542854 + 
    400727599894661657316941531745827*Sqrt[2] - 
    357375029730342047771383564471224*Sqrt[2 + Sqrt[2]] - 
    17753907028233821978846404688185*Sqrt[2*(2 + Sqrt[2])] + 
    252*(-71566917741794003516596224000 + 242486020605370760017477666519*
       Sqrt[2])*Cot[Pi/16] + 5*(95917596823089782164038461679360 - 
      56191248539653381467168751963*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (2863083868559089850148625871598173956551475200000*Pi^8) + 
  (513672880368756240*Sqrt[2] - 473780156711040000*(1 + Sqrt[2 + Sqrt[2]]) - 
    51629333806508863*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    2*(-51629333806508863 + 19946361828858120*Sqrt[2])*Cot[Pi/16] + 
    (553565604026472480 - 51629333806508863*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(21854103189674465105348110200531320832000*Pi^15) + 
  (-63839486744724634 + 65757119288039117*Sqrt[2] - 
    64477416757309704*Sqrt[2 + Sqrt[2]] - 318965006292535*
     Sqrt[2*(2 + Sqrt[2])] + 1598667537021948*Sqrt[2]*Cot[Pi/16] + 
    5*(13534950366270720 + 63793001258507*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (7284701063224821701782703400177106944000*Pi^16) + 
  (-967210936229111*Sqrt[2] + 381754014719809*Sqrt[2*(2 + Sqrt[2])] + 
    (763508029439618 - 1348964950948920*Sqrt[2])*Cot[Pi/16] + 
    (-2697929901897840 + 381754014719809*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (30959979518705492232576489450752704512000*Pi^17) + 
  (101128155712588355534 - 130264835062064206567*Sqrt[2] + 
    102559472614188966312*Sqrt[2 + Sqrt[2]] + 715658450800305389*
     Sqrt[2*(2 + Sqrt[2])] - 28421020898675545644*Sqrt[2]*Cot[Pi/16] - 
    (159401514411540057600 + 715658450800305389*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(87416412758697860421392440802125283328000*Pi^14) + 
  (-2951877182654076524115146 + 3986503395045895629183973*Sqrt[2] - 
    3013085412646640073614376*Sqrt[2 + Sqrt[2]] - 60016288011476185757615*
     Sqrt[2*(2 + Sqrt[2])] + 108*(-544669870651748352000 + 
      9568835837136405012289*Sqrt[2])*Cot[Pi/16] + 
    5*(1015990790693620711253760 + 238388396217472748323*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/(33890670792602862809524453972516263690240000*
    Pi^12) + (328837705848991898496000 - 311304613667357085545291*Sqrt[2] + 
    441269036052252105600000*Sqrt[2 + Sqrt[2]] + 85866053247708807360829*
     Sqrt[2*(2 + Sqrt[2])] + (59300776292157407617658 + 
      44098369137186212693880*Sqrt[2])*Cot[Pi/16] - 
    (353072297777879680212240 + 26565276955551399743171*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/
   (110144680075959304130954475410677856993280000*Pi^13) + 
  (400257692939388912049291642 - 518043481755707408910981821*Sqrt[2] + 
    412950712533048637389461016*Sqrt[2 + Sqrt[2]] + 
    14795235088524080262916687*Sqrt[2*(2 + Sqrt[2])] + 
    36*(469373627316345421824000 - 3330222341977301438456597*Sqrt[2])*
     Cot[Pi/16] + (-652726721155414340958336000 + 2102215494864354922747313*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (98591042305753782718616593374592767098880000*Pi^10) + 
  (-82715640633062330164992000*Sqrt[2 + Sqrt[2]] - 
    20547966454264200621717199*Sqrt[2*(2 + Sqrt[2])] + 
    7*(-7497165010482470573107200 + 7403447579838076589634023*Sqrt[2]) - 
    2*(5430223674421682545096399 + 5171770559965796707918320*Sqrt[2])*
     Cot[Pi/16] + (62028558393199143333318720 + 9687519105420835531524401*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (271125366340822902476195631780130109521920000*Pi^11) + 
  (5*(57087072566453686022063914 - 14079087718291138245881877*Sqrt[2] - 
     127526789506457754211270200*Sqrt[2 + Sqrt[2]] - 
     92798998416376328407073457*Sqrt[2*(2 + Sqrt[2])] - 
     20*(49206737992060829040640 + 2440343940418628202503931*Sqrt[2])*
      Cot[Pi/16] + (29913031889712626111112960 + 91814863656535111826260657*
        Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16]))/
   5444517870735015415413993718908291383296 + 
  (5373312184003850059106301696000 - 5533110756599420322323313758713*
     Sqrt[2] + 8737018550595474351945004800000*Sqrt[2 + Sqrt[2]] + 
    2400798658427772706000666651247*Sqrt[2*(2 + Sqrt[2])] + 
    2*(718945475131960559581315099247 + 401554567784140661810512195020*
       Sqrt[2])*Cot[Pi/16] - (7130800279458911704702956019920 + 
      962907708163851586838036452753*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (715770967139772462537156467899543489137868800000*Pi^9) + 
  (-10722643352118538126199668430157081600 + 
    11439186071876059869925929962250258449*Sqrt[2] - 
    16498742563145528797889999945243520000*Sqrt[2 + Sqrt[2]] - 
    4946373536766566111456500261636861471*Sqrt[2*(2 + Sqrt[2])] - 
    2*(2058323931253070775611334504093642271 + 
      56591477251451408253784860678200040*Sqrt[2])*Cot[Pi/16] + 
    (16272376654139723164874860502530719840 + 
      829725674260424560233831253449576929*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(60966507897097259269064839309811516230807112908800000*
    Pi^7) + (510653350031182368156807616715844143918 - 
    533734828351578800540510570079570283159*Sqrt[2] + 
    557059706102330752064900408468477824104*Sqrt[2 + Sqrt[2]] + 
    36088665242211500376757875091412648093*Sqrt[2*(2 + Sqrt[2])] + 
    108*(238620133456246452272434800279552000 - 
      118183217513514341225629969467639881*Sqrt[2])*Cot[Pi/16] - 
    (582587281085249849769636481873488038400 + 
      10317690828936883531334916661221032093*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(243866031588389037076259357239246064923228451635200000*
    Pi^6) + (412505921355922002749248870250792576000 - 
    453881553393937166785245143118764033847*Sqrt[2] + 
    578777903763704570591940292289398400000*Sqrt[2 + Sqrt[2]] + 
    214644127214597943359775151656533888593*Sqrt[2*(2 + Sqrt[2])] + 
    (263016272021413318876858881274461953186 - 
      89747776844830539553080002485899522440*Sqrt[2])*Cot[Pi/16] + 
    (-758273457453365649698100297261197444880 + 
      48372144806815375517083729617928064593*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(180641504880288175612043968325367455498687741952000000*
    Pi^5) + (-14301282396350696919699854550781346839786 + 
    13184689749829952520584032520119952648693*Sqrt[2] - 
    16976915445928498473653904744882908039016*Sqrt[2 + Sqrt[2]] - 
    1623483359030894542464362161949889463615*Sqrt[2*(2 + Sqrt[2])] - 
    36*(15870379680110764749296503605506048000 + 
      60242842696323650294597501744807386853*Sqrt[2])*Cot[Pi/16] + 
    5*(2527886154358639130488576923851355237120 + 
      210429938109381402297937606430334347123*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(722566019521152702448175873301469821994750967808000000*
    Pi^4) + (1476616324320026964089561193822336610304 - 
    840017422912648785074446194216842494657*Sqrt[2] + 
    1727790174720972033307630132383011860480*Sqrt[2 + Sqrt[2]] + 
    2925244024964753152833249220370014947079*Sqrt[2*(2 + Sqrt[2])] + 
    (5599314199528561236448429502179354643982 - 
      2037471273156429904600065282203845581256*Sqrt[2])*Cot[Pi/16] + 
    (-5802732721033831842507760696790703022992 + 
      2674070174563808083615180281809339696903*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(57627218660647631336013301950953297044915683726458880*Pi) + 
  (278124676779601824596952999556466400033302 - 
    237279333490775932746927850609463648807179*Sqrt[2] + 
    435379801687983479711115695052350068404456*Sqrt[2 + Sqrt[2]] + 
    82834218820432209890075196788134847339369*Sqrt[2*(2 + Sqrt[2])] + 
    1764*(4769451662405195388881915011556704256 + 
      65343678785020032354939142661423793797*Sqrt[2])*Cot[Pi/16] - 
    5*(40969460586886561112578079948569384777728 + 
      14884181217589889044817499741549764206357*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(3959875880611330484290803245210069874848863377948672000*
    Pi^2) - (215126381531*Csc[Pi/16]*(2*Cos[Pi/16] + 
     Sqrt[2]*(Cos[(3*Pi)/16] + Sin[(3*Pi)/16])))/
   (7352995135692554405236916244553767321600*Pi^19), 
 221117161817/(89127213765970356427114136297621422080000*Pi^20) + 
  (-169700502405449*(-2 + Sqrt[2]) + 454697470211760*Sqrt[2 + Sqrt[2]] + 
    57648232700431*Sqrt[2*(2 + Sqrt[2])] + 227348735105880*Sqrt[2]*
     Cot[Pi/16] - 57648232700431*Sqrt[2]*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (198143868919715150288489532484817308876800*Pi^18) + 
  (-66046737128220902333855127506923028983654400 + 
    77595999751896419013322673373820278803545801*Sqrt[2] - 
    69434313854061995043575159900887523372902400*Sqrt[2 + Sqrt[2]] - 
    13245380064084417539644989870627346027112331*Sqrt[2*(2 + Sqrt[2])] + 
    (-23103183402327742369569947347290197664976662 + 
      21407065961918841509392503343560101457755732*Sqrt[2])*Cot[Pi/16] + 
    3*(37416148592633226020786722196002575429471288 - 
      3285934446081108276641652492220950545954777*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(7919751761222660968581606490420139749697726755897344000000*
    Pi^3) + (-753409713284597647196045888251267581898 + 
    723804400665594480408888799824645310949*Sqrt[2] - 
    961876288747207502074680044726523204000*Sqrt[2 + Sqrt[2]] - 
    339637329196169731015946577898653091051*Sqrt[2*(2 + Sqrt[2])] + 
    447174000*(-1052852095447699569190648381440 + 
      227127339949453030252553442277*Sqrt[2])*Cot[Pi/16] + 
    (1165007170976320920774990710720073600000 - 
      131170753733559876137312421423397468949*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(65030941756903743220335828597132283979527587102720000000*
    Pi^8) + (-3271203135394918867893314714 + 3368795269094495173980577357*
     Sqrt[2] - 3864015320991993833775768000*Sqrt[2 + Sqrt[2]] - 
    1534222336601550625387306643*Sqrt[2*(2 + Sqrt[2])] + 
    108000*(-22922523033389132267520 + 9620391525037518199927*Sqrt[2])*
     Cot[Pi/16] + (5942019890400097764960000000 - 941410151004475659504853357*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (433800586145316643961913010848208175235072000000*Pi^12) + 
  (367181638088126989284*Sqrt[2] - 468082365125152320000*
     (1 + Sqrt[2 + Sqrt[2]]) - 1537797758915981755*Sqrt[2]*
     (1 + Sqrt[2 + Sqrt[2]]) - 2*(1537797758915981755 + 
      50450363518512665358*Sqrt[2])*Cot[Pi/16] + 
    (266280911051101658568 - 1537797758915981755*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(6993313020695828833711395264170022666240000*Pi^15) + 
  (875230923500113*Sqrt[2] - 5378159538275*Sqrt[2*(2 + Sqrt[2])] + 
    2*(-5378159538275 + 440304541519194*Sqrt[2])*Cot[Pi/16] + 
    (1761218166076776 - 5378159538275*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (2352958443421617409675813198257205542912000*Pi^19) + 
  (-546632809434443916*Sqrt[2] + 591056509402656000*(1 + Sqrt[2 + Sqrt[2]]) + 
    2084313751922135*Sqrt[2]*(1 + Sqrt[2 + Sqrt[2]]) + 
    58*(71872887997315 + 765925861520898*Sqrt[2])*Cot[Pi/16] + 
    (-502209109466231832 + 2084313751922135*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(1981438689197151502884895324848173088768000*Pi^17) + 
  (-29219022364060529386 + 31528199139868664693*Sqrt[2] - 
    35039605222611756000*Sqrt[2 + Sqrt[2]] - 2910291429275613307*
     Sqrt[2*(2 + Sqrt[2])] - 601114653467478000*Sqrt[2]*Cot[Pi/16] + 
    (33837375915676800000 + 2910291429275613307*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(46622086804638858891409301761133484441600000*Pi^16) + 
  (21652885155162331234562 - 23726933657766296914561*Sqrt[2] + 
    25428268044717649710480*Sqrt[2 + Sqrt[2]] + 7092005305638817924679*
     Sqrt[2*(2 + Sqrt[2])] - 52920*(-196686086956204032 + 
      101864529831584753*Sqrt[2])*Cot[Pi/16] + 
    (-36209609882092579968000 + 3316622416083499448761*Sqrt[2])*
     Cos[(3*Pi)/16]*Csc[Pi/16])/
   (234975317495379848812702880876112761585664000*Pi^14) + 
  (44381438811807033659385600 - 33659504911183356781067221*Sqrt[2] + 
    44943595462823334694905600*Sqrt[2 + Sqrt[2]] + 
    473730219086530198404935*Sqrt[2*(2 + Sqrt[2])] + 
    2*(192651893578379680644935 + 5405180166276723857716722*Sqrt[2])*
     Cot[Pi/16] - (23322874797716439264038712 + 88426431929770837115065*
       Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (7049259524861395464381086426283382847569920000*Pi^13) + 
  (-28040030469047857366422144000 + 21708985528031038898821989797*Sqrt[2] - 
    28853816306129361293595264000*Sqrt[2 + Sqrt[2]] - 
    599367370983641682142527295*Sqrt[2*(2 + Sqrt[2])] - 
    2*(192474452442889718555967295 + 3272731703557340356315373454*Sqrt[2])*
     Cot[Pi/16] + (15762889491899999868333770184 + 
      214418466097862245030592705*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (86760117229063328792382602169641635047014400000*Pi^11) + 
  (52238413407249740217507229894 - 51492196878399295068527971427*Sqrt[2] + 
    63308241745783231347058003920*Sqrt[2 + Sqrt[2]] + 
    25574307474232862129935814533*Sqrt[2*(2 + Sqrt[2])] - 
    3960*(-10120905709578846750081024 + 3474308739103264103890349*Sqrt[2])*
     Cot[Pi/16] + (-90824766959481083049869568000 + 
      14504479135699371000385040507*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (138816187566501326067812163471426616075223040000*Pi^10) + 
  (43332610827562533287440243978 - 19096305208965348944961106053*Sqrt[2] - 
    28783974381890272572290080416*Sqrt[2 + Sqrt[2]] - 
    36387956551631735114078256597*Sqrt[2*(2 + Sqrt[2])] - 
    176*(3746181214833320275148800 + 65297289995590263654391647*Sqrt[2])*
     Cot[Pi/16] + (5799328303442499765944220672 + 
      35728628657821070745652067797*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   1393796574908163946345982392040522594123776 + 
  (448525502764983873580844988000000 - 366754087077857271758411318222483*
     Sqrt[2] + 468007126119072344313349584480000*Sqrt[2 + Sqrt[2]] + 
    15307870316703134115119949964705*Sqrt[2*(2 + Sqrt[2])] + 
    2*(5567058639658898748867651724705 + 42972584362255969219909158146406*
       Sqrt[2])*Cot[Pi/16] - (296116788670048467433712951894376 + 
      4173753037385336617384646515295*Sqrt[2])*Cos[(3*Pi)/16]*Csc[Pi/16])/
   (45809341896945437602378013945570783304823603200000*Pi^9) + 
  (-3423937690873509524246186980570365120000 + 
    3054996280055851693122841618302688502273*Sqrt[2] - 
    3603926274946395475468834030522334400000*Sqrt[2 + Sqrt[2]] - 
    177247500232375468244516491918559986915*Sqrt[2*(2 + Sqrt[2])] - 
    2*(87253208195932492633192966942575346915 + 
      185841247329084157050737960150542955406*Sqrt[2])*Cot[Pi/16] + 
    (2860561285630058847265882189920162578376 + 
      2741083840510482978130558033409293085*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(19509282527071122966100748579139685193858276130816000000*
    Pi^7) + (6516579861910451946124343544650454712898 - 
    6128299148580303985167296041823169738529*Sqrt[2] + 
    9219779968189347679029664080147742904400*Sqrt[2 + Sqrt[2]] + 
    2803445051880366855147890949746896209671*Sqrt[2*(2 + Sqrt[2])] + 
    1080*(2688601849520220349435612374070837248 + 
      266699784933960035846738044979330515*Sqrt[2])*Cot[Pi/16] + 
    (-8643708432731994001600709902992388992000 + 
      100244945601471122242570414249608018169*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(31214852043313796745761197726623496310173241809305600000*
    Pi^6) + (20259572186582099465756368588674574278400 - 
    20436849942550099155246923301242759214897*Sqrt[2] + 
    21375555817985314448808013397903435718400*Sqrt[2 + Sqrt[2]] + 
    1783798159082929333755262421868848898395*Sqrt[2*(2 + Sqrt[2])] + 
    (2451612686762643684458880034508836356790 - 
      845092283647714040194172325208172394892*Sqrt[2])*Cot[Pi/16] + 
    (-23065740385280742529196358048319780508184 + 
      667814527679714350703617612639987458395*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(11561056312338443239170813972823517151916015484928000000*
    Pi^5) + (231271506058598517530546996646847105093376 - 
    292688621704626204200631421532876049868399*Sqrt[2] + 
    241108626981811010899143799682287138131712*Sqrt[2 + Sqrt[2]] + 
    166839504222268049645754618414337100642485*Sqrt[2*(2 + Sqrt[2])] + 
    (323841887521323605922912433793234168246634 - 
      218419498945083242947242240264926012379172*Sqrt[2])*Cot[Pi/16] + 
    (-677947624871977496793628280212139162890056 + 
      157002383299055556277157815378897067604149*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/(18440709971407242027524256624305055054373018792466841600*
    Pi) + (3021238260702100347780010450514714310234849358 - 
    4176596682231034707120424141898763542502410279*Sqrt[2] + 
    15760884860726491401028430655657295131696650448*Sqrt[2 + Sqrt[2]] + 
    6958506148847098377813205315866541713336028225*Sqrt[2*(2 + Sqrt[2])] + 
    181944*(6471033382083529560622996232854628925440 + 
      25424207611398882711684920623334596776251*Sqrt[2])*Cot[Pi/16] - 
    5*(1301864160285954953767765651974663075996045312 + 
      1156228090235458535087042977855207821625154573*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/
   (914889723456441795090547181773334543885081394841261178880000*Pi^2) + 
  (-9907352449726563811576951796481220792170098426 + 
    9328192673233402994808596343005056331279929213*Sqrt[2] - 
    17804033690030313420409309361321915101011504000*Sqrt[2 + Sqrt[2]] - 
    5463523564480989230134660408435345472377822787*Sqrt[2*(2 + Sqrt[2])] - 
    20808000*(145634654395339717966020917533160161280 + 
      144767274717220357336892186172698639819*Sqrt[2])*Cot[Pi/16] + 
    (11779398785398471029477204141558888506304000000 + 
      2433157675822760378697697156405348836463582787*Sqrt[2])*Cos[(3*Pi)/16]*
     Csc[Pi/16])/
   (5345832438825296153792584381033594331045965560230707200000000*Pi^4)}


==> anc/minusZ_k8M3.txt <==
{(-26 - 16*Sqrt[2] + 7*Pi + 6*Sqrt[2]*Pi)/(64*Pi), 
 (196 + 64*Sqrt[2] + 20*(1 + 2*Sqrt[2])*Pi + (-93 + 28*Sqrt[2])*Pi^2)/
  (8192*Pi^2), (-24*(589 + 344*Sqrt[2]) + 36*(151 + 118*Sqrt[2])*Pi + 
   (53122 + 33272*Sqrt[2])*Pi^2 - 9*(1557 + 1430*Sqrt[2])*Pi^3)/
  (4718592*Pi^3), (48*(3329 + 1312*Sqrt[2]) + 480*(1 + 50*Sqrt[2])*Pi - 
   8*(134837 + 41812*Sqrt[2])*Pi^2 - 8*(-8633 + 19994*Sqrt[2])*Pi^3 - 
   9*(-52771 + 21320*Sqrt[2])*Pi^4)/(1207959552*Pi^4), 
 (-1440*(13711 + 7736*Sqrt[2]) + 1200*(7559 + 5542*Sqrt[2])*Pi + 
   1200*(241081 + 141676*Sqrt[2])*Pi^2 - 1400*(44267 + 46522*Sqrt[2])*Pi^3 - 
   2*(447660391 + 282891056*Sqrt[2])*Pi^4 + 225*(1020937 + 969282*Sqrt[2])*
    Pi^5)/(1932735283200*Pi^5), (2880*(296561 + 126256*Sqrt[2]) + 
   129600*(-629 + 566*Sqrt[2])*Pi - 1200*(14776645 + 5756708*Sqrt[2])*Pi^2 + 
   21600*(406193 + 69798*Sqrt[2])*Pi^3 + 4*(22627816171 + 6846136616*Sqrt[2])*
    Pi^4 + 180*(-81453553 + 58521334*Sqrt[2])*Pi^5 + 
   2025*(-18935353 + 8765892*Sqrt[2])*Pi^6)/(2226511046246400*Pi^6), 
 (-40320*(3809581 + 2097656*Sqrt[2]) + 705600*(112171 + 78110*Sqrt[2])*Pi + 
   23520*(218338273 + 123531548*Sqrt[2])*Pi^2 - 
   58800*(-4795331 + 7530662*Sqrt[2])*Pi^3 - 
   2744*(19295470499 + 11397516064*Sqrt[2])*Pi^4 + 
   980*(4583460461 + 8724275770*Sqrt[2])*Pi^5 + 
   18*(8466883836661 + 5376518446196*Sqrt[2])*Pi^6 - 
   297675*(128389999 + 124546682*Sqrt[2])*Pi^7)/(6982338641028710400*Pi^7), 
 -(-241920*(10856491 + 4824256*Sqrt[2]) - 1612800*(-299039 + 43346*Sqrt[2])*
     Pi + 564480*(200433293 + 84982228*Sqrt[2])*Pi^2 - 
    188160*(703414873 + 266629766*Sqrt[2])*Pi^3 - 
    4704*(342218662339 + 132759982104*Sqrt[2])*Pi^4 + 
    15680*(85150931155 + 23867676206*Sqrt[2])*Pi^5 + 
    16*(451225893683137 + 133637755301612*Sqrt[2])*Pi^6 + 
    5904*(-278041384561 + 118357963298*Sqrt[2])*Pi^7 + 
    99225*(-30120061731 + 15141090448*Sqrt[2])*Pi^8)/
  (3574957384206699724800*Pi^8), (-45964800*(4585811 + 2480056*Sqrt[2]) + 
   32659200*(3620873 + 2414426*Sqrt[2])*Pi + 
   483840*(26370481889 + 14539920364*Sqrt[2])*Pi^2 + 
   15240960*(541000699 + 182038586*Sqrt[2])*Pi^3 - 
   141120*(1958218017623 + 1111701838864*Sqrt[2])*Pi^4 - 
   635040*(214599448555 + 62160084102*Sqrt[2])*Pi^5 + 
   32*(76568710153327429 + 45343660210676804*Sqrt[2])*Pi^6 - 
   432*(-111579907043531 + 608424034159886*Sqrt[2])*Pi^7 - 
   54*(126081054827561711 + 80295278922415624*Sqrt[2])*Pi^8 + 
   24111675*(69477350997 + 68476208546*Sqrt[2])*Pi^9)/
  (6177526359909177124454400*Pi^9), 
 (4838400*(4238793521 + 1935597136*Sqrt[2]) - 
   11491200000*(468001 + 46850*Sqrt[2])*Pi - 
   6048000*(251006912453 + 111348389188*Sqrt[2])*Pi^2 + 
   24192000*(141513332249 + 63014698486*Sqrt[2])*Pi^3 + 
   282240*(150246017049401 + 63705613596376*Sqrt[2])*Pi^4 - 
   7056000*(11698929249029 + 4796164948018*Sqrt[2])*Pi^5 - 
   800*(627890720003484569 + 241656601893934684*Sqrt[2])*Pi^6 + 
   1600*(335547644879912809 + 103658199432589406*Sqrt[2])*Pi^7 + 
   108*(19290454608166765187 + 5596529341258544032*Sqrt[2])*Pi^8 + 
   2700*(-212209292281766033 + 64676148684743822*Sqrt[2])*Pi^9 + 
   66976875*(-12685702161843 + 6747920513588*Sqrt[2])*Pi^10)/
  (19768084351709366798254080000*Pi^10), 
 (-319334400*(19662308399 + 10489068424*Sqrt[2]) + 
   2927232000*(1288877803 + 828238526*Sqrt[2])*Pi + 
   1463616000*(412845682873 + 223422253148*Sqrt[2])*Pi^2 + 
   731808000*(1439772334531 + 640011126266*Sqrt[2])*Pi^3 - 
   29272320*(766853586398663 + 423951632975488*Sqrt[2])*Pi^4 - 
   170755200*(225805311892721 + 103187730220066*Sqrt[2])*Pi^5 + 
   580800*(686269860616456843 + 389776968870752108*Sqrt[2])*Pi^6 + 
   96800*(3637015361204722003 + 1463602945385170418*Sqrt[2])*Pi^7 - 
   968*(3365959212126340850383 + 1994776670852822271608*Sqrt[2])*Pi^8 + 
   65340*(-5392309533101619335 + 2984743966553162874*Sqrt[2])*Pi^9 + 
   1350*(6581440471792303671815 + 4199154512111427541012*Sqrt[2])*Pi^10 - 
   8104201875*(265418711370563 + 264903110649898*Sqrt[2])*Pi^11)/
  (153084045219637336485679595520000*Pi^11), 
 -(-638668800*(636368573057 + 296088691552*Sqrt[2]) + 
    57480192000*(2353467541 + 518819546*Sqrt[2])*Pi + 
    1170892800*(39501398450101 + 18024370310036*Sqrt[2])*Pi^2 - 
    52690176000*(3511137199601 + 1660650693238*Sqrt[2])*Pi^3 - 
    29272320*(73331198329316443 + 32581792033101368*Sqrt[2])*Pi^4 + 
    15807052800*(517467978762139 + 233251040994974*Sqrt[2])*Pi^5 + 
    464640*(103617073021699955977 + 43646490424538774252*Sqrt[2])*Pi^6 - 
    20908800*(5813767954022268391 + 2397090339569686418*Sqrt[2])*Pi^7 - 
    1936*(262929175617602151003619 + 99996114302341401450704*Sqrt[2])*Pi^8 + 
    174240*(3654345526837671011197 + 1165062551968726598522*Sqrt[2])*Pi^9 + 
    216*(9270320908939920653759827 + 2635741086788449558710332*Sqrt[2])*
     Pi^10 + 48600*(-12848046216068813706871 + 3080312756685950587798*
       Sqrt[2])*Pi^11 + 72937816875*(-11083235602269895 + 
      6147173466724856*Sqrt[2])*Pi^12)/(352705640186044423263005788078080000*
   Pi^12), (-16605388800*(9198117203821 + 4854824683496*Sqrt[2]) + 
   539675136000*(180303142555 + 112247166254*Sqrt[2])*Pi + 
   35978342400*(597534816239809 + 318864744764684*Sqrt[2])*Pi^2 + 
   197880883200*(394383298444691 + 187636962933034*Sqrt[2])*Pi^3 - 
   9894044160*(123232894688349863 + 66851873256053488*Sqrt[2])*Pi^4 - 
   24735110400*(197313285226761283 + 97499237414577878*Sqrt[2])*Pi^5 + 
   157048320*(228303342734270856563 + 125975502167446740988*Sqrt[2])*Pi^6 + 
   78524160*(1256622468025921419107 + 618936445065323512738*Sqrt[2])*Pi^7 - 
   654368*(871142018852188253060219 + 493550207468838189537544*Sqrt[2])*
    Pi^8 - 1635920*(433201543842318315896743 + 194107018620839275629206*
      Sqrt[2])*Pi^9 + 24336*(182583531436470903426472039 + 
     108153371677442865202826564*Sqrt[2])*Pi^10 - 
   36504*(-22576006225453308903131357 + 2124379527923801424342842*Sqrt[2])*
    Pi^11 - 12150*(987188058635319908119402819 + 630614424007839488260116704*
      Sqrt[2])*Pi^12 + 12326491051875*(232264217624363293 + 
     234238519784957882*Sqrt[2])*Pi^13)/
  (3814864204252256482012670603852513280000*Pi^13), 
 (3487131648000*(7205377354111 + 3398339335568*Sqrt[2]) - 
   8136640512000*(1225784844959 + 357126340894*Sqrt[2])*Pi - 
   47599346995200*(85816726556213 + 39916286705188*Sqrt[2])*Pi^2 + 
   24681142886400*(1119753184382335 + 544105332343994*Sqrt[2])*Pi^3 + 
   4848081638400*(58914622782318155 + 26945587020027112*Sqrt[2])*Pi^4 - 
   4848081638400*(403547198106476977 + 188246747577539402*Sqrt[2])*Pi^5 - 
   1649007360*(6284855926774771991731 + 2769612278109819491156*Sqrt[2])*
    Pi^6 + 15390735360*(3359132504815880337455 + 1488518875991195181586*
      Sqrt[2])*Pi^7 + 2885762880*(70027188175629678476081 + 
     29095447713803920386304*Sqrt[2])*Pi^8 - 
   2244482240*(267986301979939970212663 + 109385649199698450564158*Sqrt[2])*
    Pi^9 - 132496*(14913437315184144810765735259 + 
     5587948101150023769599723084*Sqrt[2])*Pi^10 + 
   2384928*(1156671185927750597127040535 + 372237072751924138327479098*
      Sqrt[2])*Pi^11 + 108*(69272635820582161376448668953295 + 
     19310891027470781718214330193464*Sqrt[2])*Pi^12 + 
   1190700*(-2145619029167690456864237969 + 428512233809778129525440614*
      Sqrt[2])*Pi^13 + 603998061541875*(-4965263298619794289 + 
     2844808059530241236*Sqrt[2])*Pi^14)/
  (23926828289070152655183470027362963292160000*Pi^14), 
 (-6974263296000*(1619636270343277 + 847659656676152*Sqrt[2]) + 
   784604620800000*(9657569451961 + 5850531433418*Sqrt[2])*Pi + 
   20341601280000*(107862517551517601 + 56938110859837276*Sqrt[2])*Pi^2 + 
   3569951024640000*(4131219154701305 + 2016618648091246*Sqrt[2])*Pi^3 - 
   881469388800*(199567994979483639071 + 106754918120022112096*Sqrt[2])*
    Pi^4 - 1090818368640000*(1290337346570604223 + 
     655117948061586398*Sqrt[2])*Pi^5 + 
   82450368000*(93009864761655514896151 + 50196266260539397217276*Sqrt[2])*
    Pi^6 + 371026656000*(131433223988325974357105 + 
     67889451847151177646214*Sqrt[2])*Pi^7 - 
   1923841920*(102650290537413383538651937 + 56214460009999782784905512*
      Sqrt[2])*Pi^8 - 649296648000*(1153206248355866042582033 + 
     591359128703387986143946*Sqrt[2])*Pi^9 + 
   6624800*(444223818987793018426570937099 + 250436027108161938269917132324*
      Sqrt[2])*Pi^10 + 29811600*(156358857743416946599286161685 + 
     74192674927769546050239996166*Sqrt[2])*Pi^11 - 
   216*(103231733899450413122439874862201329 + 
     61069936454928259072164080278653104*Sqrt[2])*Pi^12 - 
   24300*(233661767482629209933656522583371 + 
     19367244486245574389071942729766*Sqrt[2])*Pi^13 + 
   133953750*(447074615288711033611536465685 + 285817423111407388060275977604*
      Sqrt[2])*Pi^14 - 407698691540765625*(34625001177747573311 + 
     35231129138312179850*Sqrt[2])*Pi^15)/
  (344546327362610198234641968394026671407104000000*Pi^15), 
 -(-13948526592000*(20462396245043969 + 9749844743330944*Sqrt[2]) + 
    557941063680000*(233107602457823 + 78712279724398*Sqrt[2])*Pi + 
    46495088640000*(1353320022783796469 + 638217064138169524*Sqrt[2])*Pi^2 - 
    325465620480000*(2140376803363379993 + 1053869683999575238*Sqrt[2])*
     Pi^3 - 7051755110400*(881961042206652631753 + 411388573809010581128*
       Sqrt[2])*Pi^4 + 70517551104000*(1028553575579273644729 + 
      486310813638211985354*Sqrt[2])*Pi^5 + 1319205888000*
     (252370750994516674753447 + 114076159173539942650292*Sqrt[2])*Pi^6 - 
    1319205888000*(2273405688513974870049763 + 1031103717790314988835258*
       Sqrt[2])*Pi^7 - 1099338240*(9349955652523495492090086499 + 
      4040759842646725691878463024*Sqrt[2])*Pi^8 + 
    153907353600*(395470705979036717608429523 + 171224433495379172057403718*
       Sqrt[2])*Pi^9 + 105996800*(1714623663346816674390293848013 + 
      698485394302803791930611630948*Sqrt[2])*Pi^10 - 
    105996800*(5735707905557400535430400964667 + 
      2305591806574849943351070713122*Sqrt[2])*Pi^11 - 
    1728*(971581524913955068232240889629807797 + 
      357893942474606796837882699447494072*Sqrt[2])*Pi^12 + 
    17280*(147301560120066771913104704803723631 + 
      47389364481448185323710596047961526*Sqrt[2])*Pi^13 + 
    583200*(10590414921652041182755225757242723 + 
      2896034663980330651133573554711220*Sqrt[2])*Pi^14 + 
    2143260000*(-1054991103930338264967990760433 + 
      182464145406909137985905615570*Sqrt[2])*Pi^15 + 
    135899563846921875*(-18126424673553199744291 + 10660344995470403182880*
       Sqrt[2])*Pi^16)/(352815439219312842992273375635483311520874496000000*
   Pi^16), (-12804747411456000*(11752854736896887 + 
     6109307919935512*Sqrt[2]) + 20155620925440000*
    (5247727359067291 + 3105217058724686*Sqrt[2])*Pi + 
   16124496740352000*(2396978263905119833 + 1254526419860789708*Sqrt[2])*
    Pi^2 + 13437080616960000*(33418707727957467859 + 
     16501745491815837002*Sqrt[2])*Pi^3 - 940595643187200*
    (4405174122588878543239 + 2331481473777067488464*Sqrt[2])*Pi^4 - 
   10189786134528000*(5985665470464202953793 + 3076837915178924928338*
      Sqrt[2])*Pi^5 + 41590963814400*(5969617451493974346210461 + 
     3161080296840968864564836*Sqrt[2])*Pi^6 + 
   381250501632000*(8435916918599635853025197 + 4440326335186643835022366*
      Sqrt[2])*Pi^7 - 1906252508160*(4875516522472676444744598469 + 
     2588786700748386831181416344*Sqrt[2])*Pi^8 - 
   1588543756800*(52450948903497307318860856999 + 
     27891984853215889295361148214*Sqrt[2])*Pi^9 + 
   36759690240*(6032128052648194124104439148553 + 
     3259319000385566569130289232028*Sqrt[2])*Pi^10 + 
   30633075200*(35246266165931505378554120963203 + 
     18571947038083716682158344433434*Sqrt[2])*Pi^11 - 
   36992*(86118653639253549030443056980836331727 + 
     48211688228659433826714257305978885952*Sqrt[2])*Pi^12 - 
   832320*(7320269301488238079328855843602206111 + 
     3604757470562309198870333430657795166*Sqrt[2])*Pi^13 + 
   499392*(47559957138359712455923513274523720151 + 
     28082947607017642881673332659321246876*Sqrt[2])*Pi^14 + 
   56181600*(134246794250633530634992692162833451 + 
     23937547918113962424894270308341538*Sqrt[2])*Pi^15 - 
   401861250*(158440258771081747297503606126120869 + 
     101344086366153277283832529113241320*Sqrt[2])*Pi^16 + 
   39274973951760421875*(377845838260735278601093 + 
     387457179243084168639122*Sqrt[2])*Pi^17)/
  (6525674363800410343985088355753899329890094678016000000*Pi^17), 
 (2845499424768000*(4268916880564645937 + 2050131056041888912*Sqrt[2]) - 
   3457281801093120000*(1791657623810413 + 662948260418138*Sqrt[2])*Pi - 
   12093372555264000*(288827956898496147013 + 137621114936129651588*Sqrt[2])*
    Pi^2 + 870722823979008000*(70802275236790627025 + 
     35099835609854646022*Sqrt[2])*Pi^3 + 806224837017600*
    (579226013709306543087019 + 274033191678155572527944*Sqrt[2])*Pi^4 - 
   253960823660544000*(35046747668626000756561 + 16650190883047065550826*
      Sqrt[2])*Pi^5 - 41590963814400*(834695320895196020278074137 + 
     382655191615528146728333212*Sqrt[2])*Pi^6 + 
   2245912045977600*(236768144712066504261484705 + 
     108067261553065003780991534*Sqrt[2])*Pi^7 + 
   11437515048960*(135647591744870677109343674717 + 
     59559308873928261435718194592*Sqrt[2])*Pi^8 - 
   514688177203200*(32337156325413486752592619711 + 
     14219080077648949283471222126*Sqrt[2])*Pi^9 - 
   102401994240*(417081754910065664901197427630271 + 
     174926004131509097773303989508796*Sqrt[2])*Pi^10 + 
   1985023272960*(144117381423237306475500926591705 + 
     60860802882439555908635797435462*Sqrt[2])*Pi^11 + 
   73984*(9502219448513746629327077098887542690323 + 
     3776690833652005967731936820915405381048*Sqrt[2])*Pi^12 - 
   9987840*(257436018501728658762311512071488898193 + 
     101705764024814212973774868539631693818*Sqrt[2])*Pi^13 - 
   499392*(12459038017386171135580439979401282510497 + 
     4504998233632965975445510041070220456972*Sqrt[2])*Pi^14 + 
   26967168*(373341227156352540558400184357129651915 + 
     119490640590206731378914883939715639914*Sqrt[2])*Pi^15 + 
   72900*(307055537268783440297324672490551795974147 + 
     82410494251512922431945198338914833442832*Sqrt[2])*Pi^16 + 
   7233502500*(-1197593559104760157494049519801186361 + 
     184491800293688366236802975602330094*Sqrt[2])*Pi^17 + 
   1060424296697531390625*(-8388591650700801879688783 + 
     5041113623370613923165844*Sqrt[2])*Pi^18)/
  (22552730601294218148812465357485476084100167207223296000000*Pi^18), 
 ((4 + 3*Sqrt[2])*(-540644890705920000*(-12287678269261424852 + 
      12751046964022634651*Sqrt[2]) + 5136126461706240000*
     (-550204792847366584 + 718859561328234697*Sqrt[2])*Pi + 
    513612646170624000*(-4169146006065438919708 + 4356480745971160704979*
       Sqrt[2])*Pi^2 + 4365707492450304000*(-10887894119305672127408 + 
      10815130770833893097441*Sqrt[2])*Pi^3 - 2910471661633536000*
     (-97470202804992121914100 + 103182971643142334031511*Sqrt[2])*Pi^4 - 
    1455235830816768000*(-5269815191836605326720872 + 
      5477511641565023244599521*Sqrt[2])*Pi^5 + 
    2309898144153600*(-9890483530238707800512916508 + 
      10333781818181262869053635679*Sqrt[2])*Pi^6 + 
    15014337936998400*(-34531838205275500543751421472 + 
      37238018845845360718219417009*Sqrt[2])*Pi^7 - 
    3753584484249600*(-321063276408518515037588016484 + 
      329991340660755589912386204031*Sqrt[2])*Pi^8 - 
    20644714663372800*(-916177539580907013429189541256 + 
      1013944477351027032453284093603*Sqrt[2])*Pi^9 + 
    5687249218560*(-7181402207249424670911446999945924 + 
      7418010470299842729241189962778637*Sqrt[2])*Pi^10 + 
    2843624609280*(-139950237481552074690164709547799408 + 
      156426780445247513953814064154098911*Sqrt[2])*Pi^11 - 
    267082240*(-3168550626648706416645041889650445443284 + 
      3398992402844066076654528712464329469415*Sqrt[2])*Pi^12 - 
    133541120*(-35918380100777905687466307605532232294984 + 
      39421720444009058994593910677788963631137*Sqrt[2])*Pi^13 + 
    3245049216*(-3007842543311932073131509288765227684364 + 
      3500882005396949091216374066979728039507*Sqrt[2])*Pi^14 + 
    180280512*(-174224314238573699027476520883612855771392 + 
      176291645485170406683248066479145898959729*Sqrt[2])*Pi^15 - 
    2105352*(-23800307399637654103897147672823569193575684 + 
      32919700170891234548913027781331866372466143*Sqrt[2])*Pi^16 - 
    26316900*(-3945448201614069994943770803684865117461752 + 
      3142577683410329279458245715153909651671257*Sqrt[2])*Pi^17 + 
    3616751250*(-12852292762304789376042624441488769769748 + 
      35185813877042734263003792627417628439993*Sqrt[2])*Pi^18 + 
    1148439513323426496046875*(-127351808065847219074765424 + 
      65563450008092590190895633*Sqrt[2])*Pi^19))/
  (1042116575624603232220326399238688878894100526311374061568000000*Pi^19), 
 -(-3243869344235520000*(324095075631334715563 + 156616528610582341088*
       Sqrt[2]) + 270322445352960000000*(2179514436995559091 + 
      858072871117174646*Sqrt[2])*Pi + 51361264617062400000*
     (7449296871335252545613 + 3577727782106859035188*Sqrt[2])*Pi^2 - 
    51361264617062400000*(205076210183843388756793 + 102038191036659052349030*
       Sqrt[2])*Pi^3 - 4365707492450304000*(15358483332056510194148803 + 
      7343934009976069595772728*Sqrt[2])*Pi^4 + 291047166163353600000*
     (6936164724586502872419031 + 3297671684573730246024566*Sqrt[2])*Pi^5 + 
    692969443246080000*(9573433015771168277851981861 + 
      4415986790457050197557287036*Sqrt[2])*Pi^6 - 
    230989814415360000*(713906783154306297192993726793 + 
      325567260670290974858681774030*Sqrt[2])*Pi^7 - 
    7507168968499200*(53862824629505337391603547659787 + 
      23646137951971854069541815396112*Sqrt[2])*Pi^8 + 
    375358448424960000*(19640467573310664399728999111179 + 
      8637981449142176424617240853974*Sqrt[2])*Pi^9 + 
    1706174765568000*(9298884261776499298159909359095653 + 
      3896798308639612794382786599805028*Sqrt[2])*Pi^10 - 
    568724921856000*(340006267313036923221839415745480079 + 
      144831134760777061670800766975557690*Sqrt[2])*Pi^11 - 
    801246720*(501050051454458248300996345899151768297939 + 
      201980391623042106945007201521876866108264*Sqrt[2])*Pi^12 + 
    26708224000*(110838091248896623827907489697493938600863 + 
      45633652984498710299972546469180064235318*Sqrt[2])*Pi^13 + 
    1335411200*(4689635589666826462318885314839102946924037 + 
      1811102219606814038357173984040245882270412*Sqrt[2])*Pi^14 - 
    36056102400*(682571638007049588395988003779520323869621 + 
      264837887017652659693372353411507145687110*Sqrt[2])*Pi^15 - 
    155952*(343867685774541080834065803426591605157635159003 + 
      121913724632903678828214816665751852810917873728*Sqrt[2])*Pi^16 + 
    210535200*(434742224588024473052646554142591518394548451 + 
      138060203923600357565411745168773151048361526*Sqrt[2])*Pi^17 + 
    3645000*(52002847282754343049532619090177925233093559879 + 
      13705377540122685237724299081788115018456660476*Sqrt[2])*Pi^18 + 
    361675125000*(-212303738426532121573591631954125583457275 + 
      29758909627313156885830801084242722483598*Sqrt[2])*Pi^19 + 
    9570329277695220800390625*(-7850374791623241162188427469 + 
      4804410039723977921106326552*Sqrt[2])*Pi^20)/
  (3334773041998730343105044477563804412461121684196396997017600000000*Pi^20)}


==> anc/minusZ_k8M4.txt <==
{Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (1/(64*Pi) + (-3 + 3*Sqrt[2] - 7*Sqrt[2]*Sin[Pi/8])/512), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(-3/(4096*Pi) + 
   (-3 + 3*Sqrt[2] - Sqrt[2]*Sin[Pi/8])/(2048*Pi^2) + 
   (-193*(-1 + Sqrt[2]) + (-64 + 217*Sqrt[2])*Sin[Pi/8])/65536), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(-5/(49152*Pi^3) + 
   (2633 - 1152*Sin[Pi/8])/(4718592*Pi) + 
   (9 - 9*Sqrt[2] + 7*Sqrt[2]*Sin[Pi/8])/(131072*Pi^2) + 
   (1201*(-1 + Sqrt[2]) + (448 - 2357*Sqrt[2])*Sin[Pi/8])/4194304), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(5/(1048576*Pi^3) + 
   (-4499 + 2688*Sin[Pi/8])/(100663296*Pi) + 
   (19 - 19*Sqrt[2] + 3*Sqrt[2]*Sin[Pi/8])/(3145728*Pi^4) + 
   (10331*(-1 + Sqrt[2]) + (5184 - 3489*Sqrt[2])*Sin[Pi/8])/
    (150994944*Pi^2) + (142411 - 140363*Sqrt[2] + (-60544 + 162139*Sqrt[2])*
      Sin[Pi/8])/1073741824), Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (13/(41943040*Pi^5) + (52841707 - 1382400*Sqrt[2] - 32979200*Sin[Pi/8])/
    (1932735283200*Pi) + (-2373 + 1408*Sin[Pi/8])/(402653184*Pi^3) + 
   (-19 + 19*Sqrt[2] - 7*Sqrt[2]*Sin[Pi/8])/(67108864*Pi^4) + 
   (-1065613 + 1059469*Sqrt[2] + (531072 - 1935033*Sqrt[2])*Sin[Pi/8])/
    68719476736 + (-15929*(-1 + Sqrt[2]) + (-12096 + 10655*Sqrt[2])*
      Sin[Pi/8])/(3221225472*Pi^2)), Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-39/(2684354560*Pi^5) + (10229 - 9856*Sin[Pi/8])/(25769803776*Pi^3) + 
   (-330026221 + 4147200*Sqrt[2] + 279123200*Sin[Pi/8])/
    (123695058124800*Pi) + (173*(-1 + Sqrt[2]) - 15*Sqrt[2]*Sin[Pi/8])/
    (12079595520*Pi^6) + (-2056404937 + 1977608137*Sqrt[2] + 
     (1560528000 - 673946835*Sqrt[2])*Sin[Pi/8])/(556627761561600*Pi^2) + 
   (-96491*(-1 + Sqrt[2]) + 45*(-1472 + 335*Sqrt[2])*Sin[Pi/8])/
    (231928233984*Pi^4) + (59819909 - 58376069*Sqrt[2] + 
     (-28497600 + 68284909*Sqrt[2])*Sin[Pi/8])/8796093022208), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(-407/(676457349120*Pi^7) + 
   (1136466403669 - 54498662400*Sqrt[2] - 831720555904*Sin[Pi/8])/
    (775815404558745600*Pi) + (229663 - 183168*Sin[Pi/8])/
    (9277129359360*Pi^5) + (-1575633349 + 87091200*Sqrt[2] + 
     1452038400*Sin[Pi/8])/(4453022092492800*Pi^3) + 
   (173 - 173*Sqrt[2] + 35*Sqrt[2]*Sin[Pi/8])/(257698037760*Pi^6) + 
   (-492297353 + 486691977*Sqrt[2] + (278146624 - 852024093*Sqrt[2])*
      Sin[Pi/8])/562949953421312 + 
   (131945*(-1 + Sqrt[2]) + (154560 - 42717*Sqrt[2])*Sin[Pi/8])/
    (4947802324992*Pi^4) + (3826820437 - 3748023637*Sqrt[2] + 
     5*(-858572160 + 461131663*Sqrt[2])*Sin[Pi/8])/(11874725579980800*Pi^2)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(407/(14431090114560*Pi^7) + 
   (2687910049 - 87091200*Sqrt[2] - 3919046400*Sin[Pi/8])/
    (94997804639846400*Pi^3) + (-302437 + 427392*Sin[Pi/8])/
    (197912092999680*Pi^5) + (-7929513939353 + 205628774400*Sqrt[2] + 
     7792038323328*Sin[Pi/8])/(49652185891759718400*Pi) + 
   (135 - 135*Sqrt[2] + 7*Sqrt[2]*Sin[Pi/8])/(5772436045824*Pi^8) + 
   (-46873406047351 + 43388374264951*Sqrt[2] + 
     7*(6105138297664 - 2124668919795*Sqrt[2])*Sin[Pi/8])/
    (223434836512918732800*Pi^2) + 
   (128621*(-1 + Sqrt[2]) + (118208 - 10935*Sqrt[2])*Sin[Pi/8])/
    (98956046499840*Pi^6) + (527408765 - 487319165*Sqrt[2] + 
     (-568250240 + 75835133*Sqrt[2])*Sin[Pi/8])/(18999560927969280*Pi^4) + 
   (106347126195 - 103016541619*Sqrt[2] + 
     (-54306598144 + 121392409299*Sqrt[2])*Sin[Pi/8])/288230376151711744), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*(5281/(6234230929489920*Pi^9) + 
   (12593153137 - 1291438080*Sqrt[2] - 15678984960*Sin[Pi/8])/
    (6839841934068940800*Pi^5) + (-3049999 + 3226752*Sin[Pi/8])/
    (49873847435919360*Pi^7) + (-1041297320385401 + 115175934720000*Sqrt[2] + 
     1159129338127488*Sin[Pi/8])/(48261924686790446284800*Pi^3) + 
   (405*(-1 + Sqrt[2]) - 49*Sqrt[2]*Sin[Pi/8])/(369435906932736*Pi^8) + 
   (-930200422481 + 914985007185*Sqrt[2] + 
     (565236210944 - 1556011810077*Sqrt[2])*Sin[Pi/8])/18446744073709551616 + 
   (5*(-504587311 + 480533551*Sqrt[2]) + (4532842880 - 716084111*Sqrt[2])*
      Sin[Pi/8])/(1215971899390033920*Pi^4) + 
   (-493469*(-1 + Sqrt[2]) + (-827456 + 89115*Sqrt[2])*Sin[Pi/8])/
    (6333186975989760*Pi^6) + (18721550555930363 - 1223447848390656*Sqrt[2] + 
     41472*(-362880612501 + 160563200*Sqrt[2])*Sin[Pi/8])/
    (228797272589228782387200*Pi) + 
   (292533884223139 - 279677220005539*Sqrt[2] + 
     49*(-7921840396864 + 3322513575525*Sqrt[2])*Sin[Pi/8])/
    (14299829536826798899200*Pi^2)), Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-5281/(132996926495784960*Pi^9) + 
   (1974209691821999 - 139065225062400*Sqrt[2] - 3424140878239872*Sin[Pi/8])/
    (1029587726651529520742400*Pi^3) + (3809461 - 7529088*Sin[Pi/8])/
    (1063975411966279680*Pi^7) + (-18975651037 + 1291438080*Sqrt[2] + 
     41189141760*Sin[Pi/8])/(145916627926804070400*Pi^5) + 
   (28787*(-1 + Sqrt[2]) - 945*Sqrt[2]*Sin[Pi/8])/
    (997476948718387200*Pi^10) + 
   (3*(-744828329033900163 + 666950484318482563*Sqrt[2]) + 
     (2263216355409593600 - 688555682171593635*Sqrt[2])*Sin[Pi/8])/
    (183037818071383025909760000*Pi^2) + 
   (-118175436653 + 102254335853*Sqrt[2] + 225*(740290176 - 38201599*Sqrt[2])*
      Sin[Pi/8])/(1094374709451030528000*Pi^6) + 
   (-16792561*(-1 + Sqrt[2]) + 9*(-2261568 + 94465*Sqrt[2])*Sin[Pi/8])/
    (6383852471797678080*Pi^8) + 
   (-46872407907656483 + 1792100303917056*Sqrt[2] - 
     10752*(-4663270760171 + 1445068800*Sqrt[2])*Sin[Pi/8])/
    (4881008481903547357593600*Pi) + 
   (5652025116142207 - 4780256225825407*Sqrt[2] + 
     189*(-38666024744256 + 3928001023475*Sqrt[2])*Sin[Pi/8])/
    (3088763179954588562227200*Pi^4) + 
   (48781747414815 - 46979314980639*Sqrt[2] + 
     (-26144483554496 + 55628796130727*Sqrt[2])*Sin[Pi/8])/
    2361183241434822606848), Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-27199/(29259323829072691200*Pi^11) + 
   (1089595662126829 - 226152070502400*Sqrt[2] - 1596741103789440*Sin[Pi/8])/
    (8236701813212236165939200*Pi^5) + (5334241 - 7391360*Sin[Pi/8])/
    (51070819774381424640*Pi^9) + (-116533275037 + 20225894400*Sqrt[2] + 
     183276448000*Sin[Pi/8])/(20428327909752569856000*Pi^7) + 
   (-28787*(-1 + Sqrt[2]) + 2205*Sqrt[2]*Sin[Pi/8])/
    (21279508239325593600*Pi^10) + 
   (-445672600530951 + 436439848443911*Sqrt[2] + 
     (284288984303424 - 726347668158723*Sqrt[2])*Sin[Pi/8])/
    151115727451828646838272 + (20571211*(-1 + Sqrt[2]) + 
     (47492928 - 2247735*Sqrt[2])*Sin[Pi/8])/(136188852731683799040*Pi^8) + 
   (169679814953 - 153758714153*Sqrt[2] + 
     75*(-5776381056 + 342028933*Sqrt[2])*Sin[Pi/8])/
    (23346660468288651264000*Pi^6) + 
   (1061803350909610734671 - 84439286895198597120*Sqrt[2] + 
     1471360*(-617912282975941 + 734094950400*Sqrt[2])*Sin[Pi/8])/
    (226791178103166424423229030400*Pi) + 
   (-52344856171105182983 + 8259301691446579200*Sqrt[2] - 
     64000*(-1009112890835011 + 819354009600*Sqrt[2])*Sin[Pi/8])/
    (39536168703418733596508160000*Pi^3) + 
   (-9926779484447257 + 8890060732242457*Sqrt[2] - 
     441*(-47976806485056 + 5665134634085*Sqrt[2])*Sin[Pi/8])/
    (65893614505697889327513600*Pi^4) + 
   (15053975758498940867 - 14059415820492822467*Sqrt[2] + 
     105*(-208686742454693120 + 74884326061789509*Sqrt[2])*Sin[Pi/8])/
    (11714420356568513658224640000*Pi^2)), Csc[Pi/16]*Csc[Pi/8]^2*
  Csc[(3*Pi)/16]*(27199/(624198908353550745600*Pi^11) + 
   (480928017611 - 60677683200*Sqrt[2] - 1418136044800*Sin[Pi/8])/
    (1307412986224164470784000*Pi^7) + (-3857501 + 10347904*Sin[Pi/8])/
    (653706493112082235392*Pi^9) + 
   (-357835513983967 + 53102504060928*Sqrt[2] + 909156480856960*Sin[Pi/8])/
    (35143261069705540974673920*Pi^5) + 
   (-479851*(-1 + Sqrt[2]) + 10395*Sqrt[2]*Sin[Pi/8])/
    (16853370525545870131200*Pi^12) + 
   (-1176743682708515776201933 + 1024115352750829003773133*Sqrt[2] + 
     99*(12894024113464821219904 - 3569777854038562526045*Sqrt[2])*Sin[Pi/8])/
    (1632896482342798255847249018880000*Pi^2) + 
   (-100933188598875457 + 73840785555905857*Sqrt[2] + 
     189*(859988903713856 - 32594317552575*Sqrt[2])*Sin[Pi/8])/
    (11860850611025620078952448000*Pi^6) + 
   (284606539*(-1 + Sqrt[2]) + (449275968 - 9103185*Sqrt[2])*Sin[Pi/8])/
    (73541980475109251481600*Pi^10) + 
   (6522196907771 - 5095655493371*Sqrt[2] + 
     225*(-49982198912 + 1128671467*Sqrt[2])*Sin[Pi/8])/
    (23533433752034960474112000*Pi^8) + 
   (320793874227986659949 - 34236418392033177600*Sqrt[2] + 
     89600*(-6798781486408169 + 4096770048000*Sqrt[2])*Sin[Pi/8])/
    (2530314797018798950176522240000*Pi^3) + 
   (-8415955959610226519735 + 414417594271414136832*Sqrt[2] - 
     15488*(-614048493277767509 + 531767977574400*Sqrt[2])*Sin[Pi/8])/
    (14514635398602651163086657945600*Pi) + 
   (45663472882864543 - 43765784622086559*Sqrt[2] + 
     (-25378455290139520 + 52002631781353487*Sqrt[2])*Sin[Pi/8])/
    38685626227668133590597632 + (2717091047190816572297 - 
     2117883228197208994697*Sqrt[2] + 45*(-85530905456376247040 + 
       7299743048669173053*Sqrt[2])*Sin[Pi/8])/
    (22772833173169190551588700160000*Pi^4)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (291803/(350550106931354098728960*Pi^13) + 
   (471856571791 - 127464192000*Sqrt[2] - 877647525120*Sin[Pi/8])/
    (37653494003255936758579200*Pi^9) + (-871597541 + 1563774336*Sin[Pi/8])/
    (6471694281809614130380800*Pi^11) + 
   (-47100337839743893 + 15833979918489600*Sqrt[2] + 
     81305004166581888*Sin[Pi/8])/(94886804888204960631619584000*Pi^7) + 
   (479851*(-1 + Sqrt[2]) - 24255*Sqrt[2]*Sin[Pi/8])/
    (359538571211645229465600*Pi^12) + 
   (-5119581511303548018497 + 4310171235115987160897*Sqrt[2] + 
     105*(112752039666278524160 - 11032966241040330453*Sqrt[2])*Sin[Pi/8])/
    (485820441027609398433892270080000*Pi^4) + 
   (-431279977582377393 + 420685444851085745*Sqrt[2] + 
     (284968958005281152 - 688353449529330989*Sqrt[2])*Sin[Pi/8])/
    2475880078570760549798248448 + (-8633352759071 + 7206811344671*Sqrt[2] + 
     75*(383988884096 - 9737978089*Sqrt[2])*Sin[Pi/8])/
    (502046586710079156781056000*Pi^8) + 
   (-338323081*(-1 + Sqrt[2]) + 21*(-49919552 + 1124595*Sqrt[2])*Sin[Pi/8])/
    (1568895583468997364940800*Pi^10) + 
   (336635346204224080717 - 98948063436048691200*Sqrt[2] + 
     207360*(-2551220793887743 + 3534927298560*Sqrt[2])*Sin[Pi/8])/
    (36436533077070704882541920256000*Pi^5) + 
   (156188476571905063 - 124728883737293863*Sqrt[2] + 
     441*(-1034388593665856 + 44470702892025*Sqrt[2])*Sin[Pi/8])/
    (253031479701879895017652224000*Pi^6) + 
   (-3193444101278250819436331 + 629194325078091183206400*Sqrt[2] - 
     15488*(-271066942044453058057 + 629767196835840000*Sqrt[2])*Sin[Pi/8])/
    (39189515576227158140333976453120000*Pi^3) + 
   (170865716692653764826909991 - 15610502013478994252826624*Sqrt[2] + 
     43264*(-3540845262868426799191 + 7484826073543999488*Sqrt[2])*Sin[Pi/8])/
    (627961185885145099919781169358438400*Pi) + 
   (2797874600009294002758487 - 2556973373286848882348887*Sqrt[2] + 
     33*(-130732549467692847739328 + 42017769240490964329745*Sqrt[2])*
      Sin[Pi/8])/(34835124956646362791407979069440000*Pi^2)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-291803/(7478402281202220772884480*Pi^13) + 
   (69090533170602739 - 18211695612364800*Sqrt[2] - 
     225392409247404672*Sin[Pi/8])/(2024251837615039160141217792000*Pi^7) + 
   (1023857543 - 3648806784*Sin[Pi/8])/(138062811345271768114790400*Pi^11) + 
   (-602943892771 + 127464192000*Sqrt[2] + 2233663015680*Sin[Pi/8])/
    (803274538736126650849689600*Pi^9) + 
   (3052031*(-1 + Sqrt[2]) - 45045*Sqrt[2]*Sin[Pi/8])/
    (130872039921038863525478400*Pi^14) + 
   (-9513853705263267073031285826245 + 8078404635778158239276451519173*
      Sqrt[2] + 91*(119041338400153584343223474816 - 
       30696371632293130606573468485*Sqrt[2])*Sin[Pi/8])/
    (221544706380279191251698796549657067520000*Pi^2) + 
   (567*(-2193841401800266021 + 1375178943545458981*Sqrt[2]) + 
     (2087391352631752144640 - 64693142433523175985*Sqrt[2])*Sin[Pi/8])/
    (1943281764110437593735569080320000*Pi^6) + 
   (-3214485592093 + 2164392157213*Sqrt[2] + 
     (6337334554240 - 67957181775*Sqrt[2])*Sin[Pi/8])/
    (6024559040520949881372672000*Pi^10) + 
   (-611830443*(-1 + Sqrt[2]) + (-1244125888 + 12900195*Sqrt[2])*Sin[Pi/8])/
    (138062811345271768114790400*Pi^12) + 
   (-589853391888483652837 + 131073088806290534400*Sqrt[2] - 
     483840*(-3300764183436473 + 3534927298560*Sqrt[2])*Sin[Pi/8])/
    (777312705644175037494227632128000*Pi^5) + 
   (758471324975195471 - 449208040882523471*Sqrt[2] + 
     147*(-9302854633642688 + 150572774929725*Sqrt[2])*Sin[Pi/8])/
    (28339525726610548241977049088000*Pi^8) + 
   (20721012347320696758757939 - 2889470486238891753369600*Sqrt[2] + 
     139392*(-297491896434203871311 + 527964411985920000*Sqrt[2])*Sin[Pi/8])/
    (2508128996878538120981374492999680000*Pi^3) + 
   (-1411869365878694321429689769 + 83392281468047339293169664*Sqrt[2] - 
     2725632*(-608328412636921123277 + 965691854213087232*Sqrt[2])*Sin[Pi/8])/
    (40189515896649286394865994838940057600*Pi) + 
   (21672747665046678029 - 20687761124733465101*Sqrt[2] + 
     3*(-4131861258458923328 + 8214874545641525383*Sqrt[2])*Sin[Pi/8])/
    316912650057057350374175801344 + 
   (19*(9160055977996401567986279 - 6643691086508394604274279*Sqrt[2]) + 
     11*(-23583747172120674341361856 + 1778112751243418399851335*Sqrt[2])*
      Sin[Pi/8])/(22573160971906843088832370436997120000*Pi^4)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-29582303/(47113934371573990869172224000*Pi^15) + 
   (2751285431143934551 - 1322523112867891200*Sqrt[2] - 
     5062644346388356224*Sin[Pi/8])/(2040445852315959473422347534336000*
     Pi^9) + (17899586879 - 41159558016*Sin[Pi/8])/
    (129226791419174374955443814400*Pi^13) + 
   (-514357140246391 + 199121500108800*Sqrt[2] + 1056645703238400*Sin[Pi/8])/
    (23857253800462961530235781120000*Pi^11) + 
   (-3052031*(-1 + Sqrt[2]) + 105105*Sqrt[2]*Sin[Pi/8])/
    (2791936851648829088543539200*Pi^14) + 
   (-1039819771272947408308485917 + 825998780321662262900690717*Sqrt[2] + 
     (2505764745972501803266507712 - 214296345986767629576401025*Sqrt[2])*
      Sin[Pi/8])/(1444682302202037957685271707967815680000*Pi^4) + 
   (-210194643156831356537 + 204310034184597704313*Sqrt[2] + 
     (142685627546228017984 - 329714988087302614317*Sqrt[2])*Sin[Pi/8])/
    20282409603651670423947251286016 + 
   (-1060607923439627209 + 707866510118872009*Sqrt[2] + 
     343*(10934649964004288 - 197256900343275*Sqrt[2])*Sin[Pi/8])/
    (604576548834358362495510380544000*Pi^8) + 
   (2133958651*(-1 + Sqrt[2]) + (8708881216 - 99012375*Sqrt[2])*Sin[Pi/8])/
    (8836019926097393159346585600*Pi^12) + 
   (11929657698379 - 8779377393739*Sqrt[2] + 
     5*(-9625254898304 + 114108302385*Sqrt[2])*Sin[Pi/8])/
    (385571778593340792407851008000*Pi^10) + 
   (-28255721853014926721603 + 12868238290348701388800*Sqrt[2] - 
     115200*(-426142265880869467 + 965449845964800*Sqrt[2])*Sin[Pi/8])/
    (699581435079757533744804868915200000*Pi^7) + 
   (6130235212664590101521 - 4316767020997077310481*Sqrt[2] + 
     35*(-531439222140971191552 + 18511308153916368597*Sqrt[2])*Sin[Pi/8])/
    (124370032903068005999076421140480000*Pi^6) + 
   (1025657645581912642390534181 - 371406331970233846224998400*Sqrt[2] + 
     139392*(-11928063498680135016617 + 49576514939191296000*Sqrt[2])*
      Sin[Pi/8])/(1625267589977292702395930671463792640000*Pi^5) + 
   (-2003375363284318646155247896695089 + 460398118580981369661495880857600*
      Sqrt[2] - 3338899200*(-822929503639762553117929 + 
       3568056443240428339200*Sqrt[2])*Sin[Pi/8])/
    (398780471484502544253057833789382721536000000*Pi^3) + 
   (82243471746934104617149084837 - 8344227890009919422488356864*Sqrt[2] + 
     38016*(-2009351578887890796608831 + 6312385405076346765312*Sqrt[2])*
      Sin[Pi/8])/(5144258034771108658542847339384327372800*Pi) + 
   (70980516389137264842858518449835 - 63594838976797851944029835867819*
      Sqrt[2] + 637*(-178602308698290459555471726464 + 
       52814771798581356619987969785*Sqrt[2])*Sin[Pi/8])/
    (14178861208337868240108722979178052321280000*Pi^2)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (29582303/(1005097266593578471875674112000*Pi^15) + 
   (617614087328491 - 199121500108800*Sqrt[2] - 2662073074924800*Sin[Pi/8])/
    (508954747743209845978363330560000*Pi^11) + 
   (-20622108869 + 96038968704*Sin[Pi/8])/(2756838216942386665716134707200*
     Pi^13) + (-3686483905103957761 + 1497341526837811200*Sqrt[2] + 
     13754580778169110656*Sin[Pi/8])/(43529511516073802099676747399168000*
     Pi^9) + (-196506001*(-1 + Sqrt[2]) + 2027025*Sqrt[2]*Sin[Pi/8])/
    (12061167199122941662508089344000*Pi^16) + 
   (-4675289320402248185010345319225439 + 3885288790513733481114403647565919*
      Sqrt[2] + (5519251650269820244511599433805760 - 
       1345482704034367306104353622650685*Sqrt[2])*Sin[Pi/8])/
    (1814894234667247134733916541334790697123840000*Pi^2) + 
   (-702760141121145237177983169201 + 47695445202644616443333928960*Sqrt[2] + 
     128*(6634341386263020830665766213 - 16018402360690307951493120*Sqrt[2])*
      Sin[Pi/8])/(329232514225350954146742229720596951859200*Pi) + 
   (119579555237*(-1 + Sqrt[2]) + 1485*(208889536 - 1156155*Sqrt[2])*
      Sin[Pi/8])/(28946801277895059990019414425600*Pi^14) + 
   (1271114410956203 - 699605993983403*Sqrt[2] + 
     2025*(-1320714422400 + 7137892531*Sqrt[2])*Sin[Pi/8])/
    (1526864243229629537935089991680000*Pi^12) + 
   (-4183979704705050289 + 1875126348148506289*Sqrt[2] - 
     6615*(-1162027965861568 + 8776136455365*Sqrt[2])*Sin[Pi/8])/
    (65294267274110703149515121098752000*Pi^10) + 
   (43819325199314144988203 - 16507998867137212108800*Sqrt[2] + 
     268800*(-534812775505182781 + 965449845964800*Sqrt[2])*Sin[Pi/8])/
    (14924403948368160719889170536857600000*Pi^7) + 
   (1479211761059250120527531 - 686583327320767624732331*Sqrt[2] + 
     675*(-3827842813385682937600 + 49685247296342142009*Sqrt[2])*Sin[Pi/8])/
    (626824965831462750235345162548019200000*Pi^8) + 
   (-1895440038726618112610426591 + 540964169034554827523174400*Sqrt[2] - 
     46464*(-113000154246771771015719 + 371029984091504640000*Sqrt[2])*
      Sin[Pi/8])/(34672375252848910984446520991227576320000*Pi^5) + 
   (-2413292731806371178221716829 + 1322399054456690557775304029*Sqrt[2] - 
     4455*(-914906538284360167709504 + 24522702141356839036225*Sqrt[2])*
      Sin[Pi/8])/(52008562879273366476669781486841364480000*Pi^6) + 
   (83137216034309683494723 - 79079582556848904691523*Sqrt[2] + 
     (-48678635025041253804544 + 94392690918150275446147*Sqrt[2])*Sin[Pi/8])/
    20769187434139310514121985316880384 + 
   (4536591932427941812027913595224789 - 764332661282692170655037789337600*
      Sqrt[2] + 52998400*(-176907697677377006236144849 + 
       599177012462552737382400*Sqrt[2])*Sin[Pi/8])/
    (8507316725002720944065233787506831392768000000*Pi^3) + 
   (37881509066849381478145055849841301 - 25796226155733650405997206227876501*
      Sqrt[2] + 25025*(-2325798505902731093295545411200 + 
       159591021925913341570694411829*Sqrt[2])*Sin[Pi/8])/
    (76565850525024488496587104087561482534912000000*Pi^4)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (74424761/(182257637675635562900122238976000*Pi^17) + 
   (1633854058395181 - 837003750451200*Sqrt[2] - 3463429579462400*Sin[Pi/8])/
    (52931293765293823981749786378240000*Pi^13) + 
   (-45528032159 + 132959526016*Sin[Pi/8])/(385957350371934133200258859008000*
     Pi^15) + (-27669643335164198857 + 17123899938817996800*Sqrt[2] + 
     49786312655835878528*Sin[Pi/8])/(9576492533536236461928884427816960000*
     Pi^11) + (196506001*(-1 + Sqrt[2]) - 4729725*Sqrt[2]*Sin[Pi/8])/
    (257304900247956088800172572672000*Pi^16) + 
   (-1012897483281116510425972934427060707 + 
     260846251423218854785371514135910400*Sqrt[2] + 
     128*(11181753650639763250920016676446991 - 
       74789945435438712891041710080000*Sqrt[2])*Sin[Pi/8])/
    (3266809622401044842521049774402623254822912000000*Pi^3) + 
   (-824126124778076819074489 + 798510244011193354194361*Sqrt[2] + 
     (571602383584435979442688 - 1273790943476093064447685*Sqrt[2])*
      Sin[Pi/8])/1329227995784915872903807060280344576 + 
   (-1485367503346703 + 913859086373903*Sqrt[2] + 
     225*(29820157858688 - 176052515331*Sqrt[2])*Sin[Pi/8])/
    (32573103855565430142615253155840000*Pi^12) + 
   (-27332964955*(-1 + Sqrt[2]) + 693*(-208889536 + 1254201*Sqrt[2])*
      Sin[Pi/8])/(123506352119018922624082834882560*Pi^14) + 
   (1079973574654181387 - 560594357467981835*Sqrt[2] + 
     1323*(-3130794229308608 + 26005030214695*Sqrt[2])*Sin[Pi/8])/
    (278588873702872333437931183354675200*Pi^10) + 
   (215330329315879035845929 - 131644675995062843289600*Sqrt[2] + 
     12800*(-28824538154270378719 + 103650662242713600*Sqrt[2])*Sin[Pi/8])/
    (1671533242217234000627587100128051200000*Pi^9) + 
   (-2181204590163947381768531 + 1177865838268694203093331*Sqrt[2] - 
     1575*(-4743989922224474788096 + 68187582355914983409*Sqrt[2])*Sin[Pi/8])/
    (13372265937737872005020696801024409600000*Pi^8) + 
   (-2159848776920207873530275959 + 1166869311784767943489843200*Sqrt[2] - 
     15488*(-237168325003264533239237 + 1671624367603384320000*Sqrt[2])*
      Sin[Pi/8])/(693447505056978219688930419824551526400000*Pi^7) + 
   (834843128890536132865798555 - 523517414142400705609425307*Sqrt[2] + 
     99*(-25562666255105621198207552 + 764243648190336722672271*Sqrt[2])*
      Sin[Pi/8])/(221903201618233030300457734343856488448000*Pi^6) + 
   (233632431941334194152087386149832853 - 
     97207582384329031782907489074124800*Sqrt[2] + 
     52998400*(-7237942305958046118913557029 + 58245492250654374474547200*
        Sqrt[2])*Sin[Pi/8])/
    (5512741237801763171754271494304426742513664000000*Pi^5) + 
   (92267995648353191003066811738977035 - 10169918980064563656771370746028032*
      Sqrt[2] + 295936*(-297859211607352447247384236781 + 
       1257785572471581949432299520*Sqrt[2])*Sin[Pi/8])/
    (97431753329793459966370308494594579545404211200*Pi) + 
   (-236912276464602775646538259581181403 + 
     178413876377648586158328520911767003*Sqrt[2] - 
     525525*(-1108878625100127924864024002176 + 85564281599746098773051251683*
        Sqrt[2])*Sin[Pi/8])/
    (4900214433601567263781574661603934882234368000000*Pi^4) + 
   (36184872544887237101413102684040131 - 31837907417121836253952412646376387*
      Sqrt[2] + 21*(-2838475377589534388261460900536896 + 
       785792501672209578088982555202945*Sqrt[2])*Sin[Pi/8])/
    (116153231018703816622970658645426604615925760000*Pi^2)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-74424761/(3888162937080225341869274431488000*Pi^17) + 
   (103706125480207264669 - 57440524896769996800*Sqrt[2] - 
     399415425858180749696*Sin[Pi/8])/
    (612895522146319133563448603380285440000*Pi^11) + 
   (154984288943 - 930716682112*Sin[Pi/8])/
    (24701270423803784524816566976512000*Pi^15) + 
   (-5588988664544443 + 2511011251353600*Sqrt[2] + 
     25968592537107200*Sin[Pi/8])/(3387602800978804734831986328207360000*
     Pi^13) + (6545801*(-1 + Sqrt[2]) - 48195*Sqrt[2]*Sin[Pi/8])/
    (660715799797548781870093487308800*Pi^18) + 
   (-48044858804536587354226999626608674317241 + 
     39173442395583623158606905094512870687673*Sqrt[2] + 
     153*(381238515981571507786147276049378241024 - 
       88766488822726327697044475181691939915*Sqrt[2])*Sin[Pi/8])/
    (309365303172760194085219003532036708972567451402240000*Pi^2) + 
   (-239633959941642003240738685795341791 + 
     116961879425561608509926160126016991*Sqrt[2] + 
     945*(424953990560486169053775675353728 - 
       10189367519346970042740284111061*Sqrt[2])*Sin[Pi/8])/
    (73277052760934205852241393401215764700489318400000*Pi^6) + 
   (-637247237568665247931483 + 204411384077835408878683*Sqrt[2] + 
     45*(23302047827543728581376 - 139081429659128236749*Sqrt[2])*Sin[Pi/8])/
    (96280314751712678436149016967375749120000*Pi^10) + 
   (-23546343035939339 + 10048936878678539*Sqrt[2] + 
     45*(1100186207757184 - 3138074816877*Sqrt[2])*Sin[Pi/8])/
    (21341897646166469829441513867706368000*Pi^14) + 
   (-2877165777113*(-1 + Sqrt[2]) + 9*(-1048839705664 + 3207429225*Sqrt[2])*
      Sin[Pi/8])/(889245735256936242893396411154432000*Pi^16) + 
   (2055082636513372278583 - 657855908960720041783*Sqrt[2] + 
     1323*(-2691346296791559872 + 10110830110818525*Sqrt[2])*Sin[Pi/8])/
    (16548179097950616606213112291267706880000*Pi^12) + 
   (-911923384096613806765987 + 493986302373236514508800*Sqrt[2] - 
     89600*(-35325485960176948441 + 103650662242713600*Sqrt[2])*Sin[Pi/8])/
    (106978127501902976040165574408195276800000*Pi^9) + 
   (10573353360061666332599381663 - 4904520130811461949288755200*Sqrt[2] + 
     15488*(-2175710386930290694323659 + 12429512847050342400000*Sqrt[2])*
      Sin[Pi/8])/(44380640323646606060091546868771297689600000*Pi^7) + 
   (40177732580855620705212795 - 38098269201400449451342203*Sqrt[2] + 
     (-23993011802307617841701056 + 45547792092733204240129859*Sqrt[2])*
      Sin[Pi/8])/170141183460469231731687303715884105728 + 
   (98409970302460680351706848133 - 37243446794292445416501062533*Sqrt[2] + 
     9*(-18169295116239397321424647744 + 200734162964523904959839925*Sqrt[2])*
      Sin[Pi/8])/(508360061889042942142866809587743955353600000*Pi^8) + 
   (-1355459388955473901630766903801693659 + 
     458781061169453393820898569735014400*Sqrt[2] - 
     52998400*(-71069904389527524286515823097 + 459764328624331143374438400*
        Sqrt[2])*Sin[Pi/8])/
    (352815439219312842992273375635483311520874496000000*Pi^5) + 
   (-810664208412172402965027494611826577 + 
     61455014872928710205644332983869440*Sqrt[2] - 
     295936*(-3383772449068668854406407816389 + 11188342461277393840880877568*
        Sqrt[2])*Sin[Pi/8])/
    (6235632213106781437847699743654053090905869516800*Pi) + 
   (7148672827369962906901900938871825079 - 
     1388155289929317611754897960586598400*Sqrt[2] + 
     896*(-16828260671260843339960644970632491 + 
       89513421434817293125115904000000*Sqrt[2])*Sin[Pi/8])/
    (209075815833666869921347185561767888308666368000000*Pi^3) + 
   (178257486133691050392247574935790414663 - 
     114853077119717214171066022381083624263*Sqrt[2] + 
     27*(-10335691416532873154672871147842688448 + 
       658081009606758151260219332369735325*Sqrt[2])*Sin[Pi/8])/
    (5645047027509005487876374010167732984333991936000000*Pi^4)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (-16737058997/(71806593121997601613641760200720384000*Pi^19) + 
   (8783660120563557460867 - 6446725092909529344000*Sqrt[2] - 
     14447861320970763229824*Sin[Pi/8])/
    (1721010626186864127046163678291841515520000*Pi^13) + 
   (10336286463433 - 38025286448256*Sin[Pi/8])/
    (120937419994943329033501911917002752000*Pi^17) + 
   (-32539704823565779 + 20528237661050880*Sqrt[2] + 
     66901645558920960*Sin[Pi/8])/(853675905846658793177660554708254720000*
     Pi^15) + (-6545801*(-1 + Sqrt[2]) + 112455*Sqrt[2]*Sin[Pi/8])/
    (14095270395681040679895327729254400*Pi^18) + 
   (-386331295782924129430983909588124611929 + 
     277125745990278805737034926552546704729*Sqrt[2] + 
     (958880862698255368232832645249918421824 - 
       68166486148872145262940324663833908125*Sqrt[2])*Sin[Pi/8])/
    (120427669920192117074695978883578303665791827968000000*Pi^4) + 
   (-152752616011567090780898147839 + 68452184180184774141275287039*Sqrt[2] + 
     (493327502733575815896725961024 - 6002085460608513241356656475*Sqrt[2])*
      Sin[Pi/8])/(10845014653632916099047825271205204380876800000*Pi^8) + 
   (-405690635460946863963563451 + 391944751684523369688843707*Sqrt[2] + 
     (286393702420191510687101248 - 619066968505949002092572711*Sqrt[2])*
      Sin[Pi/8])/10889035741470030830827987437816582766592 + 
   (-2497343618673007661089 + 943350989327882438689*Sqrt[2] + 
     441*(21447065706341578304 - 87694832159290125*Sqrt[2])*Sin[Pi/8])/
    (353027820756279820932546395547044413440000*Pi^12) + 
   (3243845974979*(-1 + Sqrt[2]) + (22025633818944 - 72451954575*Sqrt[2])*
      Sin[Pi/8])/(18970575685481306515059123437961216000*Pi^16) + 
   (26270010402447599 - 12772604245186799*Sqrt[2] + 
     15*(-8221200264869248 + 25374748958559*Sqrt[2])*Sin[Pi/8])/
    (455293816451551356361418962511069184000*Pi^14) + 
   (7*(-1945641988273800158094799 + 1436567114310115984035840*Sqrt[2]) - 
     69120*(-306108683856773606383 + 1707996066752102400*Sqrt[2])*Sin[Pi/8])/
    (42363338490753578511905567465645329612800000*Pi^11) + 
   (866901043765450694312323 - 331298852728608576065923*Sqrt[2] + 
     105*(-28271901064957316705536 + 184725659251583410149*Sqrt[2])*
      Sin[Pi/8])/(2053980048036537139971179028637349314560000*Pi^10) + 
   (502087105040502765825719632199 - 348189932850261331573016064000*Sqrt[2] + 
     3763584*(-211480929249861829849457 + 2435496485711708160000*Sqrt[2])*
      Sin[Pi/8])/(44735685446235778908572279243721468071116800000*Pi^9) + 
   (-8788401830906075898309978618775272523 + 
     5288737787285567354299418800904202240*Sqrt[2] - 
     486811503360*(-29798289190474797009799103 + 418723429771758816460800*
        Sqrt[2])*Sin[Pi/8])/
    (38104067435685787043165524568632197644254445568000000*Pi^7) + 
   (433841800117681606205747783391654011 - 
     245157946823567101593200622908070011*Sqrt[2] + 
     2205*(-585874605114494642540405433501568 + 
       15569927295950240375437230013641*Sqrt[2])*Sin[Pi/8])/
    (1563243792233263058181149725892602980277105459200000*Pi^6) + 
   (16263907205264029648146157407907449164091 - 
     1918148840270024687869487123581317734400*Sqrt[2] + 
     46208*(-344117203828020340341707719427696459 + 
       1833400690658628753610932229242880*Sqrt[2])*Sin[Pi/8])/
    (288136093303238156680066509754766485224578418632294400*Pi) + 
   (126881258375554519385367622024458955599 - 
     58288590506484551675135925458258688000*Sqrt[2] + 
     128*(-1633095109198265383627705432947147341 + 
       20882227661137197162667633213440000*Sqrt[2])*Sin[Pi/8])/
    (45160376220072043903010992081341863874671935488000000*Pi^5) + 
   (-1184959789074018749456277891712264354444781 + 
     333277840516948668884714589490450212347904*Sqrt[2] - 
     295936*(-5782903240078038695411234427971560213 + 
       53581354279673436499557092750131200*Sqrt[2])*Sin[Pi/8])/
    (61873060634552038817043800706407341794513490280448000000*Pi^3) + 
   (127823954662658216018902631022473249713321 - 
     110620174158306213035726326448318810705065*Sqrt[2] + 
     51*(-4212515452631860457253761535811362363904 + 
       1104896409477484809393338211757789958845*Sqrt[2])*Sin[Pi/8])/
    (6599793134352217473818005408683449791414772296581120000*Pi^2)), 
 Csc[Pi/16]*Csc[Pi/8]^2*Csc[(3*Pi)/16]*
  (16737058997/(1531873986602615501091024217615368192000*Pi^19) + 
   (35618566497203479 - 20528237661050880*Sqrt[2] - 
     166131647089608960*Sin[Pi/8])/(18211752658062054254456758500442767360000*
     Pi^15) + (-11586175899667 + 88725668379264*Sin[Pi/8])/
    (2579998293225457686048040787562725376000*Pi^17) + 
   (-10427979002925060579253 + 7135500501178324531200*Sqrt[2] + 
     38145541357137023139456*Sin[Pi/8])/
    (36714893358653101376984825136892618997760000*Pi^13) + 
   (-40799608193*(-1 + Sqrt[2]) + 218243025*Sqrt[2]*Sin[Pi/8])/
    (7659369933013077505455121088076840960000*Pi^20) + 
   (-8598741152865850095453258235359647736947874889 + 
     6892788362615872232080751580468093281114078281*Sqrt[2] + 
     209*(51080766529718527053613594141203727619333312 - 
       11443949138839295290337041668642762837265755*Sqrt[2])*Sin[Pi/8])/
    (914889723456441795090547181773334543885081394841261178880000*Pi^2) + 
   (-8802348646210769431491589176120973324813 + 
     3887919922662575582184334140003956390413*Sqrt[2] + 
     (14550202659543388416788124565316704423744 - 
       319132393018666086000856239108114906375*Sqrt[2])*Sin[Pi/8])/
    (39018565054142245932201497158279370387716552261632000000*Pi^6) + 
   (-291387361866390716336999599723 + 71498871774689592642738454123*Sqrt[2] + 
     (432330061770464953877692015424 - 2169331983112760522043735825*Sqrt[2])*
      Sin[Pi/8])/(477180644759848308358104311933028992758579200000*Pi^10) + 
   (-3690702268381317122509 + 809453398401414300109*Sqrt[2] + 
     21*(271235972828838828352 - 532358339847208875*Sqrt[2])*Sin[Pi/8])/
    (18357446679326550688492412568446309498880000*Pi^14) + 
   (8435097597923*(-1 + Sqrt[2]) + (34730402306624 - 60407372025*Sqrt[2])*
      Sin[Pi/8])/(3869997439838186529072061181344088064000*Pi^18) + 
   (464575379164478747 - 146814617910129947*Sqrt[2] + 
     25*(-36884514734667904 + 57623985213795*Sqrt[2])*Sin[Pi/8])/
    (364235053161241085089135170008855347200000*Pi^16) + 
   (17961422658967118332106593 - 12322908612116696578682880*Sqrt[2] + 
     161280*(-368040578155822572617 + 1707996066752102400*Sqrt[2])*Sin[Pi/8])/
    (903751221136076341587318772600433698406400000*Pi^11) + 
   (200868813351799048429667017 - 42502726505824791215305417*Sqrt[2] + 
     275*(-1056795801735621275118848 + 3102253983790146230787*Sqrt[2])*
      Sin[Pi/8])/(13556268317041145123809781589006505476096000000*Pi^12) + 
   (-747024061930469529512870249381 + 472808513220779718355334860800*
      Sqrt[2] - 139392*(-17017928948670927318335191 + 
       162122204095777013760000*Sqrt[2])*Sin[Pi/8])/
    (954361289519696616716208623866057985517158400000*Pi^9) + 
   (15024456441616238028852151138243462423 - 
     7970988645968560824340391709200394240*Sqrt[2] + 
     286191360*(-160550424493258404304304794733 + 
       1854351978121365755048755200*Sqrt[2])*Sin[Pi/8])/
    (812886771961296790254197857464153549744094838784000000*Pi^7) + 
   (39073842262958180711433753605 - 36948845045529776631100587013*Sqrt[2] + 
     (-23731040854256699146819936640 + 44230496746224431768770991541*Sqrt[2])*
      Sin[Pi/8])/2787593149816327892691964784081045188247552 + 
   (122327057079055066266986901635001452291 - 
     39038471874081007942746424837563961091*Sqrt[2] + 
     6825*(-28287489755479827321483708129569152 + 
       275868567544956483654548002117755*Sqrt[2])*Sin[Pi/8])/
    (8128867719612967902541978574641535497440948387840000000*Pi^8) + 
   (-146307458981571479871118394943507796623995 + 
     12145792417088743190490865890029140795392*Sqrt[2] - 
     138624*(-1326737348642559012384713513488043327 + 
       5620460670153862183386712569282560*Sqrt[2])*Sin[Pi/8])/
    (18440709971407242027524256624305055054373018792466841600*Pi) + 
   (-765842608961693967483337655133069720563 + 
     293320421962081362323558861416098969600*Sqrt[2] - 
     2688*(-786331184499074531488863669764539147 + 
       8199460565704068080474111016960000*Sqrt[2])*Sin[Pi/8])/
    (2890264078084610809792703493205879287979003871232000000*Pi^5) + 
   (8639153461284848964054560861049255653050583 - 
     1874717504217754600836643556205503916122112*Sqrt[2] + 
     887808*(-20793456608911538655611429861123850383 + 
       155489002073779996676401495641292800*Sqrt[2])*Sin[Pi/8])/
    (3959875880611330484290803245210069874848863377948672000000*Pi^3) + 
   (5364597876491217693338003983600820735564663713 - 
     3291544665241039683776521913616266177129130913*Sqrt[2] + 
     425*(-19995077764086025699006761856562135498972672 + 
       1197313874208828492442576567793947892574153*Sqrt[2])*Sin[Pi/8])/
    (2672916219412648076896292190516797165522982780115353600000000*Pi^4))}


==> anc/plusZ_k12M1.txt <==
{(9 - Sqrt[3]*Pi)/(432*Pi), 
 (702 - 12*Sqrt[3]*Pi + (-1561 + 864*Sqrt[3])*Pi^2)/(248832*Pi^2), 
 (17982 - 2106*Sqrt[3]*Pi - 27*(4585 + 864*Sqrt[3])*Pi^2 + 
   (45684 + 3679*Sqrt[3])*Pi^3)/(322486272*Pi^3), 
 (1472580 - 47952*Sqrt[3]*Pi + 23652*(-1213 + 864*Sqrt[3])*Pi^2 + 
   24*(-1299564 + 12751*Sqrt[3])*Pi^3 + (105793159 - 55844640*Sqrt[3])*Pi^4)/
  (371504185344*Pi^4), (299312820 - 36814500*Sqrt[3]*Pi + 
   24300*(-362317 + 19872*Sqrt[3])*Pi^2 + 2700*(827172 + 252595*Sqrt[3])*
    Pi^3 + 63*(972432697 + 208720800*Sqrt[3])*Pi^4 + 
   25*(-1100952648 + 15799633*Sqrt[3])*Pi^5)/(4012245201715200*Pi^5), 
 (25651672920 - 1197251280*Sqrt[3]*Pi + 218700*(-6088081 + 7590240*Sqrt[3])*
    Pi^2 + 32400*(-128098908 + 1049803*Sqrt[3])*Pi^3 - 
   162*(-138863326243 + 158445655200*Sqrt[3])*Pi^4 + 
   (38230271071200 - 864818592444*Sqrt[3])*Pi^5 + 
   25*(-3973081265111 + 2077909946496*Sqrt[3])*Pi^6)/
  (6933159708563865600*Pi^6), (9762153103080 - 1256931973080*Sqrt[3]*Pi + 
   19289340*(-34213201 + 14306976*Sqrt[3])*Pi^2 + 
   3572100*(-105233580 + 17757223*Sqrt[3])*Pi^3 - 
   23814*(-633305564011 + 96862586400*Sqrt[3])*Pi^4 + 
   7938*(-559824647400 + 189783463957*Sqrt[3])*Pi^5 - 
   9*(11574504781738463 + 2603392603463232*Sqrt[3])*Pi^6 - 
   1225*(-41844530623500 + 2522172707677*Sqrt[3])*Pi^7)/
  (146761124710879907020800*Pi^7), 
 (873064837174320 - 52064816549760*Sqrt[3]*Pi + 
   154314720*(-563471005 + 1215648864*Sqrt[3])*Pi^2 + 
   34292160*(-17977739724 + 100349479*Sqrt[3])*Pi^3 - 
   285768*(-11531860353847 + 25580173312800*Sqrt[3])*Pi^4 - 
   127008*(-141758745327000 + 5546154916211*Sqrt[3])*Pi^5 + 
   216*(-248935809144781475 + 350929333875504384*Sqrt[3])*Pi^6 + 
   48*(-2318056939944181044 + 84848243209911179*Sqrt[3])*Pi^7 - 
   1225*(-210236484197144939 + 109656821125022400*Sqrt[3])*Pi^8)/
  (338137631333867305775923200*Pi^8), 
 (58464585220935600 - 7857583534568880*Sqrt[3]*Pi + 
   1785641760*(-3976725109 + 4253097888*Sqrt[3])*Pi^2 + 
   462944160*(-43082279676 + 1657701691*Sqrt[3])*Pi^3 - 
   115736040*(-2873286337471 + 2405715088032*Sqrt[3])*Pi^4 + 
   2571912*(162946748460600 + 75408696517153*Sqrt[3])*Pi^5 + 
   5832*(-1115683314140247131 + 290714960766065472*Sqrt[3])*Pi^6 - 
   1944*(-964888410636069948 + 1019367414602782753*Sqrt[3])*Pi^7 + 
   81*(577949971221536611523 + 132889510924175969856*Sqrt[3])*Pi^8 + 
   1225*(-19905543451509182928 + 1797574679852839981*Sqrt[3])*Pi^9)/
  (1314679110626076084856789401600*Pi^9), 
 (27212508208631239200 - 1948819507364520000*Sqrt[3]*Pi + 
   66961566000*(-66091043977 + 239883255648*Sqrt[3])*Pi^2 + 
   19840464000*(-3210270920892 + 11732575075*Sqrt[3])*Pi^3 - 
   231472080*(-1273738877904619 + 5123778187716000*Sqrt[3])*Pi^4 - 
   3857868000*(-999636509081016 + 63708224729255*Sqrt[3])*Pi^5 + 
   437400*(-23423463752600985239 + 66829747193665739136*Sqrt[3])*Pi^6 + 
   194400*(-366633954496653778116 + 25956632324636581175*Sqrt[3])*Pi^7 - 
   486*(-327817080824118717267023 + 518577658040623314456000*Sqrt[3])*Pi^8 - 
   300*(-1220829533714902085836848 + 59991845481682838798699*Sqrt[3])*Pi^9 + 
   30625*(-25870223403727012791199 + 13484967654531091534560*Sqrt[3])*Pi^10)/
  (18931379193015495621937767383040000*Pi^10), 
 (23530816485395940520800 - 3292713493244379943200*Sqrt[3]*Pi + 
   8102349486000*(-554674657081 + 1222511698080*Sqrt[3])*Pi^2 + 
   2700783162000*(-12812157504972 + 195327780463*Sqrt[3])*Pi^3 - 
   36010442160*(-9827154925432003 + 20805459385485600*Sqrt[3])*Pi^4 + 
   28008121680*(71285502787277400 + 26853040142909581*Sqrt[3])*Pi^5 + 
   476328600*(-25822545527110537483 + 36069533007501873600*Sqrt[3])*Pi^6 - 
   52925400*(516741617805313687668 + 387629628090917692573*Sqrt[3])*Pi^7 - 
   176418*(-1362880553516925834694679 + 516213993991686462993600*Sqrt[3])*
    Pi^8 + 6534*(-9703411133024994178323600 + 19493816183277279017413993*
      Sqrt[3])*Pi^9 - 225*(8221707970442778471739419919 + 
     1911301726992150972083264352*Sqrt[3])*Pi^10 - 
   3705625*(-270762723187038334617012 + 30447865955802679995853*Sqrt[3])*
    Pi^11)/(989581053177305987149930976646266880000*Pi^11), 
 (2274863242534733846318400 - 188246531883167524166400*Sqrt[3]*Pi + 
   58336916299200*(-9400964282581 + 55874265420384*Sqrt[3])*Pi^2 + 
   151243857072000*(-98536136564340 + 234586999369*Sqrt[3])*Pi^3 - 
   2268657856080*(-24915012710383753 + 173117467854424800*Sqrt[3])*Pi^4 - 
   288083537280*(-5362170177203616600 + 539852559630350603*Sqrt[3])*Pi^5 + 
   1143188640*(-3091663124806438151723 + 15437078611053113774592*Sqrt[3])*
    Pi^6 + 3810628800*(-14943654238738417520580 + 1838999061274765226023*
      Sqrt[3])*Pi^7 - 3175524*(-34641956795482353888233459 + 
     109995477668207060623300800*Sqrt[3])*Pi^8 - 
   1097712*(-770095701844665438215581200 + 77106447909515376132652073*
      Sqrt[3])*Pi^9 + 2268*(-701863398146837234290631180461 + 
     1189005112921828578919249015584*Sqrt[3])*Pi^10 + 
   1800*(-2160781916152508965513062908460 + 130042335877998558370881995939*
      Sqrt[3])*Pi^11 - 3705625*(-2169122900034854265070348475 + 
     1130865561738107271097287264*Sqrt[3])*Pi^12)/
  (3419992119780769491590161455289498337280000*Pi^12), 
 (2644842176252268695385883200 - 384451887988370020027809600*Sqrt[3]*Pi + 
   8066404517371200*(-90564579677725 + 371588532859296*Sqrt[3])*Pi^2 + 
   3286312951521600*(-3836564445609756 + 27862879913539*Sqrt[3])*Pi^3 - 
   54771882525360*(-1581089179834722367 + 6924815853396516000*Sqrt[3])*Pi^4 + 
   54771882525360*(24268729116255579000 + 10147870844199117529*Sqrt[3])*
    Pi^5 + 1738789921440*(-2271012500137105832885 + 
     9914084629402957714368*Sqrt[3])*Pi^6 - 
   193198880160*(240270242321145569869476 + 152156111528192962404601*Sqrt[3])*
    Pi^7 - 4829972004*(-27826811398621352421763687 + 
     65339822733529437532728000*Sqrt[3])*Pi^8 + 
   59629284*(8736717616194277569721806000 + 7985169202861843333815018469*
      Sqrt[3])*Pi^9 + 164268*(-18402731600334680636913374954515 + 
     9399011247834055004423678756256*Sqrt[3])*Pi^10 - 
   54756*(-12588078002327401971410835184836 + 
     43024861022527351126559929443169*Sqrt[3])*Pi^11 + 
   225*(112232368205161209413183214700822547 + 
     26223254509564601027408589425091360*Sqrt[3])*Pi^12 + 
   626250625*(-22557715828071724485523379448 + 2930067931874252839318167469*
      Sqrt[3])*Pi^13)/(249686784680954419042014507527775694608138240000*
   Pi^13), (1854957135317841696052351440000 - 172796355515148221431877702400*
    Sqrt[3]*Pi + 395253821351188800*(-1572176602230529 + 
     14941280872402272*Sqrt[3])*Pi^2 + 175668365044972800*
    (-172339724143897884 + 268723929019771*Sqrt[3])*Pi^3 - 
   80514667312279200*(-1136487428178210859 + 13148576372625100704*Sqrt[3])*
    Pi^4 - 3578429658323520*(-1343900408650509180600 + 
     207160083224187408167*Sqrt[3])*Pi^5 + 
   18257294175120*(-543712654225688173873631 + 4136800885212234066726528*
      Sqrt[3])*Pi^6 + 113600941534080*(-2598994548123843008345724 + 
     523121721919107685087001*Sqrt[3])*Pi^7 - 
   2366686281960*(-224312865884978760615134543 + 1123153064953050781648916928*
      Sqrt[3])*Pi^8 - 35062018992*(-243188982575254664135437042800 + 
     43711578947065837146223353583*Sqrt[3])*Pi^9 + 
   24147396*(-581526398296463582937091271899663 + 
     1906370589437955165454237001716704*Sqrt[3])*Pi^10 + 
   182446992*(-607123697472860217058433084412924 + 
     77005251911366519746351017101671*Sqrt[3])*Pi^11 - 
   54*(-3453722360892777569791471495743235436303 + 
     6105561786985969772601301966329929707488*Sqrt[3])*Pi^12 - 
   14700*(-32157516463767684747060729266036578824 + 
     2249633577820554213593310195162577643*Sqrt[3])*Pi^13 + 
   30686280625*(-30785719276341813189693033699341 + 
     16058708458789865887718180831808*Sqrt[3])*Pi^14)/
  (7047159810835257523041817460463941204620093685760000*Pi^14), 
 (923263358892923232481281448464000 - 139121785148838127203926358000000*
    Sqrt[3]*Pi + 20522794570157880000*(-16965721378778017 + 
     121735683015537312*Sqrt[3])*Pi^2 + 9881345533779720000*
    (-1221610977962340588 + 4668678289363255*Sqrt[3])*Pi^3 - 
   197626910675594400*(-292844552936811486619 + 2400015572609117191200*
      Sqrt[3])*Pi^4 + 6038600048420940000*(330409736364990045528 + 
     166847945110991102797*Sqrt[3])*Pi^5 + 1369297063134000*
    (-1444381199511568969639439 + 25682564133408138599047104*Sqrt[3])*Pi^6 - 
   1369297063134000*(90250099430481698942008404 + 64342062223949692321135285*
      Sqrt[3])*Pi^7 - 63900529612920*(-900318877774790791846336889 + 
     19433352008713946329794542400*Sqrt[3])*Pi^8 + 
   19722385683000*(170874533381812858660108911984 + 
     137791138587704269521026093161*Sqrt[3])*Pi^9 + 
   16299492300*(-271198114216072033222403206442243 + 
     1216261401957779272906371274806048*Sqrt[3])*Pi^10 - 
   1811054700*(18523918122939873546448941174168972 + 
     18878220156375278017714656225080605*Sqrt[3])*Pi^11 - 
   6318*(-22048011061051251504570076615025264186651 + 
     14558106335550907432788794991584367410400*Sqrt[3])*Pi^12 + 
   4050*(-6296440014678472694648411936913365577624 + 
     36443917307052129333935876231649563285689*Sqrt[3])*Pi^13 - 
   826875*(1543584228507782349732887353641417575813 + 
     361222460633900982933875688641745202944*Sqrt[3])*Pi^14 - 
   767157015625*(-954102426765046415675781020575452 + 
     137590049035600542025141662797693*Sqrt[3])*Pi^15)/
  (228327977871062343746554885719031695029691035418624000000*Pi^15), 
 (95690496929804645823031968674784000 - 9848142494857847813133668783616000*
    Sqrt[3]*Pi + 140727734195368320000*(-302201006433403021 + 
     4498080788138963040*Sqrt[3])*Pi^2 + 72969936249450240000*
    (-48927848604811069068 + 50421659977075543*Sqrt[3])*Pi^3 - 
   1581015285404755200*(-5358328579806613622983 + 100261092391053246784800*
      Sqrt[3])*Pi^4 - 2108020380539673600*(-383431799412660268805400 + 
     87939066490584327312419*Sqrt[3])*Pi^5 + 65726259030432000*
    (-25296542230005881995191511 + 250771478872837431288165120*Sqrt[3])*
    Pi^6 + 14605835340096000*(-5100289496353950065323342452 + 
     1604957371056080047868490107*Sqrt[3])*Pi^7 - 
   109543765050720*(-1322764606510305638705425801499 + 
     8250537595955376673987119748800*Sqrt[3])*Pi^8 - 
   75733961022720*(-46424389475508402747514074541200 + 
     13932734048518287218188309692401*Sqrt[3])*Pi^9 + 
   260791876800*(-23026991451462981237094209075954791 + 
     104868205465297196195142202558193760*Sqrt[3])*Pi^10 + 
   173861251200*(-502273124893058705831135841226299324 + 
     116976636183284100847520632982474119*Sqrt[3])*Pi^11 - 
   11664*(-11386925703727393827752852108664195142188347 + 
     37051125424735348818412606266231136330389600*Sqrt[3])*Pi^12 - 
   67392*(-15359693456362737974271283258277821266313800 + 
     2321463929472520155617213236991312541843251*Sqrt[3])*Pi^13 + 
   1976400*(-816011004869686873352311130824706227187501 + 
     1482161078479759544175877255637512892454336*Sqrt[3])*Pi^14 + 
   2940000*(-1421678208866995374234405298976484094610916 + 
     111863740480400096872728720292023932439499*Sqrt[3])*Pi^15 - 
   767157015625*(-10608430441997199812459498613485512651 + 
     5537569194470693470406189293362547584*Sqrt[3])*Pi^16)/
  (1052135322029855279984124913393298050696816291209019392000000*Pi^16), 
 (177371352615291188075144634187712736000 - 
   27654553612713542642856238947012576000*Sqrt[3]*Pi + 
   24402189109476866688000*(-3588830513920978501 + 43098826468950131616*
      Sqrt[3])*Pi^2 + 13556771727487148160000*(-418741224674358938940 + 
     898662678437730763*Sqrt[3])*Pi^3 - 316324673641366790400*
    (-61394038230157023299671 + 883922572718924505962400*Sqrt[3])*Pi^4 + 
   456913417481974252800*(2953570459399481397411000 + 
     1863848246087762519878417*Sqrt[3])*Pi^5 + 3108254540693702400*
    (273926872489036952442494197 + 9823407715405927080530987328*Sqrt[3])*
    Pi^6 - 18994888859794848000*(6763788373132644346854374580 + 
     5885085881865880550498650589*Sqrt[3])*Pi^7 - 
   348239629096238880*(507232655360852686913875419311 + 
     4960915266603297431308224571200*Sqrt[3])*Pi^8 + 
   3517572011073120*(1729688234487873225478716535326000 + 
     1596440715481111434388315671066109*Sqrt[3])*Pi^9 + 
   135663934311360*(38636297514710683580297203651294979 + 
     384483614058017992087534117114210656*Sqrt[3])*Pi^10 - 
   75368852395200*(1887257774535722051156291140124196780 + 
     1755752884831219703822937897183004709*Sqrt[3])*Pi^11 - 
   30338064*(-1771511166386134467406544340283609449484783 + 
     24994561451464779440830414523667771149973600*Sqrt[3])*Pi^12 + 
   3370896*(387268039591263801406431199659962346701589000 + 
     423005106889879388841540182541176248070833453*Sqrt[3])*Pi^13 + 
   1123632*(-3622386320677085587947128356691561588946356153 + 
     3014137525637270895454214859662523572952809088*Sqrt[3])*Pi^14 - 
   3121200*(-167878248677446320084991666224259129086608940 + 
     1797987618696690160568444802156473620680098537*Sqrt[3])*Pi^15 + 
   275625*(149620445707558639844379405087756832854245636323 + 
     34989685376762644177950385583725947512178529920*Sqrt[3])*Pi^16 + 
   221708377515625*(-108880310041180992658822424585414624928 + 
     17018744229951295259209141719582732565*Sqrt[3])*Pi^17)/
  (131356990684783371995458027187326475033396120324863653052416000000*Pi^17)}


==> anc/plusZ_k12M3.txt <==
{(-27 + 14*Sqrt[3] + 9/Pi)/432, (702 + 84*(27 + 2*Sqrt[3])*Pi + 
   (-2881 + 1152*Sqrt[3])*Pi^2)/(248832*Pi^2), 
 (17982 + 162*(-1647 + 182*Sqrt[3])*Pi + 27*(-5905 + 2304*Sqrt[3])*Pi^2 - 
   7*(-78327 + 42110*Sqrt[3])*Pi^3)/(322486272*Pi^3), 
 (1472580 + 9072*(2295 + 74*Sqrt[3])*Pi + 324*(-105709 + 91008*Sqrt[3])*
    Pi^2 - 168*(793233 + 60254*Sqrt[3])*Pi^3 + (178071703 - 76499136*Sqrt[3])*
    Pi^4)/(371504185344*Pi^4), 
 (299312820 + 72900*(-171747 + 7070*Sqrt[3])*Pi + 
   24300*(-411157 + 382464*Sqrt[3])*Pi^2 - 2700*(-62488989 + 6698762*Sqrt[3])*
    Pi^3 - 9*(-9212744479 + 5065099200*Sqrt[3])*Pi^4 + 
   25*(-11826421389 + 6475592722*Sqrt[3])*Pi^5)/(4012245201715200*Pi^5), 
 (25651672920 + 3674160*(281907 + 4562*Sqrt[3])*Pi + 
   218700*(-6754681 + 11516544*Sqrt[3])*Pi^2 - 
   226800*(106545861 + 3385430*Sqrt[3])*Pi^3 - 
   162*(-175868541043 + 232246756800*Sqrt[3])*Pi^4 + 
   36*(3302763448131 + 214002197506*Sqrt[3])*Pi^5 + 
   25*(-6479908382207 + 2873091390912*Sqrt[3])*Pi^6)/
  (6933159708563865600*Pi^6), 
 (9762153103080 + 38578680*(-24118263 + 456134*Sqrt[3])*Pi + 
   19289340*(-37224121 + 70712064*Sqrt[3])*Pi^2 - 
   3572100*(-9412651737 + 371449442*Sqrt[3])*Pi^3 - 
   23814*(-760466097211 + 1164740241600*Sqrt[3])*Pi^4 + 
   7938*(-40985286126129 + 4920941754202*Sqrt[3])*Pi^5 + 
   9*(-16694829965655623 + 10577414304217152*Sqrt[3])*Pi^6 - 
   1225*(-436239059157621 + 241451318806186*Sqrt[3])*Pi^7)/
  (146761124710879907020800*Pi^7), 
 (873064837174320 + 1851776640*(44415567 + 393626*Sqrt[3])*Pi + 
   154314720*(-606477925 + 1916774784*Sqrt[3])*Pi^2 - 
   240045120*(17798150169 + 279968270*Sqrt[3])*Pi^3 - 
   285768*(-13493732619847 + 39244249540800*Sqrt[3])*Pi^4 + 
   127008*(536988724735743 + 6895335985354*Sqrt[3])*Pi^5 + 
   216*(-326463576135631595 + 518491284724453824*Sqrt[3])*Pi^6 - 
   336*(893382789200775309 + 46813383823326550*Sqrt[3])*Pi^7 - 
   1225*(-337119938695893131 + 152389841509146240*Sqrt[3])*Pi^8)/
  (338137631333867305775923200*Pi^8), 
 (58464585220935600 + 18749238480*(-600328125 + 5867234*Sqrt[3])*Pi + 
   1785641760*(-4236518269 + 15138920448*Sqrt[3])*Pi^2 - 
   462944160*(-1722444578037 + 31133608058*Sqrt[3])*Pi^3 - 
   115736040*(-3280921971535 + 10989313693632*Sqrt[3])*Pi^4 + 
   2571912*(-7391659237811325 + 455517813319858*Sqrt[3])*Pi^5 + 
   5832*(-1573633144207062371 + 2873264941254076992*Sqrt[3])*Pi^6 - 
   13608*(-11686691616115566447 + 1569723702002837758*Sqrt[3])*Pi^7 - 
   81*(-886168883247494751971 + 605022932882421984384*Sqrt[3])*Pi^8 + 
   1225*(-205470512408562766641 + 114549503631688611466*Sqrt[3])*Pi^9)/
  (1314679110626076084856789401600*Pi^9), 
 (27212508208631239200 + 624974616000*(8466191307 + 43655330*Sqrt[3])*Pi + 
   66961566000*(-69963418417 + 390117511296*Sqrt[3])*Pi^2 - 
   138883248000*(3538375943949 + 30304795526*Sqrt[3])*Pi^3 - 
   231472080*(-1434108747628219 + 8146846411531200*Sqrt[3])*Pi^4 - 
   771573600*(-21213224962217631 + 283388114263510*Sqrt[3])*Pi^5 + 
   437400*(-29179474844566192319 + 103210691255334516672*Sqrt[3])*Pi^6 + 
   1360800*(-161730054824069504817 + 1852787727580925522*Sqrt[3])*Pi^7 - 
   486*(-439771266544674399965423 + 770013459328381479964800*Sqrt[3])*Pi^8 + 
   2100*(432570801010943237965497 + 17596866511600094228950*Sqrt[3])*Pi^9 + 
   214375*(-5861724703722040120369 + 2686006964880752857344*Sqrt[3])*Pi^10)/
  (18931379193015495621937767383040000*Pi^10), 
 (23530816485395940520800 + 68059735682400*(-124098776649 + 
     677316602*Sqrt[3])*Pi + 8102349486000*(-583487174881 + 
     3709307964672*Sqrt[3])*Pi^2 - 18905482134000*
    (-52759579424967 + 492604618910*Sqrt[3])*Pi^3 - 
   36010442160*(-10909349855606803 + 71426747517854400*Sqrt[3])*Pi^4 + 
   28008121680*(-1580810754186582057 + 83779230383729866*Sqrt[3])*Pi^5 + 
   476328600*(-43181038737107666323 + 157126137947008646976*Sqrt[3])*Pi^6 - 
   370477800*(-2350129620293743948803 + 209450008030095426310*Sqrt[3])*Pi^7 - 
   176418*(-2374550777561065274583479 + 4556916042829442291318400*Sqrt[3])*
    Pi^8 + 45738*(-146287579348230658125309963 + 21585840218202972714836014*
      Sqrt[3])*Pi^9 + 225*(-13323721600854578203991642311 + 
     9510527271530089435038097536*Sqrt[3])*Pi^10 - 
   3705625*(-2787435911291829682950621 + 1562170985805468951326986*Sqrt[3])*
    Pi^11)/(989581053177305987149930976646266880000*Pi^11), 
 -(-2274863242534733846318400 - 445481906284800*(1884634393383 + 
      5915956202*Sqrt[3])*Pi - 58336916299200*(-9847993239901 + 
      93216446861184*Sqrt[3])*Pi^2 + 151243857072000*
     (813436470050337 + 4042773005246*Sqrt[3])*Pi^3 + 
    324093979440*(-191885338340347471 + 1983806068922193600*Sqrt[3])*Pi^4 + 
    288083537280*(-24383512461683050263 + 857407165771542758*Sqrt[3])*Pi^5 - 
    1143188640*(-4020227185378735231283 + 24681593782296603536832*Sqrt[3])*
     Pi^6 - 26674401600*(-7110690403622915216817 + 391115849664202071154*
       Sqrt[3])*Pi^7 + 3175524*(-45754912258713527848215059 + 
      170645978286774324019036800*Sqrt[3])*Pi^8 + 
    1097712*(-2099594688732307300007177253 + 77432422899945876705821378*
       Sqrt[3])*Pi^9 - 324*(-6692745515137053702477838755667 + 
      12401787554290639720442929540608*Sqrt[3])*Pi^10 + 
    1800*(5063552851716423014457495687867 + 151669122993322946946228257578*
       Sqrt[3])*Pi^11 + 3705625*(-3413640312475449217088917931 + 
      1580525412308174429005354560*Sqrt[3])*Pi^12)/
  (3419992119780769491590161455289498337280000*Pi^12)}


==> anc/plusZ_k12M5.txt <==
{(27 + 12*Sqrt[3] - 10*Pi - 3*Sqrt[3]*Pi)/(144*Pi), 
 (54*(45 + 8*Sqrt[3]) + 36*(34 + 13*Sqrt[3])*Pi + (-2577 + 928*Sqrt[3])*Pi^2)/
  (248832*Pi^2), (810*(105 + 44*Sqrt[3]) - 162*(202 + 55*Sqrt[3])*Pi - 
   45*(12309 + 5780*Sqrt[3])*Pi^2 + 103*(2158 + 547*Sqrt[3])*Pi^3)/
  (107495424*Pi^3), (2916*(3705 + 848*Sqrt[3]) + 19440*(314 + 125*Sqrt[3])*
    Pi - 324*(400029 + 56936*Sqrt[3])*Pi^2 - 3816*(15818 + 2831*Sqrt[3])*
    Pi^3 - 223*(-683529 + 288352*Sqrt[3])*Pi^4)/(371504185344*Pi^4), 
 -(-43740*(48369 + 19444*Sqrt[3]) + 72900*(10762 + 2635*Sqrt[3])*Pi + 
    8100*(6448269 + 2767804*Sqrt[3])*Pi^2 + 18900*(-785182 + 62537*Sqrt[3])*
     Pi^3 - 3*(93737111511 + 44505233116*Sqrt[3])*Pi^4 + 
    25*(4667889230 + 1034281853*Sqrt[3])*Pi^5)/(1337415067238400*Pi^5), 
 (787320*(424293 + 108248*Sqrt[3]) + 1574640*(119074 + 49333*Sqrt[3])*Pi - 
   218700*(53924937 + 11654576*Sqrt[3])*Pi^2 + 
   97200*(-36838882 + 9321641*Sqrt[3])*Pi^3 + 
   162*(693737386899 + 75370466264*Sqrt[3])*Pi^4 + 
   108*(459630681686 + 11592519227*Sqrt[3])*Pi^5 + 
   25*(-5438325991215 + 2451818511296*Sqrt[3])*Pi^6)/
  (6933159708563865600*Pi^6), (16533720*(6002229 + 2339404*Sqrt[3]) - 
   38578680*(887242 + 190399*Sqrt[3])*Pi - 
   6429780*(855686289 + 348580564*Sqrt[3])*Pi^2 - 
   3572100*(-108041314 + 352085747*Sqrt[3])*Pi^3 + 
   7938*(11615550512403 + 4923129515908*Sqrt[3])*Pi^4 + 
   7938*(-2019062161406 + 1662332210143*Sqrt[3])*Pi^5 - 
   3*(160859891050591407 + 76535353356623132*Sqrt[3])*Pi^6 + 
   1225*(166843149012626 + 32998950969521*Sqrt[3])*Pi^7)/
  (48920374903626635673600*Pi^7), (1488034800*(12317565 + 3345184*Sqrt[3]) + 
   793618560*(12499234 + 5387353*Sqrt[3])*Pi - 
   771573600*(1703387217 + 423839704*Sqrt[3])*Pi^2 + 
   102876480*(4690574 + 4527400013*Sqrt[3])*Pi^3 + 
   1428840*(22773294433947 + 4140342647248*Sqrt[3])*Pi^4 - 
   381024*(-13542944924918 + 25136296501129*Sqrt[3])*Pi^5 - 
   1080*(259043300088372159 + 20691121609451288*Sqrt[3])*Pi^6 + 
   144*(-836398977191555906 + 73541446965539593*Sqrt[3])*Pi^7 - 
   1225*(-279755556794662539 + 131025425593562048*Sqrt[3])*Pi^8)/
  (338137631333867305775923200*Pi^8), 
 -(-892820880*(929793369 + 353852644*Sqrt[3]) + 
    13392313200*(19474946 + 3500855*Sqrt[3])*Pi + 
    595213920*(138504542709 + 54429443884*Sqrt[3])*Pi^2 + 
    462944160*(47546517518 + 98203806791*Sqrt[3])*Pi^3 - 
    331776648*(8335622607657 + 3245996939252*Sqrt[3])*Pi^4 - 
    12859560*(65479684549178 + 124717658428919*Sqrt[3])*Pi^5 + 
    1944*(21054195194379740331 + 8686154896694804996*Sqrt[3])*Pi^6 + 
    1944*(-1344155226165095954 + 5484289134566638507*Sqrt[3])*Pi^7 - 
    135*(1613023462742780376831 + 766658627280672226396*Sqrt[3])*Pi^8 + 
    1225*(76385748109838974190 + 13661549886060952793*Sqrt[3])*Pi^9)/
  (438226370208692028285596467200*Pi^9), 
 (80353879200*(10773393693 + 3048604328*Sqrt[3]) + 
   267846264000*(1671498274 + 749146333*Sqrt[3])*Pi - 
   66961566000*(1572035493633 + 421244438528*Sqrt[3])*Pi^2 + 
   59521392000*(811281440894 + 1385945733713*Sqrt[3])*Pi^3 + 
   231472080*(21220846177490907 + 4330944072052232*Sqrt[3])*Pi^4 - 
   2314720800*(706693749196514 + 1717965878941193*Sqrt[3])*Pi^5 - 
   437400*(237012180807615402351 + 33734614117398131056*Sqrt[3])*Pi^6 + 
   583200*(-15176731809805769138 + 80508598150494679069*Sqrt[3])*Pi^7 + 
   486*(1726611896814018708369999 + 95698928037886010696344*Sqrt[3])*Pi^8 - 
   900*(-397213904811819872108678 + 68588504854184763974065*Sqrt[3])*Pi^9 + 
   30625*(-33801960767585421984135 + 16236522556259966110624*Sqrt[3])*Pi^10)/
  (18931379193015495621937767383040000*Pi^10), 
 (2651678013600*(171952495581 + 64215661756*Sqrt[3]) - 
   9722819383200*(13227202762 + 1834137799*Sqrt[3])*Pi - 
   2700783162000*(26446139633721 + 10119806726596*Sqrt[3])*Pi^2 - 
   2700783162000*(20436030280574 + 27519125807483*Sqrt[3])*Pi^3 + 
   156045249360*(25086725033443671 + 8974869219204196*Sqrt[3])*Pi^4 + 
   28008121680*(158628788037533122 + 186384500325391399*Sqrt[3])*Pi^5 - 
   158776200*(683346371413630910043 + 243082049164578034108*Sqrt[3])*Pi^6 - 
   52925400*(1546575302094250117246 + 2038994800319668035247*Sqrt[3])*Pi^7 + 
   58806*(26615436653397579698722479 + 10590885509403502677271604*Sqrt[3])*
    Pi^8 + 6534*(10989327154058053330810066 + 90421901330139063729039787*
      Sqrt[3])*Pi^9 - 8475*(1017122117585060945388524703 + 
     482270038385073217395221756*Sqrt[3])*Pi^10 + 
   3705625*(1010882433637087089596618 + 164904992026101637392785*Sqrt[3])*
    Pi^11)/(329860351059101995716643658882088960000*Pi^11), 
 (47730204244800*(2199072486633 + 640716121328*Sqrt[3]) + 
   190920816979200*(271160558626 + 126299130817*Sqrt[3])*Pi - 
   58336916299200*(333303359640333 + 93561112915208*Sqrt[3])*Pi^2 + 
   453731571216000*(48211212486434 + 60955325976803*Sqrt[3])*Pi^3 + 
   324093979440*(4488020014093266831 + 919602134905873856*Sqrt[3])*Pi^4 - 
   864250611840*(1828547033898935242 + 2731355030929079089*Sqrt[3])*Pi^5 - 
   1143188640*(48817765583716580355459 + 6987124015630412722984*Sqrt[3])*
    Pi^6 + 11431886400*(2437238094602687435078 + 5673620377027128705821*
      Sqrt[3])*Pi^7 + 3175524*(338644992010558469818459539 + 
     34839450493658169264893104*Sqrt[3])*Pi^8 - 
   23051952*(-2487687428241528779690294 + 26770104812243251633421677*Sqrt[3])*
    Pi^9 - 324*(25819566633344209862539869588771 + 
     887979072413366404828516561496*Sqrt[3])*Pi^10 + 
   5400*(-658580915233781665127492734394 + 156549274291229439937874137633*
      Sqrt[3])*Pi^11 - 3705625*(-2797789836569073527170855659 + 
     1368625177205794393062307808*Sqrt[3])*Pi^12)/
  (3419992119780769491590161455289498337280000*Pi^12), 
 -(-46536949138680000*(1474568731497 + 542333295604*Sqrt[3]) + 
    8066404517371200*(2128525105162 + 190056246619*Sqrt[3])*Pi + 
    13444007528952000*(1162304085141753 + 435713844364268*Sqrt[3])*Pi^2 + 
    3286312951521600*(7188922284316142 + 8380777409091599*Sqrt[3])*Pi^3 - 
    456432354378000*(2701140800018537631 + 868029233553690460*Sqrt[3])*Pi^4 - 
    54771882525360*(57119308837562861026 + 58669802751547378267*Sqrt[3])*
     Pi^5 + 2897983202400*(18035944357103600925729 + 
      5074989102086881642204*Sqrt[3])*Pi^6 + 
    193198880160*(652700050963434412252942 + 668879101219732718448019*
       Sqrt[3])*Pi^7 - 40249766700*(34152681175584952424428119 + 
      10421620101657032404498924*Sqrt[3])*Pi^8 - 
    59629284*(30273082085190873690984945106 + 34848703541621622539211580207*
       Sqrt[3])*Pi^9 + 273780*(74747732306286994611205052540823 + 
      28465967627648134230895090725428*Sqrt[3])*Pi^10 + 
    54756*(58518508002418641727313053844278 + 
      185415904943721039637379662952251*Sqrt[3])*Pi^11 - 
    75*(1569791856030408961988640903099640923 + 
      742053781817079733617765600595385900*Sqrt[3])*Pi^12 + 
    626250625*(82447272160497467406362707334 + 12341927066275731818928384521*
       Sqrt[3])*Pi^13)/(83228928226984806347338169175925231536046080000*
   Pi^13)}


==> anc/plusZ_k2M0.txt <==
{(2 + Pi)/(16*Pi), (3*(-2 + Pi)^2)/(512*Pi^2), 
 (168 + 396*Pi - 58*Pi^2 - 27*Pi^3)/(73728*Pi^3), 
 (1200 - 4320*Pi - 1784*Pi^2 + 3144*Pi^3 - 693*Pi^4)/(4718592*Pi^4), 
 (12960 + 80400*Pi - 39600*Pi^2 - 80600*Pi^3 + 12098*Pi^4 + 4725*Pi^5)/
  (629145600*Pi^5), (953280 - 8320320*Pi - 5218800*Pi^2 + 29008800*Pi^3 + 
   6386564*Pi^4 - 14232276*Pi^5 + 3027375*Pi^6)/(543581798400*Pi^6), 
 (52536960 + 691346880*Pi - 429310560*Pi^2 - 2063350800*Pi^3 + 
   1002516088*Pi^4 + 1712198964*Pi^5 - 300199698*Pi^6 - 88409475*Pi^7)/
  (426168129945600*Pi^7), (159586560 - 2822722560*Pi - 1887432960*Pi^2 + 
   25415712000*Pi^3 + 7437229408*Pi^4 - 52096244928*Pi^5 - 7880705808*Pi^6 + 
   21379880880*Pi^7 - 4483283175*Pi^8)/(18183173544345600*Pi^8), 
 (12959654400 + 320811321600*Pi - 203775505920*Pi^2 - 1808812373760*Pi^3 + 
   1146585746880*Pi^4 + 4001937619680*Pi^5 - 2558772375776*Pi^6 - 
   3386330724528*Pi^7 + 729973353618*Pi^8 + 150357726225*Pi^9)/
  (23565392913471897600*Pi^9), (646656998400 - 20855511936000*Pi - 
   13323145248000*Pi^2 + 377752636800000*Pi^3 + 104700442170240*Pi^4 - 
   1819226534428800*Pi^5 - 322589199514400*Pi^6 + 2906278237656000*Pi^7 + 
   325954847560716*Pi^8 - 1071356703432300*Pi^9 + 223289984019375*Pi^10)/
  (18852314330777518080000*Pi^10), 
 (23749644441600 + 1022278987699200*Pi - 611216286912000*Pi^2 - 
   8410447606176000*Pi^3 + 6210035154005760*Pi^4 + 29970999593377920*Pi^5 - 
   33988935550961600*Pi^6 - 68499678343456800*Pi^7 + 68557267043539384*Pi^8 + 
   67092312941502948*Pi^9 - 18274889587944150*Pi^10 - 2409922198963125*Pi^11)/
  (12166026848128425000960000*Pi^11), 
 (2305385523302400 - 126291787634073600*Pi - 73399409198438400*Pi^2 + 
   4031016021736704000*Pi^3 + 954570407509635840*Pi^4 - 
   36048964372356418560*Pi^5 - 4898117484676035840*Pi^6 + 
   128493771080518483200*Pi^7 + 14262947290235065136*Pi^8 - 
   176684779918336798944*Pi^9 - 15078646394837628696*Pi^10 + 
   60497849547339661800*Pi^11 - 12580436679567631875*Pi^12)/
  (21022894393565918401658880000*Pi^12), 
 (326696029973913600 + 23110746777403084800*Pi - 12488303518083993600*Pi^2 - 
   221959588081271040000*Pi^3 + 199031199314149762560*Pi^4 + 
   638153105142360487680*Pi^5 - 2186715568776335900160*Pi^6 - 
   1856757606957774892800*Pi^7 + 10166601279496032658144*Pi^8 + 
   9080905835316652180272*Pi^9 - 17699229492706369327824*Pi^10 - 
   12478462451547693929640*Pi^11 + 4389466542656646465450*Pi^12 + 
   314086622099736110625*Pi^13)/(56845906440202243358085611520000*Pi^13), 
 (8797304337389568000 - 777494251268646912000*Pi - 
   400768514435236147200*Pi^2 + 40376371423987075276800*Pi^3 + 
   7772493792521224166400*Pi^4 - 589232406801108009139200*Pi^5 - 
   43142828726719781579520*Pi^6 + 3742129822931698952033280*Pi^7 + 
   176156538375679137756480*Pi^8 - 11114098560245251802911680*Pi^9 - 
   713062975122701972267408*Pi^10 + 13797024391350005981247072*Pi^11 + 
   897477014367999592754004*Pi^12 - 4471495876885386755693700*Pi^13 + 
   929653109459710159899375*Pi^14)/(29711460432745705861826079621120000*
   Pi^14), -(-4633702702858285056000 - 516113389226566010880000*Pi + 
    246557333128059233280000*Pi^2 + 4184052565968244569600000*Pi^3 - 
    5661842497130831377766400*Pi^4 + 38727008500983446996352000*Pi^5 + 
    122104481772576763107648000*Pi^6 - 476312512642387126786080000*Pi^7 - 
    1043790174632567944004142720*Pi^8 + 1171304937526799604669940800*Pi^9 + 
    3815490107400875223755999200*Pi^10 + 737512226724193514028162000*Pi^11 - 
    5711826763557066026060441352*Pi^12 - 2838172667965456182800510700*Pi^13 + 
    1322593821167816783164713750*Pi^14 + 29921045431753357897640625*Pi^15)/
  (320883772673653623307721659908096000000*Pi^15), 
 (56772848827620237312000 - 7781492578357428682752000*Pi - 
   3507008653569582120960000*Pi^2 + 624195206087065077104640000*Pi^3 + 
   94807648728608182740172800*Pi^4 - 13689457968894222717967564800*Pi^5 + 
   17425334242235505890304000*Pi^6 + 136972946834902362561721344000*Pi^7 - 
   5995745630351588893672450560*Pi^8 - 706328599152168556184392611840*Pi^9 + 
   14752419630197286051620569600*Pi^10 + 1852231277501365635489185625600*
    Pi^11 + 50952297205317028784087968704*Pi^12 - 
   2132712901978201860461948721024*Pi^13 - 103952814100323716444017370400*
    Pi^14 + 662013691134722212518616860000*Pi^15 - 
   137770747367678043432172734375*Pi^16)/
  (82146245804455327566776744936472576000000*Pi^16), 
 -(-4004404647186238783488000 - 678857804690435650215936000*Pi + 
    283105843709098985422848000*Pi^2 + 959834273805522112757760000*Pi^3 - 
    8845309927109357222724403200*Pi^4 + 318919401466791602755383705600*Pi^5 + 
    393522048816534674425047859200*Pi^6 - 4776966119982757511604777984000*
     Pi^7 - 5599988879940300716140186076160*Pi^8 + 
    27372208086145723717375064686080*Pi^9 + 34203574393655193923754964802560*
     Pi^10 - 61829909040392495375760752601600*Pi^11 - 
    100451472521474755888586122052736*Pi^12 + 
    21954444602658146777234797530048*Pi^13 + 
    131383258185408090254382609366336*Pi^14 + 
    44610268522700945937828347085600*Pi^15 - 28586740594023807842141540403750*
     Pi^16 + 495373917349160699584938328125*Pi^17)/
  (126614746866600478222925222862083063808000000*Pi^17), 
 (465855763117726264098816000 - 95961974798933629893771264000*Pi - 
   37502005993062940685131776000*Pi^2 + 11473104332369850868384727040000*
    Pi^3 + 1347477563863266283569055334400*Pi^4 - 
   356942795293358996434478102937600*Pi^5 + 31662174651924869974155051417600*
    Pi^6 + 5203412312262154252977242271744000*Pi^7 - 
   830905077312412164734102670919680*Pi^8 - 
   41383990362003386988710238011873280*Pi^9 + 
   5860678482035134671114283793518080*Pi^10 + 
   185099290852876586337797697626265600*Pi^11 - 
   14362718236588624134386991942323968*Pi^12 - 
   442992654240875916436510780203433728*Pi^13 + 
   1280143198314310269068116428333888*Pi^14 + 
   481195239498767337391183275129052800*Pi^15 + 
   16894821548831316192403186000644900*Pi^16 - 
   144212967304068927516056561830342500*Pi^17 + 
   30062194675058145825172467535640625*Pi^18)/
  (328185423878228439553822177658519301390336000000*Pi^18), 
 (116306979030787541840363520000 + 29192296360318816884296417280000*Pi - 
   10549441759456848861608067072000*Pi^2 + 398124424979906484764502614016000*
    Pi^3 + 430235417699490742742027649024000*Pi^4 - 
   44829281214891679416218672652288000*Pi^5 - 
   41981409724462589287876220271820800*Pi^6 + 
   896959599022513567972408332721766400*Pi^7 + 
   922484584629516551032951736420044800*Pi^8 - 
   8215024776636975076339003199634278400*Pi^9 - 
   8587059375149392911157776748981847040*Pi^10 + 
   37944482829459742475748091589170475520*Pi^11 + 
   40373177152792260025485031123920770560*Pi^12 - 
   80265803227733021441309749702095287040*Pi^13 - 
   99519581997597750867685443921164429184*Pi^14 + 
   45917391514662986484990791299178354112*Pi^15 + 
   116021688028138498536046160732974273272*Pi^16 + 
   25468170021547962672139958220120857700*Pi^17 - 
   23885349837062896315697693400427038750*Pi^18 + 
   1200914547749257666774503478032984375*Pi^19)/
  (1895599008320647466862876898155607484830580736000000*Pi^19), 
 (2630009003242614223996846080000 - 793494669089882849892964761600000*Pi - 
   267608424625168045640520499200000*Pi^2 + 
   137819908627490505671768088576000000*Pi^3 + 
   12334062519833149487916918890496000*Pi^4 - 
   5825646587979411062329465032867840000*Pi^5 + 
   1130913971853747612024881464197120000*Pi^6 + 
   117158013965295971029801628898508800000*Pi^7 - 
   36071279964185853374958182224249036800*Pi^8 - 
   1333420882869324111257838323287959552000*Pi^9 + 
   402666533952337009876644019517677056000*Pi^10 + 
   9065298060365250331494358314494031360000*Pi^11 - 
   2070029277920237095576022226806020559360*Pi^12 - 
   36525467650922081078843445263568580147200*Pi^13 + 
   4641956476059129672173045933484516697600*Pi^14 + 
   81460171686741451975186545065486050368000*Pi^15 - 
   2366037702017696609193023652125744774352*Pi^16 - 
   84434448752198809063556701047616491487200*Pi^17 - 
   1975073041207594330153462924904320875000*Pi^18 + 
   24572000728557904565446112228938066125000*Pi^19 - 
   5132977124039980658758685914728950390625*Pi^20)/
  (1010986137771011982326867679016323991909643059200000000*Pi^20), 
 (2285338382125800095141709742080000 + 829890141957798432961506514698240000*
    Pi - 258775025358536655503883367219200000*Pi^2 + 
   34259845963057586056887645649305600000*Pi^3 + 
   13348782618027290103596357872336896000*Pi^4 - 
   3283360419825763816588233180400115712000*Pi^5 - 
   2968524665254963031609056409930465280000*Pi^6 + 
   86014083956425839323998309370720010240000*Pi^7 + 
   94136967154114624129444108625544977203200*Pi^8 - 
   1130280952705163870363444248079351218790400*Pi^9 - 
   1260046735450023688292116092470175765504000*Pi^10 + 
   8313352168013964176353915789763607762432000*Pi^11 + 
   8806511570332224695444007428240838658544640*Pi^12 - 
   33895865526712481483407989479032783649902080*Pi^13 - 
   34220356310827179149331598082705304333030400*Pi^14 + 
   68118943189231676567851645985157988220659200*Pi^15 + 
   73550067277315011151362514079184609622220448*Pi^16 - 
   44688420500407660477312253512145959402569456*Pi^17 - 
   77845450312063024864916820335008295601610800*Pi^18 - 
   9854479000001981057631161861408216352255000*Pi^19 + 
   15261413619967190419645124793873326651906250*Pi^20 - 
   1186660835236973973370834985714913202734375*Pi^21)/
  (21400554564336781641895135029417546260743324277145600000000*Pi^21), 
 (356473612600285720507726422343680000 - 
   154161933329208323086226433630535680000*Pi - 
   44749046667128724732596788339015680000*Pi^2 + 
   38158108224746574668746502290400870400000*Pi^3 + 
   2573747620657311518755672122197508096000*Pi^4 - 
   2118546526300180068943309410790009307136000*Pi^5 + 
   687480325340500956444966751646378041344000*Pi^6 + 
   56441593577573420028489009010881841397760000*Pi^7 - 
   28174540613293544778316629038285068942540800*Pi^8 - 
   872707030716034147902494239931702693503795200*Pi^9 + 
   448886425756159620303277646528208070224076800*Pi^10 + 
   8387976281618298907058368907631986442160128000*Pi^11 - 
   3638157701546943857721187488240958858372392960*Pi^12 - 
   50823651704249638441640427233903003084507043840*Pi^13 + 
   15623131196794835640588853565523159518633269760*Pi^14 + 
   188933581068108530538768502971107819355854284800*Pi^15 - 
   32392170861962269755838306077605773285757514432*Pi^16 - 
   398224497088217332531450862756888788137488845248*Pi^17 + 
   20753805230586687139716683463225989478949227312*Pi^18 + 
   397079405641781115579016744820977082858421823200*Pi^19 + 
   5205221317779048419508686895885315189192937500*Pi^20 - 
   112691541100004634911701993103861776779382687500*Pi^21 + 
   23596464620922988225745684183548136023887890625*Pi^22)/
  (82862947273112018517417962833904739121598151601107763200000000*Pi^22), 
 (39386444552970256593275155607715840000 + 
   20291469483820223269736542853521735680000*Pi - 
   5446902712644377249056530663325040640000*Pi^2 + 
   1767466035756177710000227317965360332800000*Pi^3 + 
   346709713684460795413218303407625535488000*Pi^4 - 
   180366769672043306039021237220725004140544000*Pi^5 - 
   177473422909395092572026638072861021257728000*Pi^6 + 
   6028547692536521611254707800492877855662080000*Pi^7 + 
   7680762970806628261668518816107564858259865600*Pi^8 - 
   106979480721477911007933812840617599633267916800*Pi^9 - 
   141094986305942239553733530430798826542633369600*Pi^10 + 
   1129251573458354048224966650228022701111290880000*Pi^11 + 
   1394834686829591489420529182540492778933556408320*Pi^12 - 
   7237647230151389857375576681636402170613442549760*Pi^13 - 
   8001154146158618197998825497684690488689099064320*Pi^14 + 
   27064798063157221950207888815542642155867364108800*Pi^15 + 
   26990161229527862280258618094975274651251537742464*Pi^16 - 
   52193287787378455678970364280069844452230407426112*Pi^17 - 
   52063668174339895512274537770173128075427329425504*Pi^18 + 
   36322176227268216355317845876751768957036567463920*Pi^19 + 
   50800957986797325197539473023859486255957438341400*Pi^20 + 
   2716430051192859969632862124960362858121342822500*Pi^21 - 
   9538515705658961812708407571334038162951865156250*Pi^22 + 
   962652641764146514023219086018455048875237890625*Pi^23)/
  (233783995239873374910475212475389903975068918383925369241600000000*Pi^23), 
 (5234744987526692126245047459014246400000 - 
   3185717486268439227619308642222735360000000*Pi - 
   794896935761999280848695723316666695680000*Pi^2 + 
   1106979190434462245805332544954059540398080000*Pi^3 + 
   55809411206161909610809187554470855966720000*Pi^4 - 
   78537779586160201249553857404340939928371200000*Pi^5 + 
   38331797065433492626294301696213036421218304000*Pi^6 + 
   2685983088517829098939290492202358184385314816000*Pi^7 - 
   2005290793822121513398953360188174405543878656000*Pi^8 - 
   54293873177840875256508647033119523395502407680000*Pi^9 + 
   43157368824907317784724957514888026354733976780800*Pi^10 + 
   701696263946849144901112925384537322706996130611200*Pi^11 - 
   498936757409877327994871092523575628186994461491200*Pi^12 - 
   5957311147434228819942439105806317722433558114304000*Pi^13 + 
   3321381633352393423629884307375980747605827172392960*Pi^14 + 
   33030529053952037707645125235742768487417990922199040*Pi^15 - 
   12572159696998729864215360306505181751900404426551040*Pi^16 - 
   115136015481970440797650566391016997928399836784358400*Pi^17 + 
   24397298359101865689028323857383573780667188321496832*Pi^18 + 
   231654435930862061616565964634364852972886604614700288*Pi^19 - 
   16871364911719515103745609358506353720201062827966496*Pi^20 - 
   223549361396093338509821374865566343045898529295025600*Pi^21 - 
   881154791944282927365641438906440856993694671250000*Pi^22 + 
   62073843176869825657267889553322116540926796867750000*Pi^23 - 
   13030473523180296071914688995453848501535482987890625*Pi^24)/
  (807957487549002383690602334314947508137838181934846076098969600000000*
   Pi^24)}


==> anc/plusZ_k2M1.txt <==
{1/16, (1 - 8/Pi^2)/512, -(8 + 32*Pi - 11*Pi^2)/(8192*Pi^2), 
 (192 - 560*Pi^2 - 384*Pi^3 + 177*Pi^4)/(1572864*Pi^4), 
 (576 + 16896*Pi - 3120*Pi^2 - 13376*Pi^3 + 4023*Pi^4)/(75497472*Pi^4), 
 (-23040 + 192960*Pi^2 + 506880*Pi^3 - 494312*Pi^4 - 574080*Pi^5 + 
   214515*Pi^6)/(36238786560*Pi^6), 
 -(115200 + 14653440*Pi - 1396800*Pi^2 - 44582400*Pi^3 + 5718760*Pi^4 + 
    25262112*Pi^5 - 7216425*Pi^6)/(2899102924800*Pi^6), 
 (6451200 - 106444800*Pi^2 - 820592640*Pi^3 + 655571840*Pi^4 + 
   3206246400*Pi^5 - 1609472800*Pi^6 - 2421603072*Pi^7 + 826548975*Pi^8)/
  (2597596220620800*Pi^8), (135475200 + 57823395840*Pi - 2912716800*Pi^2 - 
   403938877440*Pi^3 + 24113927040*Pi^4 + 807646292992*Pi^5 - 
   87822722400*Pi^6 - 394780516992*Pi^7 + 109569305475*Pi^8)/
  (872792330128588800*Pi^8), (-1083801600 + 29578752000*Pi^2 + 
   578233958400*Pi^3 - 328147276800*Pi^4 - 4901011046400*Pi^5 + 
   1776733212800*Pi^6 + 12068917073920*Pi^7 - 4240588979256*Pi^8 - 
   7552952651520*Pi^9 + 2442522103875*Pi^10)/(139646772820574208000*Pi^10), 
 -(29262643200 + 35762356224000*Pi - 981517824000*Pi^2 - 
    456163113369600*Pi^3 + 13560288537600*Pi^4 + 1989404766720000*Pi^5 - 
    94612817577600*Pi^6 - 3271732109716480*Pi^7 + 321584570195112*Pi^8 + 
    1466895830516640*Pi^9 - 399386173165875*Pi^10)/
  (60327405858488057856000*Pi^10), 
 (858370867200 - 34978612838400*Pi^2 - 1573543673856000*Pi^3 + 
   607388292403200*Pi^4 + 23505886701158400*Pi^5 - 5634782902425600*Pi^6 - 
   120944965839667200*Pi^7 + 27397474939488192*Pi^8 + 
   238604318535249920*Pi^9 - 65936598439191984*Pi^10 - 
   133391624609358720*Pi^11 + 41557316802568875*Pi^12)/
  (42470493724375592730624000*Pi^12), 
 (47210397696000 + 147960574613913600*Pi - 2277901688832000*Pi^2 - 
   3024553612050432000*Pi^3 + 47141631161856000*Pi^4 + 
   23265188986777436160*Pi^5 - 529361495486208000*Pi^6 - 
   80848090651157913600*Pi^7 + 3288078092186986560*Pi^8 + 
   118276011145953165824*Pi^9 - 10811378575671070320*Pi^10 - 
   50048648198187105600*Pi^11 + 13435199121085520625*Pi^12)/
  (37374034477450521602949120000*Pi^12), 
 (-1636627120128000 + 93083167457280000*Pi^2 + 8976274859910758400*Pi^3 - 
   2324234978537472000*Pi^4 - 209741539423223808000*Pi^5 + 
   32619991967506944000*Pi^6 + 1851712030245348311040*Pi^7 - 
   237088654639272916480*Pi^8 - 7449382173461106278400*Pi^9 + 
   1163142218382587643200*Pi^10 + 12836543833770867065856*Pi^11 - 
   2958230156652192323880*Pi^12 - 6645748001721802646400*Pi^13 + 
   2013179571256608129375*Pi^14)/(36277729466111972969262612480000*Pi^14), 
 -(574456119164928000 + 4252705107415872307200*Pi - 
    37698682820198400000*Pi^2 - 128051242036867576627200*Pi^3 + 
    1090001563845562368000*Pi^4 + 1539456133268861915627520*Pi^5 - 
    17858925579392561664000*Pi^6 - 9220725502522143368478720*Pi^7 + 
    164677338491547053652480*Pi^8 + 27893283955626979109828608*Pi^9 - 
    988986117012433330190400*Pi^10 - 37690738162404499115693568*Pi^11 + 
    3251910491479391104317240*Pi^12 + 15292312100377632828597600*Pi^13 - 
    4059760856437163341839375*Pi^14)/(203735728681684840195378831687680000*
   Pi^14), (4595648953319424000 - 347737437467836416000*Pi^2 - 
   68043281718653956915200*Pi^3 + 11791165027909710643200*Pi^4 + 
   2300873670656175321907200*Pi^5 - 232102577529072746496000*Pi^6 - 
   31140050639861252169400320*Pi^7 + 1606592053498785797283840*Pi^8 + 
   211017356476758125020446720*Pi^9 - 12215592801570528920309760*Pi^10 - 
   728911775434945936571465728*Pi^11 + 80055727755935442206522112*Pi^12 + 
   1144566042396957200696352768*Pi^13 - 227611843867739033211263040*Pi^14 - 
   560055899821872309979737600*Pi^15 + 165922990425511426822089375*Pi^16)/
  (52156346542511319090016980912046080000*Pi^16), 
 (7238147101478092800000 + 118693726994809076318208000*Pi - 
   620067935026623283200000*Pi^2 - 4962986225652487516323840000*Pi^3 + 
   23853122766261432483840000*Pi^4 + 86231998988461224057058099200*Pi^5 - 
   535182987957035043225600000*Pi^6 - 793163884099068469341978624000*Pi^7 + 
   5618593201950559629646848000*Pi^8 + 4068064439802440849232724623360*Pi^9 - 
   51819253569816552644977152000*Pi^10 - 11188860241764500342412009881600*
    Pi^11 + 345009742295675556649764614400*Pi^12 + 
   14264916394202525570577324189696*Pi^13 - 1171813574557693816491054312000*
    Pi^14 - 5604035138798039321595688800000*Pi^15 + 
   1474237290345202501706478515625*Pi^16)/
  (1314339932871285241068427918983561216000000*Pi^16), 
 (-109376445089002291200000 + 10623187229269347532800000*Pi^2 + 
   4035586717823508594819072000*Pi^3 - 469340250434351152496640000*Pi^4 - 
   186960120352354172519055360000*Pi^5 + 12308414206516400170598400000*Pi^6 + 
   3604636310648962765483199692800*Pi^7 + 76936297199523189449269248000*
    Pi^8 - 36904681118191078896503095296000*Pi^9 - 
   1461929456466585215562765312000*Pi^10 + 211845883932616093479661688586240*
    Pi^11 - 282312685629812520450998630400*Pi^12 - 
   658415788448913751113764836966400*Pi^13 + 49424236564509067394758296672000*
    Pi^14 + 965311841037583588812830185918464*Pi^15 - 
   169312639533075535525387990230600*Pi^16 - 
   452174763545876533342144507200000*Pi^17 + 
   131529557224666273387574875640625*Pi^18)/
  (715000923481979171141224787927057301504000000*Pi^18), 
 -(1859399566513038950400000 + 64119070053422740027736064000*Pi - 
    201512428020850596249600000*Pi^2 - 3564465249265208016098033664000*Pi^3 + 
    9946493848646393061703680000*Pi^4 + 84726879875068184148450056601600*
     Pi^5 - 292257591185492352516096000000*Pi^6 - 
    1110741991724899405405883046297600*Pi^7 + 734396111553773365493981184000*
     Pi^8 + 8635267522195484856430643274055680*Pi^9 - 
    1272688371482087133906748416000*Pi^10 - 
    39774061016665371841091803232993280*Pi^11 + 
    270701697031264366773214954444800*Pi^12 + 
    101981645426240715007467781391884288*Pi^13 - 
    2694203327585000042314070664096000*Pi^14 - 
    124321312051765376899763539391920128*Pi^15 + 
    9776816330675918826478970754160200*Pi^16 + 
    47599867216937848677558323886900000*Pi^17 - 
    12425545558178470660605839848546875*Pi^18)/
  (194480251187098334550413142316159586009088000000*Pi^18), 
 (18841915607332128030720000 - 2284582267389020523724800000*Pi^2 - 
   1624349774686709414035980288000*Pi^3 + 127449563082331038123294720000*
    Pi^4 + 98989749713765224915327254528000*Pi^5 - 
   4289376513850795809853931520000*Pi^6 - 2581955532531820750240331543347200*
    Pi^7 - 286261648674932969087524444569600*Pi^8 + 
   37217397475618499373860289458995200*Pi^9 + 
   6266016710752045188159674007552000*Pi^10 - 
   319252797727075851840490527192514560*Pi^11 - 
   41906618167861915134904232272076800*Pi^12 + 
   1631972148911792089912916610512322560*Pi^13 + 
   79963047067716707570184272104140800*Pi^14 - 
   4689530991391416717662350529950416896*Pi^15 + 
   219795885217711081991555958425543232*Pi^16 + 
   6519165202388479149596898608827539456*Pi^17 - 
   1023680529995277545127465637720266000*Pi^18 - 
   2948645040706656431990632784287440000*Pi^19 + 
   844509591597146579512176687653109375*Pi^20)/
  (78829328481170524937767460352150018862350336000000*Pi^20), 
 (28997708119684145039278080000 + 2013951559429940754895098347520000*Pi - 
   3878443461007754399003443200000*Pi^2 - 
   143954209894046965721964944031744000*Pi^3 + 
   238853064573729772537412321280000*Pi^4 + 
   4494659018307200969810229854208000000*Pi^5 - 
   8890521661919413073934947450880000*Pi^6 - 
   79704150100678651137797236775819673600*Pi^7 - 
   367549418638400608101556100490854400*Pi^8 + 
   873836149114808437302889619316749107200*Pi^9 + 
   9072424458113798181928801304199168000*Pi^10 - 
   6039904608158528742087232490544397025280*Pi^11 - 
   57945056152557646683240997549825843200*Pi^12 + 
   25685909963570272512647450142620904980480*Pi^13 + 
   693501396467914394425865707542835200*Pi^14 - 
   62377162673639913578175160399531651842048*Pi^15 + 
   1375938191010189134715732556344080595648*Pi^16 + 
   73364641958433167450219192251405472515584*Pi^17 - 
   5543617447286869144517657303482289322000*Pi^18 - 
   27502602005180739744605254305226683960000*Pi^19 + 
   7131322709610920022404157069188465015625*Pi^20)/
  (1941093384520343006067585943711342064466514673664000000*Pi^20), 
 (-231981664957473160314224640000 + 34342952316412589108185006080000*Pi^2 + 
   44306934307458696607692163645440000*Pi^3 - 
   2360267244163852665299329351680000*Pi^4 - 
   3441978791025746282585379871653888000*Pi^5 + 
   99073932759445427364066691645440000*Pi^6 + 
   116876217211014402455347413871755264000*Pi^7 + 
   28141248986119742585885160659170099200*Pi^8 - 
   2257084719341778396809085253338739507200*Pi^9 - 
   832489996392882560277871527731488358400*Pi^10 + 
   27011741291016291277005151755794644992000*Pi^11 + 
   9115292105131609299198743564959044403200*Pi^12 - 
   204573310723899792265689592271449290178560*Pi^13 - 
   45919600667427386104625690715723896217600*Pi^14 + 
   959009202874639158404543312331252075069440*Pi^15 + 
   91692243459449530405650218613868332857856*Pi^16 - 
   2592573351707303143718979906076625564368896*Pi^17 + 
   59317089193757896531565144131023289939008*Pi^18 + 
   3453270400563989872219748790977556867695616*Pi^19 - 
   490664912636138558202686085599780645527800*Pi^20 - 
   1517443924294098631598846279637555448560000*Pi^21 + 
   428820470239349029981150642603153071515625*Pi^22)/
  (683264871351160738135790252186392406692213165129728000000*Pi^22), 
 (-2557597856156141592464326656000000 - 
   344914087366761755185998884587438080000*Pi + 
   413798019810595741814124183552000000*Pi^2 + 
   30871051070341925477336470286185267200000*Pi^3 - 
   31094781864726172724728569004032000000*Pi^4 - 
   1227051683163528193130035427686760841216000*Pi^5 + 
   1428860911732932474572453859557376000000*Pi^6 + 
   28315327615075622141053089058416104570880000*Pi^7 + 
   296768762727551381810958784335438151680000*Pi^8 - 
   416222205938295714125865237900325616300851200*Pi^9 - 
   9531094222068159031775350235006630952960000*Pi^10 + 
   4023260575870612997685187632879064088838144000*Pi^11 + 
   110386105075642464429289586052756456775680000*Pi^12 - 
   25471297048490064953657423890508650399015895040*Pi^13 - 
   561121330272479861620513951547791912535040000*Pi^14 + 
   101803958443202415024026725127837197578970726400*Pi^15 + 
   783188360666914711020099426744349846744742400*Pi^16 - 
   236686853819680862793057011530285739403304716288*Pi^17 + 
   4189477691761315650538474649450111153871595200*Pi^18 + 
   270293908202159410790592093957122813215560614400*Pi^19 - 
   19674929255583321486520547734592540692714575000*Pi^20 - 
   99544803713615309551947784937102694360979500000*Pi^21 + 
   25658994191732261321284940731788075135718359375*Pi^22)/
  (120527923306344754207153400485679620540506402328884019200000000*Pi^22), 
 (156866001844243351004478701568000000 - 
   27843715327353194803294969528320000000*Pi^2 - 
   63464192075484162954223794764088606720000*Pi^3 + 
   2311012576635407241391610492092416000000*Pi^4 + 
   6129678631623467847521732148513787084800000*Pi^5 - 
   118290164369069575218175577872662528000000*Pi^6 - 
   263032415774803329958456758387862765830144000*Pi^7 - 
   116525789139793524789551558743386425917440000*Pi^8 + 
   6559046588774688264873567792352150337617920000*Pi^9 + 
   4577742616931336725442879977366521171148800000*Pi^10 - 
   104357725734885236297524340697388637666200780800*Pi^11 - 
   71597301433370907537778647755326441395978240000*Pi^12 + 
   1094651785792644387581634903965181756095594496000*Pi^13 + 
   571006783549708314904188724285320200695480320000*Pi^14 - 
   7550362221741894421764198113520034984545075855360*Pi^15 - 
   2404033631385827959970717205868130252443877683200*Pi^16 + 
   33079818138139147794707037556386930063343065497600*Pi^17 + 
   4615860370802302436583144701123663240710414080000*Pi^18 - 
   85138139590883389156512834359754704281496952225792*Pi^19 + 
   155259853553596899613184102814407684817066806400*Pi^20 + 
   109471662268587306929511620238976595550373387161600*Pi^21 - 
   14185884238003027453037570614952759320852790700000*Pi^22 - 
   46946428677270570058567431318996747402956148000000*Pi^23 + 
   13111574476476286274043930160295073610338113671875*Pi^24)/
  (354834206213878956385859611029840802871250848456234552524800000000*Pi^24), 
 (39687098466593567804133111496704000000 + 
   10070501681443226460633995790397609082880000*Pi - 
   7639766454819261802295623963115520000000*Pi^2 - 
   1104647535494170213974075053294764928532480000*Pi^3 + 
   687877598789209632558799061029748736000000*Pi^4 + 
   54521178727672482687655345042811870810996736000*Pi^5 - 
   38227096973829122799514661361605935104000000*Pi^6 - 
   1589021717005267170045886145301162521700335616000*Pi^7 - 
   29073076968440729385835519424496731758264320000*Pi^8 + 
   30168943953719017231263375134977815604423242547200*Pi^9 + 
   1224017025886297451887691558430680521585459200000*Pi^10 - 
   388227224327294344060233465357502571715132338995200*Pi^11 - 
   20379906656763690066350304244659661020673474560000*Pi^12 + 
   3414077098715709599656794963577319204141628276080640*Pi^13 + 
   171757072562598428092888643565838611283237109760000*Pi^14 - 
   20182207661322522638889402694243484085718902390128640*Pi^15 - 
   744393462290151262665925981933796016354558594969600*Pi^16 + 
   76735879829580084956778521795397680004993761531199488*Pi^17 + 
   1233807207376102832231171026125164426966814445824000*Pi^18 - 
   172114531460248363871196911214187131512060073113837568*Pi^19 + 
   2294192878404192534692347476198408629771962984272000*Pi^20 + 
   191743225143205599214300762424173553731550842708915200*Pi^21 - 
   13470317924612134407390839751395638615422753069540000*Pi^22 - 
   69552564852381850635064689690111515705604058086000000*Pi^23 + 
   17833013887986246485223337613445946643896250518359375*Pi^24)/
  (1436368866753782015449959705448795570022823434550837468620390400000000*
   Pi^24), (-105832262577582847477688297324544000000 + 
   22185088042825804402510409326657536000000*Pi^2 + 
   87277681239174629325494630183445945384960000*Pi^3 - 
   2187580574952937282873191472703943475200000*Pi^4 - 
   10269391066737033227630123998484920805621760000*Pi^5 + 
   134064629930787260289247872972119605248000000*Pi^6 + 
   543857255058413622969923504117313992719859712000*Pi^7 + 
   415155815178744927517088158984534904191057920000*Pi^8 - 
   17019310742377366017422489329487685782750625792000*Pi^9 - 
   21105109277807576979401707726053452644331028480000*Pi^10 + 
   347352736461839346584618419725354787741224035942400*Pi^11 + 
   444667244519281911705980496783425366288143220736000*Pi^12 - 
   4813775463712181252368200058505042035101497976422400*Pi^13 - 
   5025262728173406051485801156908249965475062743040000*Pi^14 + 
   45714190291482161998929064940509784188278184744058880*Pi^15 + 
   32692460798997759681652214320572883164443905993113600*Pi^16 - 
   293020405916639394186749951534580762680593987592519680*Pi^17 - 
   120763073307163925270835526494785624512894869340262400*Pi^18 + 
   1215541154863967329295561517365534272109087196177104896*Pi^19 + 
   220346362922512439634678256632851496113949426828794880*Pi^20 - 
   3003897375318884610486686320358844747450719321974358016*Pi^21 - 
   51225899031139106602989336497666755483306855551830400*Pi^22 + 
   3749255873257255133133018594724308432932723305879910400*Pi^23 - 
   445740191240434272274803624297378125416062836278605000*Pi^24 - 
   1574587489363264963066128125640829837530845578092000000*Pi^25 + 
   435182750130963952615981943640601668935805003214453125*Pi^26)/
  (199176482856524439475727745822232985709831516257716128982027468800000000*
   Pi^26)}


==> anc/plusZ_k3M0.txt <==
{(2 - Sqrt[2])/8, (-18 + (27 - 54*Sqrt[2] + 32*Sqrt[3])*Pi)/(1728*Pi), 
 (18*(14 + Sqrt[2]) - (90 - 135*Sqrt[2] + 64*Sqrt[3] + 32*Sqrt[6])*Pi)/
  (13824*Pi), (2700 - 12*(27 + 378*Sqrt[2] + 32*Sqrt[3])*Pi + 
   (-12275 + 7452*Sqrt[2] + 576*Sqrt[3] + 1152*Sqrt[6])*Pi^2)/(1990656*Pi^2), 
 (15768 - 2700*Sqrt[2] + 12*(1674 - 135*Sqrt[2] - 448*Sqrt[3] + 32*Sqrt[6])*
    Pi + (-58246 + 34631*Sqrt[2] - 1152*Sqrt[3] + 2880*Sqrt[6])*Pi^2)/
  (15925248*Pi^2), -(141912 + 324*(-675 + 3942*Sqrt[2] - 800*Sqrt[3])*Pi - 
    54*(36467 + 10692*Sqrt[2] - 576*Sqrt[3] + 8064*Sqrt[6])*Pi^2 + 
    (2791989 - 7079886*Sqrt[2] + 4137760*Sqrt[3] + 466560*Sqrt[6])*Pi^3)/
  (10319560704*Pi^3), (1944*(1694 + 73*Sqrt[2]) - 
   324*(11178 - 3375*Sqrt[2] + 4672*Sqrt[3] + 800*Sqrt[6])*Pi - 
   54*(704938 + 58823*Sqrt[2] + 8064*Sqrt[3] + 2880*Sqrt[6])*Pi^2 + 
   (15993126 - 25848477*Sqrt[2] + 11261504*Sqrt[3] + 6283936*Sqrt[6])*Pi^3)/
  (82556485632*Pi^3), 
 -(-21846672 + 2592*(1971 + 45738*Sqrt[2] + 2336*Sqrt[3])*Pi - 
    648*(-1350587 + 626940*Sqrt[2] + 14400*Sqrt[3] + 84096*Sqrt[6])*Pi^2 + 
    24*(62433099 - 93789090*Sqrt[2] - 6460192*Sqrt[3] + 3265920*Sqrt[6])*
     Pi^3 + (-6462776281 + 3529742184*Sqrt[2] + 368989056*Sqrt[3] + 
      559938816*Sqrt[6])*Pi^4)/(23776267862016*Pi^4), 
 (-11664*(-22370 + 1873*Sqrt[2]) + 2592*(244026 - 9855*Sqrt[2] - 
     54208*Sqrt[3] + 2336*Sqrt[6])*Pi + 
   648*(-11067190 + 1909487*Sqrt[2] - 84096*Sqrt[3] + 72000*Sqrt[6])*Pi^2 - 
   24*(421958646 - 102830877*Sqrt[2] - 111344576*Sqrt[3] + 8606368*Sqrt[6])*
    Pi^3 + (27474153074 - 16671873073*Sqrt[2] + 630482688*Sqrt[3] - 
     1492225920*Sqrt[6])*Pi^4)/(190210142896128*Pi^4), 
 -(9322918560 + 291600*(-50571 + 603990*Sqrt[2] - 59936*Sqrt[3])*Pi - 
    97200*(5696459 + 547236*Sqrt[2] - 42048*Sqrt[3] + 975744*Sqrt[6])*Pi^2 + 
    5400*(-195019731 - 1028554686*Sqrt[2] + 203640352*Sqrt[3] + 
      34058880*Sqrt[6])*Pi^3 + 18*(487643442481 + 146255333400*Sqrt[2] - 
      54313084800*Sqrt[3] + 127251936000*Sqrt[6])*Pi^4 - 
    25*(421934912703 - 1147664648214*Sqrt[2] + 655539661600*Sqrt[3] + 
      100896834816*Sqrt[6])*Pi^5)/(1027134771639091200*Pi^5), 
 (1049760*(319214 + 8881*Sqrt[2]) - 291600*(2269242 - 252855*Sqrt[2] + 
     715840*Sqrt[3] + 59936*Sqrt[6])*Pi - 
   97200*(159546202 + 7328447*Sqrt[2] + 975744*Sqrt[3] + 210240*Sqrt[6])*
    Pi^2 + 5400*(3570054102 - 1418275413*Sqrt[2] + 1468389440*Sqrt[3] + 
     257294752*Sqrt[6])*Pi^3 + 18*(8658187377134 + 461199259081*Sqrt[2] + 
     139597113600*Sqrt[3] + 4758422400*Sqrt[6])*Pi^4 - 
   25*(2655481880466 - 4595338439379*Sqrt[2] + 1922571023936*Sqrt[3] + 
     1137768674848*Sqrt[6])*Pi^5)/(8217078173112729600*Pi^5), 
 (1471601856960 - 2099520*(239787 + 8618778*Sqrt[2] + 284192*Sqrt[3])*Pi + 
   874800*(-179354339 + 106077276*Sqrt[2] + 1078848*Sqrt[3] + 
     12885120*Sqrt[6])*Pi^2 - 64800*(22290442083 - 17725421970*Sqrt[2] - 
     762893344*Sqrt[3] + 395176320*Sqrt[6])*Pi^3 - 
   324*(-17073273519817 + 11826926980200*Sqrt[2] + 1094761929600*Sqrt[3] + 
     1603558022400*Sqrt[6])*Pi^4 + 
   36*(417052427751513 - 456325236401418*Sqrt[2] - 27306634319392*Sqrt[3] + 
     21607402924800*Sqrt[6])*Pi^5 + 
   25*(-1906900545496831 + 1002856943419236*Sqrt[2] + 
     117034860187584*Sqrt[3] + 161228331881856*Sqrt[6])*Pi^6)/
  (3549777770784699187200*Pi^6), (-6298560*(-4918898 + 233641*Sqrt[2]) + 
   2099520*(53513514 - 1198935*Sqrt[2] - 10214848*Sqrt[3] + 284192*Sqrt[6])*
    Pi + 874800*(-2693590438 + 221227127*Sqrt[2] - 12885120*Sqrt[3] + 
     5394240*Sqrt[6])*Pi^2 - 64800*(94411990854 - 26714182725*Sqrt[2] - 
     20672232896*Sqrt[3] + 919564192*Sqrt[6])*Pi^3 - 
   324*(-153767197009586 + 25067398144417*Sqrt[2] - 1732300588800*Sqrt[3] + 
     609557731200*Sqrt[6])*Pi^4 + 
   36*(2079044125970994 - 688039182811035*Sqrt[2] - 530840159933888*Sqrt[3] + 
     48924077615392*Sqrt[6])*Pi^5 + 
   25*(-7741893764733278 + 4745663934340939*Sqrt[2] - 
     184279237418880*Sqrt[3] + 430571167356096*Sqrt[6])*Pi^6)/
  (28398222166277593497600*Pi^6), 
 -(1200352040092800 + 308629440*(-6308307 + 132810246*Sqrt[2] - 
      7476512*Sqrt[3])*Pi - 154314720*(1062161795 - 32415228*Sqrt[2] - 
      5115456*Sqrt[3] + 183867264*Sqrt[6])*Pi^2 + 
    14288400*(-157806450747 - 233554193262*Sqrt[2] + 22760897824*Sqrt[3] + 
      5218473600*Sqrt[6])*Pi^3 + 476280*(19942133997413 + 
      1795400183160*Sqrt[2] - 3476892896640*Sqrt[3] + 4375413907200*Sqrt[6])*
     Pi^4 - 15876*(-1974767314462641 - 4978130260625622*Sqrt[2] + 
      950278810618144*Sqrt[3] + 262662130771200*Sqrt[6])*Pi^5 - 
    18*(7310487676328396215 + 1986698691748082844*Sqrt[2] - 
      1210036061923319232*Sqrt[3] + 1993056257191160448*Sqrt[6])*Pi^6 + 
    1225*(115532790292956231 - 327091547465545266*Sqrt[2] + 
      183679122635278304*Sqrt[3] + 32720487624024192*Sqrt[6])*Pi^7)/
  (300566783407882049578598400*Pi^7), 
 (793618560*(80399102 + 1512505*Sqrt[2]) - 
   308629440*(616030218 - 31541535*Sqrt[2] + 157404736*Sqrt[3] + 
     7476512*Sqrt[6])*Pi - 154314720*(43876645450 + 1260705431*Sqrt[2] + 
     183867264*Sqrt[3] + 25577280*Sqrt[6])*Pi^2 + 
   14288400*(1030281045318 - 287442589869*Sqrt[2] + 319820620352*Sqrt[3] + 
     26780685472*Sqrt[6])*Pi^3 - 95256*(-2390395748660606 - 
     10871202064465*Sqrt[2] - 23370836025600*Sqrt[3] + 
     11499228086400*Sqrt[6])*Pi^4 - 
   15876*(17853795879910866 - 8744954293538595*Sqrt[2] + 
     7723052434636352*Sqrt[3] + 1489054088717344*Sqrt[6])*Pi^5 + 
   18*(-121197064186325800610 - 2996924330015358307*Sqrt[2] - 
     2136319981594501248*Sqrt[3] + 402744746207442240*Sqrt[6])*Pi^6 + 
   1225*(750582296598495330 - 1368652232541643479*Sqrt[2] + 
     558701420801761216*Sqrt[3] + 342940777241350496*Sqrt[6])*Pi^7)/
  (2404534267263056396628787200*Pi^7), 
 (194107320889332480 - 2116316160*(40837635 + 2170775754*Sqrt[2] + 
     48400160*Sqrt[3])*Pi + 1234517760*(-32120778347 + 25432050492*Sqrt[2] + 
     134577216*Sqrt[3] + 2833285248*Sqrt[6])*Pi^2 - 
   137168640*(9662144681691 - 4524791634882*Sqrt[2] - 128249608480*Sqrt[3] + 
     74466241920*Sqrt[6])*Pi^3 - 1143072*(-2855715091675777 + 
     2712751670111400*Sqrt[2] + 366689399472000*Sqrt[3] + 
     331047519724800*Sqrt[6])*Pi^4 + 
   254016*(199434897207342945 - 104541753941458362*Sqrt[2] - 
     3620945191931680*Sqrt[3] + 3489239766700800*Sqrt[6])*Pi^5 + 
   432*(-243112349060126586463 + 198787684819077113508*Sqrt[2] + 
     26938794319013029824*Sqrt[3] + 27480600667877035392*Sqrt[6])*Pi^6 - 
   48*(7305988932999404439489 - 7019403552904551438798*Sqrt[2] - 
     376918151569535786720*Sqrt[3] + 381401280967154474880*Sqrt[6])*Pi^7 - 
   1225*(-796231819735049214107 + 410131945075777088112*Sqrt[2] + 
     50923421023546748160*Sqrt[3] + 66529130369201358336*Sqrt[6])*Pi^8)/
  (1385011737943520484458181427200*Pi^8), 
 -(4761711360*(-1389168578 + 40764193*Sqrt[2]) - 
    2116316160*(15375181914 - 204188175*Sqrt[2] - 2572771264*Sqrt[3] + 
      48400160*Sqrt[6])*Pi - 1234517760*(-808681467094 + 
      37344056543*Sqrt[2] - 2833285248*Sqrt[3] + 672886080*Sqrt[6])*Pi^2 + 
    137168640*(27802195200342 - 10379730354957*Sqrt[2] - 
      5234405210048*Sqrt[3] + 147309797536*Sqrt[6])*Pi^3 - 
    1143072*(45523547107835522 - 2909317757607577*Sqrt[2] + 
      350773349932800*Sqrt[3] + 198479292163200*Sqrt[6])*Pi^4 - 
    254016*(578627803568551842 - 250518582911034675*Sqrt[2] - 
      119487062116140992*Sqrt[3] + 7656138204789280*Sqrt[6])*Pi^5 + 
    432*(2264938487872566417086 - 349274846039784036907*Sqrt[2] + 
      27465596227915396992*Sqrt[3] + 87250506849334080*Sqrt[6])*Pi^6 + 
    48*(32224036033962486311778 - 12449995587458379455823*Sqrt[2] - 
      7967534047370503692352*Sqrt[3] + 850361571063249671264*Sqrt[6])*Pi^7 + 
    1225*(-3145415322533823733174 + 1940594083165794525227*Sqrt[2] - 
      75596094213408741888*Sqrt[3] + 176129671269018426624*Sqrt[6])*Pi^8)/
  (11080093903548163875665451417600*Pi^8), 
 -(28384431679372285440 + 42855402240*(-1100633211 + 37507551606*Sqrt[2] - 
      1304454176*Sqrt[3])*Pi - 28570268160*(243761367707 - 
      42309493020*Sqrt[2] - 871202880*Sqrt[3] + 46309882752*Sqrt[6])*Pi^2 + 
    3703553280*(-92856133929987 - 67859660034270*Sqrt[2] + 
      3775022551072*Sqrt[3] + 1147480525440*Sqrt[6])*Pi^3 + 
    185177664*(5309097394684973 - 334491804096840*Sqrt[2] - 
      1503917326166400*Sqrt[3] + 1065509034428160*Sqrt[6])*Pi^4 - 
    10287648*(-1656716368239431721 - 1351715127272205894*Sqrt[2] + 
      121401920540229664*Sqrt[3] + 51767352256032000*Sqrt[6])*Pi^5 - 
    23328*(1803123731758049945647 + 57224787449395624380*Sqrt[2] - 
      519428233621632646080*Sqrt[3] + 408659671286439253632*Sqrt[6])*Pi^6 + 
    3888*(-40631433588214737018201 - 75376960149396378359250*Sqrt[2] + 
      13880540906014529532896*Sqrt[3] + 5082163496473124718720*Sqrt[6])*
     Pi^7 + 162*(3149485459780405955261363 + 765165624367075375594896*
       Sqrt[2] - 628538599357610195047680*Sqrt[3] + 869132177067926851140096*
       Sqrt[6])*Pi^8 - 1225*(413334690641673549580521 - 
      1203680468184579916636194*Sqrt[2] + 667170514473442696482400*Sqrt[3] + 
      130117210064314932137472*Sqrt[6])*Pi^9)/
  (21539702548497630574293637555814400*Pi^9), 
 -(-85710804480*(25160807630 + 331165153*Sqrt[2]) + 
    42855402240*(207137301786 - 5503166055*Sqrt[2] + 44453394496*Sqrt[3] + 
      1304454176*Sqrt[6])*Pi + 28570268160*(14502662816890 + 
      277574929487*Sqrt[2] + 46309882752*Sqrt[3] + 4356014400*Sqrt[6])*Pi^2 - 
    3703553280*(361296611908470 - 113764598891685*Sqrt[2] + 
      90896214504512*Sqrt[3] + 4276457257888*Sqrt[6])*Pi^3 + 
    185177664*(-158045066540061430 + 4143587591482267*Sqrt[2] - 
      1121805513319680*Sqrt[3] + 1322447740283520*Sqrt[6])*Pi^4 + 
    10287648*(5856206042112279714 - 2653308725877366795*Sqrt[2] + 
      2014534467170007104*Sqrt[3] + 215177523857752864*Sqrt[6])*Pi^5 - 
    23328*(-37083891917004627155090 + 1632372186921603960773*Sqrt[2] - 
      367888781967296994432*Sqrt[3] + 461468137968268603200*Sqrt[6])*Pi^6 - 
    3888*(265872443012347478910210 - 154378674194314866087735*Sqrt[2] + 
      123171083481961883601856*Sqrt[3] + 26009100801783532875104*Sqrt[6])*
     Pi^7 + 162*(-49632111437382867565657930 - 24498976152934455106499*
       Sqrt[2] - 883936778200815697602048*Sqrt[3] + 337459990835061110668032*
       Sqrt[6])*Pi^8 + 1225*(2720654607484578670381278 - 
      5172217587910543416497757*Sqrt[2] + 2076070828654102455508160*Sqrt[3] + 
      1306945467601408914018400*Sqrt[6])*Pi^9)/
  (172317620387981044594349100446515200*Pi^9), 
 (23492210858912909030400 - 1428513408000*(8941459131 + 
     679341806010*Sqrt[2] + 10597284896*Sqrt[3])*Pi + 
   1071385056000*(-7304488655699 + 7779287005596*Sqrt[2] + 
     23480175168*Sqrt[3] + 800161100928*Sqrt[6])*Pi^2 - 
   158723712000*(4933011404735667 - 1435817421525042*Sqrt[2] - 
     27877138096672*Sqrt[3] + 18755502514560*Sqrt[6])*Pi^3 - 
   1851776640*(-663622387335921241 + 818570959064461800*Sqrt[2] + 
     170413058234160000*Sqrt[3] + 91307731804704000*Sqrt[6])*Pi^4 + 
   3086294400*(21637873392457545909 - 6317050287628925730*Sqrt[2] - 
     122063924918891936*Sqrt[3] + 164038070861602560*Sqrt[6])*Pi^5 + 
   1749600*(-46968735804094876813927 + 52843217860720877163588*Sqrt[2] + 
     12059668572097596778944*Sqrt[3] + 6690443148010395494784*Sqrt[6])*Pi^6 - 
   388800*(4131285810217175392462089 - 1808714265501415898209374*Sqrt[2] - 
     49230038792398683598304*Sqrt[3] + 74080500964467396174720*Sqrt[6])*
    Pi^7 - 972*(-2518054224254235989763714563 + 2244346470414664574175010800*
      Sqrt[2] + 374561723881773890528544000*Sqrt[3] + 
     317041410556315718110656000*Sqrt[6])*Pi^8 + 
   300*(30762376208822353454654654223 - 27519976260011214190074533598*
      Sqrt[2] - 1352687572340996616405338464*Sqrt[3] + 
     1621028728137984960548565504*Sqrt[6])*Pi^9 + 
   30625*(-775137897570359392896874733 + 393849255255300809322966900*
      Sqrt[2] + 50975558501352842655836352*Sqrt[3] + 
     64320015684046671561870720*Sqrt[6])*Pi^10)/
  (620343433396731760539656761607454720000*Pi^10), 
 (-2571324134400*(-476186066258 + 9136230841*Sqrt[2]) + 
   1428513408000*(5416391469258 - 44707295655*Sqrt[2] - 
     805145844160*Sqrt[3] + 10597284896*Sqrt[6])*Pi + 
   1071385056000*(-289066519052998 + 8215812954407*Sqrt[2] - 
     800161100928*Sqrt[3] + 117400875840*Sqrt[6])*Pi^2 - 
   158723712000*(10008692518147110 - 5085775202015349*Sqrt[2] - 
     1653002730760640*Sqrt[3] + 31123240027552*Sqrt[6])*Pi^3 + 
   1851776640*(16208313102726584978 - 303609576022910641*Sqrt[2] + 
     95645208190867200*Sqrt[3] + 144376985327644800*Sqrt[6])*Pi^4 + 
   3086294400*(42096105657441906858 - 24788522791308839535*Sqrt[2] - 
     7145952928739235520*Sqrt[3] + 402245568005242016*Sqrt[6])*Pi^5 - 
   1749600*(742307116026702454808174 - 31900446786375557748691*Sqrt[2] + 
     5138860994691297600384*Sqrt[3] + 9767138656970565622080*Sqrt[6])*Pi^6 - 
   388800*(10372379127880458212765010 - 5471198324419776456112263*Sqrt[2] - 
     1999030121426854602210880*Sqrt[3] + 176830841852116410445664*Sqrt[6])*
    Pi^7 + 972*(23713657734750292087417871014 - 3478441661523994410055922963*
      Sqrt[2] + 276367579650484895529331200*Sqrt[3] + 
     99486800398431573850540800*Sqrt[6])*Pi^8 + 
   300*(126946189188260490992529437406 - 53981745115577876280772540677*
      Sqrt[2] - 30494135501134506807882269504*Sqrt[3] + 
     3655592406863962295417363296*Sqrt[6])*Pi^9 + 
   30625*(-3005118555380289514963424698 + 1862655709256408770770826889*
      Sqrt[2] - 72228525972459392347853184*Sqrt[3] + 
     168407832125054143898011584*Sqrt[6])*Pi^10)/
  (4962747467173854084317254092859637760000*Pi^10), 
 -(45116303552177886111283200 + 311130220262400*(-246678232707 + 
      12857023788966*Sqrt[2] - 292359386912*Sqrt[3])*Pi - 
    259275183552000*(67136347225619 - 24126131397564*Sqrt[2] - 
      190751128128*Sqrt[3] + 14492625194880*Sqrt[6])*Pi^2 + 
    43212530592000*(-57810833285639211 - 23789791336930830*Sqrt[2] + 
      821866833143584*Sqrt[3] + 324065245875840*Sqrt[6])*Pi^3 + 
    576167074560*(9261204436292006377 - 1716700060777084200*Sqrt[2] - 
      3920035846879382400*Sqrt[3] + 1642998018505132800*Sqrt[6])*Pi^4 - 
    224064973440*(-1158304775163785196993 - 459414114647418534006*Sqrt[2] + 
      20949444107405146912*Sqrt[3] + 13882458537300153600*Sqrt[6])*Pi^5 - 
    3810628800*(124240879062318887703323 - 19412883077388074179668*Sqrt[2] - 
      55621114285919626213056*Sqrt[3] + 23186232483874388611200*Sqrt[6])*
     Pi^6 + 211701600*(-37513723791732171385631121 - 
      22649197533239409637782690*Sqrt[2] + 1823761099066058548638944*
       Sqrt[3] + 1204691779198398469184640*Sqrt[6])*Pi^7 + 
    705672*(22248725836946540888562768659 - 662152775595128711959186800*
       Sqrt[2] - 8008088179628696919037113600*Sqrt[3] + 
      4937939938148957790674803200*Sqrt[6])*Pi^8 - 
    13068*(-4692401790271872139171452364191 - 7259791871732934641719350914802*
       Sqrt[2] + 1293102215931060011848749998944*Sqrt[3] + 
      577546695434458022874048806400*Sqrt[6])*Pi^9 - 
    450*(380817750286525354252322959029101 + 82892659313804345729948707918380*
       Sqrt[2] - 84901953943824901627246439884992*Sqrt[3] + 
      105095679281340502333541543779968*Sqrt[6])*Pi^10 + 
    3705625*(43112658610629459797845862385 - 128333405846626571600096910534*
       Sqrt[2] + 70395695298607553208479303072*Sqrt[3] + 
      14633860300078716469268357760*Sqrt[6])*Pi^11)/
  (129706367802055850347715752970979492495360000*Pi^11), 
 (509122178611200*(9371896295006 + 88615867561*Sqrt[2]) - 
   311130220262400*(82619711512938 - 1233391163535*Sqrt[2] + 
     15237954120256*Sqrt[3] + 292359386912*Sqrt[6])*Pi - 
   259275183552000*(5612954359273450 + 74539875386087*Sqrt[2] + 
     14492625194880*Sqrt[3] + 953755640640*Sqrt[6])*Pi^2 + 
   43212530592000*(148677987568082022 - 62285135347972413*Sqrt[2] + 
     31438689445416512*Sqrt[3] + 909353965819552*Sqrt[6])*Pi^3 - 
   576167074560*(-306221743580198025182 + 16357158350723087423*Sqrt[2] - 
     1713893818010169600*Sqrt[3] + 3732917143745001600*Sqrt[6])*Pi^4 - 
   224064973440*(2171017666383334388658 - 1415360731548347095635*Sqrt[2] + 
     668312912157963500096*Sqrt[3] + 53753557372951201312*Sqrt[6])*Pi^5 + 
   3810628800*(-2762739658821300560370010 + 270671110861954322759401*
      Sqrt[2] - 13471004644195845156480*Sqrt[3] + 56479917979532726521920*
      Sqrt[6])*Pi^6 + 211701600*(88825975761459279679781202 - 
     59216939585785933377768063*Sqrt[2] + 36140564560864611014222272*
      Sqrt[3] + 4907986706281988107690592*Sqrt[6])*Pi^7 - 
   705672*(-406041223519683070209261351274 + 36757431015202030798807800541*
      Sqrt[2] - 3199693882218307746645542400*Sqrt[3] + 
     8103961491391965877902662400*Sqrt[6])*Pi^8 - 
   13068*(24700550780102328984264657590286 - 16580842506219511446244063259445*
      Sqrt[2] + 12325947883758090808787491351232*Sqrt[3] + 
     2808767267590961130063202440544*Sqrt[6])*Pi^9 + 
   450*(-5771978543090545196505765853082902 + 
     115314133575767074484047580386039*Sqrt[2] - 
     100373703785737390904563914390144*Sqrt[3] + 
     56749483333471169675847156955200*Sqrt[6])*Pi^10 + 
   3705625*(285372747160099094161557755118 - 561547620664272287276043197961*
      Sqrt[2] + 222612872695608577122377472832*Sqrt[3] + 
     142790383797977266226211977504*Sqrt[6])*Pi^11)/
  (1037650942416446802781726023767835939962880000*Pi^11), 
 (7638606897415640801690112000 - 2036488714444800*
    (2392628424147 + 253041199965162*Sqrt[2] + 2835707761952*Sqrt[3])*Pi + 
   1866781321574400*(-2018081128450715 + 2875713376441212*Sqrt[2] + 
     5262468964416*Sqrt[3] + 274283174164608*Sqrt[6])*Pi^2 - 
   345700244736000*(2890431362434261995 - 541651109800721634*Sqrt[2] - 
     7425126240841504*Sqrt[3] + 5869513203926400*Sqrt[6])*Pi^3 - 
   25927518355200*(-41200516551648303581 + 60287606203822584840*Sqrt[2] + 
     18988859249577578880*Sqrt[3] + 6195616147345363200*Sqrt[6])*Pi^4 + 
   2304668298240*(66308984544375012090321 - 11600870535728214378714*Sqrt[2] - 
     98991340786951269664*Sqrt[3] + 247236068577785414400*Sqrt[6])*Pi^5 + 
   9145509120*(-13428922326198800917291855 + 17711040663192163342529124*
      Sqrt[2] + 6851028364885285451785152*Sqrt[3] + 
     2128244694222046021727616*Sqrt[6])*Pi^6 - 
   15242515200*(518303921081554362691740285 - 123474274199910016780000086*
      Sqrt[2] - 1196250612822130399701856*Sqrt[3] + 
     4203162989363754645344640*Sqrt[6])*Pi^7 - 
   63510480*(-108025142301471596759199812911 + 128594552609395909782780220080*
      Sqrt[2] + 39755005812024543122075285760*Sqrt[3] + 
     17183250453249500894785728000*Sqrt[6])*Pi^8 + 
   313632*(485406327700962859993328532538863 - 
     193019854911002138657494552280382*Sqrt[2] - 
     4044316320753670174149699671392*Sqrt[3] + 
     9001646758887274857871611302400*Sqrt[6])*Pi^9 + 
   648*(-295282100566637710898545224149659805 + 
     276570361135721646138038410669933044*Sqrt[2] + 
     53098397385865229673490066341412032*Sqrt[3] + 
     39935886001015633586415465531866496*Sqrt[6])*Pi^10 - 
   1800*(434803838814857349084809118539639439 - 
     371849848066408145551946287265414250*Sqrt[2] - 
     16956332200862175925348732788151712*Sqrt[3] + 
     23114706582795606453907797264298368*Sqrt[6])*Pi^11 - 
   3705625*(-515064261621340566452949764190389 + 
     259125985628999488377151881015384*Sqrt[2] + 
     34580529275616434764385182210176*Sqrt[3] + 
     42548539910654249540599995101952*Sqrt[6])*Pi^12)/
  (896530414247810037603411284535410252127928320000*Pi^12), 
 (-3054733071667200*(-191316395557154 + 2500580809585*Sqrt[2]) + 
   2036488714444800*(2249223736861818 - 11963142120735*Sqrt[2] - 
     299900681440192*Sqrt[3] + 2835707761952*Sqrt[6])*Pi + 
   1866781321574400*(-119798256182304118 + 2222330705132111*Sqrt[2] - 
     274283174164608*Sqrt[3] + 26312344822080*Sqrt[6])*Pi^2 - 
   345700244736000*(4233450906042526134 - 2930568736095799677*Sqrt[2] - 
     621489127976260544*Sqrt[3] + 8135864944246432*Sqrt[6])*Pi^3 + 
   5185503671040*(6714303832337137417442 + 76545588876024751895*Sqrt[2] + 
     32203047366137491200*Sqrt[3] + 89520273401538153600*Sqrt[6])*Pi^4 + 
   2304668298240*(94228068753057879294786 - 73031462265006819076995*Sqrt[2] - 
     13028788041648451212224*Sqrt[3] + 771024627021741074464*Sqrt[6])*Pi^5 - 
   9145509120*(289759521647547596013404126 + 5317134766240907568388133*
      Sqrt[2] + 684189082832662245638016*Sqrt[3] + 6792092542947684250232640*
      Sqrt[6])*Pi^6 - 15242515200*(891752711904092352667651866 - 
     628749896519508059766284883*Sqrt[2] - 132295600744154480335013696*
      Sqrt[3] + 12708982532204124514118368*Sqrt[6])*Pi^7 + 
   12702096*(8206684112254860876535439568022 - 178270420280631416274266488955*
      Sqrt[2] + 28932199373404777451267750400*Sqrt[3] + 
     188080966340067362498140435200*Sqrt[6])*Pi^8 + 
   313632*(1137991386681394152543398845202238 - 
     671215402537428715466232141957285*Sqrt[2] - 
     204707828262521683899792657557312*Sqrt[3] + 
     23306872487928113864589782116192*Sqrt[6])*Pi^9 - 
   648*(2781840341432215193765948107177130746 - 
     389985444881046948763038496166411897*Sqrt[2] + 
     29258772092165453915652606751015296*Sqrt[3] + 
     22827000828973876356084518946968640*Sqrt[6])*Pi^10 - 
   1800*(1720827237356643325204084802804414334 - 
     781787703872685255933501077663217033*Sqrt[2] - 
     402882368065104056767235952163036864*Sqrt[3] + 
     53028146352293017746728400892774688*Sqrt[6])*Pi^11 - 
   3705625*(-1969137600677860161467333123109034 + 
     1224877225961809611988427969083421*Sqrt[2] - 
     47139111023429899882423574786304*Sqrt[3] + 
     110158630876852525190793868960896*Sqrt[6])*Pi^12)/
  (7172243313982480300827290276283282017023426560000*Pi^12), 
 -(20030301587925492552465070694400 + 516249889111756800*
     (-67515681858795 + 5165542680043158*Sqrt[2] - 80018585906720*Sqrt[3])*
     Pi - 516249889111756800*(21648007653156587 - 13157577667275228*Sqrt[2] - 
      51042739715136*Sqrt[3] + 5398212265923456*Sqrt[6])*Pi^2 + 
    105162014448691200*(-39395704974087358899 - 9730723141823949054*Sqrt[2] + 
      220773184432890400*Sqrt[3] + 111084685536666240*Sqrt[6])*Pi^3 + 
    1752700240811520*(4132945620563583745297 - 1090172826337146042600*
       Sqrt[2] - 2354155852908322224000*Sqrt[3] + 607939784507145081600*
       Sqrt[6])*Pi^4 - 876350120405760*(-846210244559975393126265 - 
      184693406358476758117734*Sqrt[2] + 3834603896209420425760*Sqrt[3] + 
      4621453928951006649600*Sqrt[6])*Pi^5 - 27820638743040*
     (40661646622270733093057929 - 12161363897406015701880156*Sqrt[2] - 
      24542300705754643598832192*Sqrt[3] + 5835912041078832009612672*Sqrt[6])*
     Pi^6 + 1545591041280*(-29769723360822783124272717801 - 
      8480511247715685444002233266*Sqrt[2] + 267237068606697722205164000*
       Sqrt[3] + 394096994161069828411359360*Sqrt[6])*Pi^7 + 
    38639776032*(1837885987692804691763075305423 - 
      458260289351998877102649130800*Sqrt[2] - 986295869677488974470771104000*
       Sqrt[3] + 306927527836618572415908364800*Sqrt[6])*Pi^8 - 
    238517136*(-4679278588559481333518766888813735 - 
      2325989415845994235680489737239746*Sqrt[2] + 
      165056332549537055474985270790240*Sqrt[3] + 
      159186310188556205825096744332800*Sqrt[6])*Pi^9 - 
    657072*(2982642726589049352328200816461388557 - 
      250873825170029105258894568668512788*Sqrt[2] - 
      1214520640170358736177041203553910976*Sqrt[3] + 
      636404667815197329500750821632337536*Sqrt[6])*Pi^10 + 
    109512*(-70590140585845150051732318732011666591 - 
      96437043504118311964945454522844981126*Sqrt[2] + 
      16664115390802861091332036600879594400*Sqrt[3] + 
      8691884724514719703485857709431583360*Sqrt[6])*Pi^11 + 
    450*(43724383304345914617103437133916572074365 + 
      8568793116430821650586920938427737745064*Sqrt[2] - 
      10494442296533242184672846147668824140928*Sqrt[3] + 
      12001435841471159549086928632331317898496*Sqrt[6])*Pi^12 - 
    626250625*(27835962497818546865653846001302587 - 
      84369869438191977380068488483502686*Sqrt[2] + 
      45885091381845766391432510223361696*Sqrt[3] + 
      10011965233622301565082872986661632*Sqrt[6])*Pi^13)/
  (261815569933616460901399404245444926749423163146240000*Pi^13)}


==> anc/plusZ_k3M1.txt <==
{(3*Sqrt[2] - 2*Sqrt[3])/24, (6 + 3*Pi - 2*Sqrt[6]*Pi)/(192*Pi), 
 (54*Sqrt[2] + 60*Sqrt[3] + (40 - 135*Sqrt[2] + 54*Sqrt[3])*Pi)/(13824*Pi), 
 (1188 + 36*(9 + 10*Sqrt[6])*Pi + (-4721 + 240*Sqrt[2] + 864*Sqrt[3] + 
     972*Sqrt[6])*Pi^2)/(663552*Pi^2), 
 (108*(99*Sqrt[2] - 98*Sqrt[3]) - 36*(200 + 405*Sqrt[2] - 882*Sqrt[3])*Pi + 
   (10800 - 109557*Sqrt[2] + 67414*Sqrt[3] + 7776*Sqrt[6])*Pi^2)/
  (47775744*Pi^2), (17496 - 108*(-99 + 98*Sqrt[6])*Pi + 
   18*(-12785 - 400*Sqrt[2] - 3744*Sqrt[3] + 684*Sqrt[6])*Pi^2 + 
   (-122895 - 2160*Sqrt[2] + 7776*Sqrt[3] + 88798*Sqrt[6])*Pi^3)/
  (382205952*Pi^3), -(-648*(729*Sqrt[2] + 970*Sqrt[3]) + 
    324*(-1960 + 4455*Sqrt[2] - 9558*Sqrt[3])*Pi + 
    18*(-84240 + 546399*Sqrt[2] + 516782*Sqrt[3] + 101088*Sqrt[6])*Pi^2 + 
    (6999464 - 26239869*Sqrt[2] + 10105722*Sqrt[3] + 1049760*Sqrt[6])*Pi^3)/
  (82556485632*Pi^3), (4024080 + 2592*(729 + 970*Sqrt[6])*Pi + 
   648*(-210907 + 3920*Sqrt[2] + 55584*Sqrt[3] + 29700*Sqrt[6])*Pi^2 - 
   72*(862893 - 149040*Sqrt[2] + 101088*Sqrt[3] + 996950*Sqrt[6])*Pi^3 - 
   (-792951825 + 44327456*Sqrt[2] + 148944960*Sqrt[3] + 161369496*Sqrt[6])*
    Pi^4)/(2641807540224*Pi^4), (11664*(9315*Sqrt[2] - 11906*Sqrt[3]) - 
   7776*(19400 + 32805*Sqrt[2] - 161586*Sqrt[3])*Pi + 
   648*(1358640 - 7907733*Sqrt[2] + 8086390*Sqrt[3] + 1500768*Sqrt[6])*Pi^2 + 
   72*(53245000 + 100647927*Sqrt[2] - 230751774*Sqrt[3] + 13646880*Sqrt[6])*
    Pi^3 - (3763334304 - 53038600659*Sqrt[2] + 32040849362*Sqrt[3] + 
     5064555456*Sqrt[6])*Pi^4)/(570630428688384*Pi^4), 
 (3807479520 - 291600*(-9315 + 11906*Sqrt[6])*Pi + 
   97200*(-2176065 - 38800*Sqrt[2] - 902304*Sqrt[3] + 218412*Sqrt[6])*Pi^2 + 
   16200*(-5583087 + 723600*Sqrt[2] + 1500768*Sqrt[3] + 6894718*Sqrt[6])*
    Pi^3 + 18*(149544568827 + 5126212000*Sqrt[2] + 51243796800*Sqrt[3] - 
     11763981000*Sqrt[6])*Pi^4 - 25*(-59200113735 - 3392519328*Sqrt[2] + 
     5540726592*Sqrt[3] + 42720209474*Sqrt[6])*Pi^5)/
  (114126085737676800*Pi^5), (349920*(97929*Sqrt[2] + 152650*Sqrt[3]) - 
   291600*(-238120 + 419175*Sqrt[2] - 2325942*Sqrt[3])*Pi - 
   32400*(-17295120 + 75051279*Sqrt[2] + 87977966*Sqrt[3] + 24362208*Sqrt[6])*
    Pi^2 - 5400*(585170216 - 1520032797*Sqrt[2] + 3159279450*Sqrt[3] + 
     202603680*Sqrt[6])*Pi^3 + 6*(-2600776965600 + 7260932389329*Sqrt[2] + 
     6322701705610*Sqrt[3] + 1722571012800*Sqrt[6])*Pi^4 + 
   25*(1198468731752 - 4664734554771*Sqrt[2] + 1769301059166*Sqrt[3] + 
     284841458496*Sqrt[6])*Pi^5)/(8217078173112729600*Pi^5), 
 (109765005120 + 699840*(97929 + 152650*Sqrt[6])*Pi + 
   291600*(-34621659 + 476240*Sqrt[2] + 15732000*Sqrt[3] + 5937732*Sqrt[6])*
    Pi^2 - 64800*(136629693 - 23580720*Sqrt[2] + 24362208*Sqrt[3] + 
     159188630*Sqrt[6])*Pi^3 - 108*(-2670188154057 + 91957709600*Sqrt[2] + 
     1179396763200*Sqrt[3] + 581884608600*Sqrt[6])*Pi^4 + 
   12*(13527802567629 - 4193978925600*Sqrt[2] + 1877326632000*Sqrt[3] + 
     15531941463610*Sqrt[6])*Pi^5 + 
   25*(-76895156721741 + 4280951315536*Sqrt[2] + 14699368367136*Sqrt[3] + 
     15660600405588*Sqrt[6])*Pi^6)/(131473250769803673600*Pi^6), 
 (6298560*(1411587*Sqrt[2] - 2191970*Sqrt[3]) - 
   6298560*(3053000 + 4406805*Sqrt[2] - 42812082*Sqrt[3])*Pi + 
   874800*(304830000 - 1143030933*Sqrt[2] + 1564135126*Sqrt[3] + 
     424764000*Sqrt[6])*Pi^2 + 194400*(7928459080 + 11339086887*Sqrt[2] - 
     64378443870*Sqrt[3] + 3288898080*Sqrt[6])*Pi^3 - 
   324*(2932019575200 - 111373573478139*Sqrt[2] + 116629936317410*Sqrt[3] + 
     36876388017600*Sqrt[6])*Pi^4 - 
   108*(271835408902600 + 474418075737105*Sqrt[2] - 
     1130805657548442*Sqrt[3] + 96020046043200*Sqrt[6])*Pi^5 + 
   25*(768800446681680 - 15145547503893057*Sqrt[2] + 
     9064331679271694*Sqrt[3] + 1664343203586336*Sqrt[6])*Pi^6)/
  (85194666498832780492800*Pi^6), 
 (538970966271360 - 308629440*(-1411587 + 2191970*Sqrt[6])*Pi + 
   154314720*(-445301361 - 6106000*Sqrt[2] - 291137184*Sqrt[3] + 
     69137964*Sqrt[6])*Pi^2 + 42865200*(-294179823 + 227679120*Sqrt[2] + 
     424764000*Sqrt[3] + 1041982558*Sqrt[6])*Pi^3 - 
   95256*(-30435244881003 - 625805764000*Sqrt[2] - 17393380603200*Sqrt[3] + 
     5170905145800*Sqrt[6])*Pi^4 - 
   15876*(-63010506834639 - 7338837060000*Sqrt[2] + 39173913748800*Sqrt[3] + 
     83740054765010*Sqrt[6])*Pi^5 + 
   54*(-681896054377588959 - 18189565409027600*Sqrt[2] - 
     245210485915122336*Sqrt[3] + 64589873514030396*Sqrt[6])*Pi^6 + 
   1225*(-16867063534498479 - 1502364500545680*Sqrt[2] + 
     1893133298791584*Sqrt[3] + 12051550006482758*Sqrt[6])*Pi^7)/
  (33396309267542449953177600*Pi^7), 
 -(-264539520*(18336537*Sqrt[2] + 32941450*Sqrt[3]) + 
    308629440*(-43839400 + 63521415*Sqrt[2] - 728064342*Sqrt[3])*Pi + 
    51438240*(-4807725840 + 14212437471*Sqrt[2] + 19466387822*Sqrt[3] + 
      7860703968*Sqrt[6])*Pi^2 + 14288400*(98447953832 - 
      213897584925*Sqrt[2] + 1084896526842*Sqrt[3] + 57343140000*Sqrt[6])*
     Pi^3 - 31752*(-1005081985720800 + 1201815481122081*Sqrt[2] + 
      1275583023293770*Sqrt[3] + 551317504593600*Sqrt[6])*Pi^4 - 
    15876*(3191214359493800 - 8354902124557755*Sqrt[2] + 
      17099654770206414*Sqrt[3] + 1934155894651200*Sqrt[6])*Pi^5 + 
    6*(-53606675108824170480 + 106276662038413860507*Sqrt[2] + 
      87656582628064646134*Sqrt[3] + 27657333912127552416*Sqrt[6])*Pi^6 + 
    1225*(347590676710630552 - 1386681843992194359*Sqrt[2] + 
      521293969016238366*Sqrt[3] + 103943073953249568*Sqrt[6])*Pi^7)/
  (2404534267263056396628787200*Pi^7), 
 (51524578703727360 + 2116316160*(18336537 + 32941450*Sqrt[6])*Pi + 
   1234517760*(-7470677115 + 87678800*Sqrt[2] + 5672623392*Sqrt[3] + 
     1692861444*Sqrt[6])*Pi^2 - 411505920*(32680131885 - 5796897840*Sqrt[2] + 
     7860703968*Sqrt[3] + 36305018390*Sqrt[6])*Pi^3 - 
   1143072*(-534906110243529 + 16171757223200*Sqrt[2] + 
     466928590132800*Sqrt[3] + 157017336240600*Sqrt[6])*Pi^4 + 
   254016*(2961335365116381 - 1230999537376800*Sqrt[2] + 
     588613608820800*Sqrt[3] + 3143951123301370*Sqrt[6])*Pi^5 + 
   1296*(-12584047898893231125 + 472869285911822800*Sqrt[2] + 
     7154898210544555296*Sqrt[3] + 3379744450471226292*Sqrt[6])*Pi^6 - 
   48*(216245521091025546165 - 87983463915411155280*Sqrt[2] + 
     31415723511189194016*Sqrt[3] + 246377197202468252110*Sqrt[6])*Pi^7 - 
   1225*(-95626680085195494147 + 5207731884329975744*Sqrt[2] + 
     18521475344122354560*Sqrt[3] + 19526132400914737296*Sqrt[6])*Pi^8)/
  (153890193104835609384242380800*Pi^8), 
 (4761711360*(292156227*Sqrt[2] - 532958210*Sqrt[3]) - 
   31744742400*(131765800 + 165028833*Sqrt[2] - 2897858250*Sqrt[3])*Pi + 
   1234517760*(92102376240 - 233265721077*Sqrt[2] + 398547206518*Sqrt[3] + 
     153160831584*Sqrt[6])*Pi^2 + 411505920*(1697624881480 + 
     1805558610807*Sqrt[2] - 22811903662302*Sqrt[3] + 1061195035680*Sqrt[6])*
    Pi^3 - 1143072*(-5730668530351200 - 19200555085791483*Sqrt[2] + 
     27840727750015490*Sqrt[3] + 14031475531185600*Sqrt[6])*Pi^4 - 
   3810240*(10609456416302120 + 11809018498057389*Sqrt[2] - 
     76496509921022226*Sqrt[3] + 5853767233861440*Sqrt[6])*Pi^5 + 
   432*(-248366074634740949040 - 1661476982439815640873*Sqrt[2] + 
     1768892854853421683102*Sqrt[3] + 732421613047961311776*Sqrt[6])*Pi^6 + 
   144*(4380723750099943868600 + 7046152949703362938893*Sqrt[2] - 
     17311778099477716277178*Sqrt[3] + 1720903164431527228320*Sqrt[6])*Pi^7 - 
   1225*(221027449506972686784 - 6208058076624305372673*Sqrt[2] + 
     3693446014936588242934*Sqrt[3] + 744295192077108410496*Sqrt[6])*Pi^8)/
  (33240281710644491626996354252800*Pi^8), 
 (1550936578511577600 - 4761711360*(-292156227 + 532958210*Sqrt[6])*Pi + 
   3174474240*(-111990101121 - 1317658000*Sqrt[2] - 115667858592*Sqrt[3] + 
     25420905900*Sqrt[6])*Pi^2 + 1234517760*(92685025521 + 
     77898410640*Sqrt[2] + 153160831584*Sqrt[3] + 205266256510*Sqrt[6])*
    Pi^3 - 102876480*(-299996414521011 - 4387297021600*Sqrt[2] - 
     281702655814464*Sqrt[3] + 83685025218312*Sqrt[6])*Pi^4 - 
   1143072*(2603420476544817 - 7014069148701600*Sqrt[2] + 
     14681746738785600*Sqrt[3] + 11359368416168690*Sqrt[6])*Pi^5 + 
   7776*(-149870225469892605327 - 296987912411229200*Sqrt[2] - 
     96403654553957249184*Sqrt[3] + 33355530143888557500*Sqrt[6])*Pi^6 + 
   432*(-821139548541058213191 - 478078076595532749840*Sqrt[2] + 
     805176681274501826976*Sqrt[3] + 1082931177356819289110*Sqrt[6])*Pi^7 - 
   18*(-825272094228916132822545 - 14096491900794618447040*Sqrt[2] - 
     302517039817324418101632*Sqrt[3] + 87716648661782004774576*Sqrt[6])*
    Pi^8 - 1225*(-6909454882137870201753 - 789196944070910126016*Sqrt[2] + 
     866861598437270183808*Sqrt[3] + 4884980817050546235286*Sqrt[6])*Pi^9)/
  (265922253685155933015970834022400*Pi^9), 
 (142851340800*(879416757*Sqrt[2] + 1797909890*Sqrt[3]) - 
   42855402240*(-10659164200 + 13147030215*Sqrt[2] - 276953444406*Sqrt[3])*
    Pi - 9523422720*(-1667561418000 + 3433664351439*Sqrt[2] + 
     5326565135150*Sqrt[3] + 3123032181984*Sqrt[6])*Pi^2 - 
   3703553280*(22816706110760 - 45848395887741*Sqrt[2] + 
     436904295992154*Sqrt[3] + 20676712263840*Sqrt[6])*Pi^3 + 
   308629440*(-20074917052749024 + 10874551650908409*Sqrt[2] + 
     13147680642843994*Sqrt[3] + 8660375094442176*Sqrt[6])*Pi^4 + 
   10287648*(710138155233314600 - 1443812986313493435*Sqrt[2] + 
     7029227375354227374*Sqrt[3] + 709170256154952000*Sqrt[6])*Pi^5 - 
   7776*(-27597151194776440930800 + 19527696249106475027979*Sqrt[2] + 
     19102377036418013572150*Sqrt[3] + 10134885355415739916704*Sqrt[6])*
    Pi^6 - 3888*(51877512606923526241240 - 136428366714976013092623*Sqrt[2] + 
     276868284661196860023342*Sqrt[3] + 42058164269687593497120*Sqrt[6])*
    Pi^7 + 54*(-27471486330359826387147072 + 44807089662895836476372571*
      Sqrt[2] + 35519930036570320120152254*Sqrt[3] + 
     12203288815550693269189248*Sqrt[6])*Pi^8 + 
   1225*(1286051087623788974473976 - 5228894486024981893875933*Sqrt[2] + 
     1954029987913042914527250*Sqrt[3] + 445240387066371563011968*Sqrt[6])*
    Pi^9)/(172317620387981044594349100446515200*Pi^9), 
 (7266085488597137126400 + 7142567040000*(879416757 + 1797909890*Sqrt[6])*
    Pi + 1071385056000*(-2004589872315 + 21318328400*Sqrt[2] + 
     2456682891552*Sqrt[3] + 611466375492*Sqrt[6])*Pi^2 - 
   476171136000*(10560878563581 - 1881022014000*Sqrt[2] + 
     3123032181984*Sqrt[3] + 10661477288150*Sqrt[6])*Pi^3 - 
   1851776640*(-138253387673430441 + 4029400486964000*Sqrt[2] + 
     219139933785192000*Sqrt[3] + 56164768256295000*Sqrt[6])*Pi^4 + 
   15431472000*(38601480318568533 - 22031885474597664*Sqrt[2] + 
     9141733162626624*Sqrt[3] + 35467574519776138*Sqrt[6])*Pi^5 + 
   5248800*(-2796097820415577361685 + 64977666255823560400*Sqrt[2] + 
     3443701449522678073632*Sqrt[3] + 1078886523789980914932*Sqrt[6])*Pi^6 - 
   388800*(57632585368981474428741 - 34926861005856288075600*Sqrt[2] + 
     11244962486717919023904*Sqrt[3] + 57446010961437697093390*Sqrt[6])*
    Pi^7 - 972*(-387674294263415822285759043 + 12869869172868459253976000*
      Sqrt[2] + 257852609320169579417136000*Sqrt[3] + 
     118380340298117833744410000*Sqrt[6])*Pi^8 + 
   2700*(96399747420218837959382883 - 46324750328615437884718272*Sqrt[2] + 
     14246574467751110378063232*Sqrt[3] + 109118611298690214473410526*
      Sqrt[6])*Pi^9 + 30625*(-92674686434875804213996005 + 
     4914475772705732417427184*Sqrt[2] + 18138890384648961384661344*Sqrt[3] + 
     18977800133764651522788396*Sqrt[6])*Pi^10)/
  (68927048155192417837739640178606080000*Pi^10), 
 (2571324134400*(76296996387*Sqrt[2] - 160066720610*Sqrt[3]) - 
   4285540224000*(179790989000 + 197868770325*Sqrt[2] - 
     5905177790706*Sqrt[3])*Pi + 1071385056000*(34385603062320 - 
     60655371163317*Sqrt[2] + 125108052900694*Sqrt[3] + 
     66330438071904*Sqrt[6])*Pi^2 + 476171136000*
    (467912750883400 + 343293515270631*Sqrt[2] - 9647588532976542*Sqrt[3] + 
     421609344567840*Sqrt[6])*Pi^3 - 1851776640*(-5956307707004143200 - 
     4568949760518506907*Sqrt[2] + 8544297681057543650*Sqrt[3] + 
     6430387744833969600*Sqrt[6])*Pi^4 - 
   9258883200*(3085936061535946280 + 1818788862167650845*Sqrt[2] - 
     31993166516261678226*Sqrt[3] + 2236367755585477440*Sqrt[6])*Pi^5 + 
   1749600*(-340833060037205805288240 - 315099905007685956966441*Sqrt[2] + 
     477820797756054131576702*Sqrt[3] + 334020255072715739983392*Sqrt[6])*
    Pi^6 + 1166400*(1074984556701978127519160 + 894308606000411413043997*
      Sqrt[2] - 6555328648824942525010554*Sqrt[3] + 
     595292786508398302910880*Sqrt[6])*Pi^7 - 
   972*(-5574542927177007318312475200 - 17634980200509796010836852161*
      Sqrt[2] + 19002092497301605599024666070*Sqrt[3] + 
     9338297999310987501178857600*Sqrt[6])*Pi^8 - 
   900*(17936297947731452428598470552 + 26729233732743202088093785743*
      Sqrt[2] - 67309740868346982045319462614*Sqrt[3] + 
     7311751487675123767096599936*Sqrt[6])*Pi^9 + 
   30625*(141078779077523301328374288 - 5970417259308993985626940923*
      Sqrt[2] + 3537186453709771777308178858*Sqrt[3] + 
     761031496232029727138695968*Sqrt[6])*Pi^10)/
  (14888242401521562252951762278578913280000*Pi^10), 
 (24215191457161644692121600 - 311130220262400*
    (-76296996387 + 160066720610*Sqrt[6])*Pi + 
   259275183552000*(-33708849770097 - 359581978000*Sqrt[2] - 
     54145106439840*Sqrt[3] + 10839484240812*Sqrt[6])*Pi^2 + 
   129637591776000*(83763855877041 + 30932033861520*Sqrt[2] + 
     66330438071904*Sqrt[3] + 45735844515550*Sqrt[6])*Pi^3 - 
   576167074560*(-2218395219379413291 - 23619070844740000*Sqrt[2] - 
     3278494319763297600*Sqrt[3] + 936342969933184200*Sqrt[6])*Pi^4 - 
   224064973440*(5269074042365445393 - 6163675977019255200*Sqrt[2] + 
     6664861661905915200*Sqrt[3] + 1263200574782877650*Sqrt[6])*Pi^5 + 
   11431886400*(-8188419888484184443923 + 223580615281161950000*Sqrt[2] - 
     8697530059736593934880*Sqrt[3] + 3129230493531258769548*Sqrt[6])*Pi^6 + 
   211701600*(109356742429274464515513 - 400992316679478601581840*Sqrt[2] + 
     360004681751203030322592*Sqrt[3] + 98503546848484822803830*Sqrt[6])*
    Pi^7 - 705672*(-4724072110167356383624288377 + 
     125365163462297089577288000*Sqrt[2] - 3203701041067661706816470400*
      Sqrt[3] + 1250813238075815132785258800*Sqrt[6])*Pi^8 - 
   117612*(-8042248975918276045988054361 - 9146219180832083475472651200*
      Sqrt[2] + 10526642462556935762383843200*Sqrt[3] + 
     10030841590160702073543774070*Sqrt[6])*Pi^9 + 
   450*(-94898393873661905556815093625135 - 719659629223688953166066287280*
      Sqrt[2] - 35060595118771285384322874520032*Sqrt[3] + 
     10933766581735804788988741698084*Sqrt[6])*Pi^10 + 
   3705625*(-6645788419717283872782790665 - 895050716850893902792249296*
      Sqrt[2] + 901307125945291789037069856*Sqrt[3] + 
     4652847518827700993656217986*Sqrt[6])*Pi^11)/
  (14411818644672872260857305885664388055040000*Pi^11), 
 -(-169707392870400*(1284191097561*Sqrt[2] + 2957825471050*Sqrt[3]) + 
    311130220262400*(-3201334412200 + 3433364837415*Sqrt[2] - 
      123484404568662*Sqrt[3])*Pi + 86425061184000*
     (-689203908072720 + 1008440148890079*Sqrt[2] + 
      1731575716890926*Sqrt[3] + 1461917873875680*Sqrt[6])*Pi^2 + 
    43212530592000*(6592416781843880 - 13237896440345661*Sqrt[2] + 
      202868822029681530*Sqrt[3] + 8954609139707040*Sqrt[6])*Pi^3 - 
    192055691520*(-304865608396580460000 + 77080399491414690657*Sqrt[2] + 
      101674003810425911050*Sqrt[3] + 98992122752674180800*Sqrt[6])*Pi^4 - 
    224064973440*(235327657163570373800 - 373927037114506471515*Sqrt[2] + 
      3301282036155881161422*Sqrt[3] + 317403829744559841600*Sqrt[6])*Pi^5 + 
    1270209600*(-3500946652627963547734320 + 994389705172997185753503*
       Sqrt[2] + 1067730926862141030065342*Sqrt[3] + 879998023462225819203360*
       Sqrt[6])*Pi^6 + 211701600*(13669676962560048583694680 - 
      26675087998335513192431631*Sqrt[2] + 127359375700947410180770830*
       Sqrt[3] + 18251052204332520973239840*Sqrt[6])*Pi^7 - 
    235224*(-421403833921087716237157896000 + 220892943928956897027649319379*
       Sqrt[2] + 201735064025930712650197043150*Sqrt[3] + 
      120485941259975033489965123200*Sqrt[6])*Pi^8 - 
    13068*(5184480291420609234671705031800 - 13821180161153440749206738287005*
       Sqrt[2] + 27910438801225610129649845094834*Sqrt[3] + 
      5125993022893170547298628374400*Sqrt[6])*Pi^9 + 
    150*(-3711738520470252607677980342636976 + 
      5319405693057211250507650493971569*Sqrt[2] + 
      4088718385119322395893685706442834*Sqrt[3] + 
      1486036545503065619947677499289760*Sqrt[6])*Pi^10 + 
    3705625*(137167312872207237926322543304 - 566490700391748087470478711273*
       Sqrt[2] + 210792459667416171043854013938*Sqrt[3] + 
      52743476188016285961977580960*Sqrt[6])*Pi^11)/
  (1037650942416446802781726023767835939962880000*Pi^11), 
 (904916790062868971895091200 + 678829571481600*
    (1284191097561 + 2957825471050*Sqrt[6])*Pi + 
   622260440524800*(-642867747313563 + 6402668824400*Sqrt[2] + 
     1234529888293152*Sqrt[3] + 264256014963204*Sqrt[6])*Pi^2 - 
   345700244736000*(4302023172390189 - 747456188508720*Sqrt[2] + 
     1461917873875680*Sqrt[3] + 3819610162387670*Sqrt[6])*Pi^3 - 
   1728501223680*(-43416428247240570729 + 1278452693408372000*Sqrt[2] + 
     118600287230960078400*Sqrt[3] + 24359623369842979800*Sqrt[6])*Pi^4 + 
   768222766080*(411817414344535875357 - 318906028540481940000*Sqrt[2] + 
     103773172720073486400*Sqrt[3] + 314645822648611051450*Sqrt[6])*Pi^5 + 
   9145509120*(-807394554572216729990517 - 1853095739081432510000*Sqrt[2] + 
     1919584466837542299801888*Sqrt[3] + 445757782327433633938356*Sqrt[6])*
    Pi^6 - 5080838400*(4579614411038630465612913 - 4017424126034718036786960*
      Sqrt[2] + 963222066449218239541920*Sqrt[3] + 3723670876150587591867830*
      Sqrt[6])*Pi^7 - 4234032*(-91821082948065467596503306819 - 
     441056334340439398429096000*Sqrt[2] + 141334152568274812298733820800*
      Sqrt[3] + 42162145111175742343102035600*Sqrt[6])*Pi^8 + 
   940896*(734698381870545597795736945179 - 555999026548324504171249080000*
      Sqrt[2] + 138020502104239613427267465600*Sqrt[3] + 
     699717574586826200916706784750*Sqrt[6])*Pi^9 + 
   216*(-45086465701500281095872337229846781 + 
     1109987298840684777980421598745200*Sqrt[2] + 
     33462612313023408454897302033320544*Sqrt[3] + 
     15049416263282272179271084607177868*Sqrt[6])*Pi^10 - 
   600*(11898754658065078146544577397978267 - 
     6422247699777518777626692338709264*Sqrt[2] + 
     1772351311771349895778502569709472*Sqrt[3] + 
     13396519669209190648671985068080522*Sqrt[6])*Pi^11 - 
   3705625*(-20463248381381218351091072962863 + 
     1055697344543038001842415172256*Sqrt[2] + 
     4040354731850382718088472110400*Sqrt[3] + 
     4202140028855302215660996802872*Sqrt[6])*Pi^12)/
  (33204830157326297689015232760570750078812160000*Pi^12), 
 (3054733071667200*(23994980338851*Sqrt[2] - 57046741596290*Sqrt[3]) - 
   6109466143334400*(59156509421000 + 57788599390245*Sqrt[2] - 
     2798620727792562*Sqrt[3])*Pi + 1866781321574400*
    (15163872664757040 - 19063124828693973*Sqrt[2] + 
     46574978850309238*Sqrt[3] + 33332306983915104*Sqrt[6])*Pi^2 + 
   5185503671040000*(31402655189216168 + 12904447698737739*Sqrt[2] - 
     942331043618011782*Sqrt[3] + 39471782594643360*Sqrt[6])*Pi^3 - 
   5185503671040*(-5210699629426223637600 - 1353134727514926334683*Sqrt[2] + 
     3163747592875577317250*Sqrt[3] + 3424640246266244990400*Sqrt[6])*Pi^4 - 
   6914004894720*(6144683750142840109000 + 1005267642705343823265*Sqrt[2] - 
     78060537165695282530074*Sqrt[3] + 5026322498543655105600*Sqrt[6])*Pi^5 + 
   9145509120*(-319218859688236641425743920 - 82322163840432401155579401*
      Sqrt[2] + 165788303460037993775478686*Sqrt[3] + 
     179852526629969123974544928*Sqrt[6])*Pi^6 + 
   228637728000*(16988948865021733432973432 + 4472362693867442024022165*
      Sqrt[2] - 122246639872918411586054922*Sqrt[3] + 
     9993980959816663887813792*Sqrt[6])*Pi^7 - 
   12702096*(-6785695050984974494112166043200 - 
     3552518292534731301186430066113*Sqrt[2] + 
     5576418337386892966746813688630*Sqrt[3] + 
     4822475489103053181504423196800*Sqrt[6])*Pi^8 - 
   940896*(133660687576839968953686528823000 + 
     83311100598800002978295116774695*Sqrt[2] - 
     686965862680127611199319189474342*Sqrt[3] + 
     68184530830027855111605785481600*Sqrt[6])*Pi^9 + 
   648*(-980586885747781462924821586292273520 - 
     2098344231424250475299802384113239011*Sqrt[2] + 
     2281742462703338109665114284544712826*Sqrt[3] + 
     1266390455326765108269863850756230688*Sqrt[6])*Pi^10 + 
   5400*(252097990502433241768568104118406632 + 
     350509538547961557738871524769961019*Sqrt[2] - 
     901100627681309594753169669125817798*Sqrt[3] + 
     103570050933660509192088863480254752*Sqrt[6])*Pi^11 - 
   3705625*(54261456809013824864382738757728 - 
     3932772182762398766041199508675351*Sqrt[2] + 
     2322592279517595979756726877221450*Sqrt[3] + 
     525100853546422363642597979199552*Sqrt[6])*Pi^12)/
  (21516729941947440902481870828849846051070279680000*Pi^12), 
 (11697215855958627409359815270400 - 516249889111756800*
    (-23994980338851 + 57046741596290*Sqrt[6])*Pi + 
   516249889111756800*(-11844754479554625 - 118313018842000*Sqrt[2] - 
     29043714093372576*Sqrt[3] + 5277796304711724*Sqrt[6])*Pi^2 + 
   315486043346073600*(54229981323769425 + 14126640315204240*Sqrt[2] + 
     33332306983915104*Sqrt[3] + 9677728818721150*Sqrt[6])*Pi^3 - 
   1752700240811520*(-768358954374184383867 - 5584765331678020000*Sqrt[2] - 
     1710552375079766395200*Sqrt[3] + 470286602609183641800*Sqrt[6])*Pi^4 + 
   876350120405760*(-3543193208654152465617 + 5243076256088836893600*
      Sqrt[2] - 3526185513910522824000*Sqrt[3] + 332227206917127230350*
      Sqrt[6])*Pi^5 + 83461916229120*(-1912262752951990682791545 + 
     145837271689817141434000*Sqrt[2] - 3095837293997237930439264*Sqrt[3] + 
     1140008812847414130283236*Sqrt[6])*Pi^6 - 
   1545591041280*(-125869605830361671930733465 + 348874070605378503732706320*
      Sqrt[2] - 191278748609473753970548128*Sqrt[3] + 
     23199261977999636499133930*Sqrt[6])*Pi^7 - 
   38639776032*(-275206431948845403444853209813 + 
     27004076391879455186864296000*Sqrt[2] - 303693800171705190614049609600*
      Sqrt[3] + 129717962367606777038208620400*Sqrt[6])*Pi^8 - 
   2146654224*(1616360993082703041371385848487 - 
     8242151126679421047230716555200*Sqrt[2] + 
     5334850451200705047458438832000*Sqrt[3] + 244087639522543569855981129430*
      Sqrt[6])*Pi^9 + 79505712*(-4600665201816902576007672686595135 + 
     271070179866974573322103962226000*Sqrt[2] - 
     3194734893052844525966440196661216*Sqrt[3] + 
     1379696455025576057338013806414884*Sqrt[6])*Pi^10 + 
   109512*(-914228666979523177143843617981836545 - 
     1554769562224593159739641854521008720*Sqrt[2] + 
     1457111630046317756646719089486541088*Sqrt[3] + 
     1047059155995512930043234899442748690*Sqrt[6])*Pi^11 - 
   1350*(-3488765952446801197007524722939700769301 + 
     4455596621717700347167734327953358304*Sqrt[2] - 
     1292200535510579880292356425616021900864*Sqrt[3] + 
     427096160282041272077260929364280016936*Sqrt[6])*Pi^12 - 
   626250625*(-4379671574110584753133075247639907 - 
     664682825288102629093237120212576*Sqrt[2] + 
     629949500129846518379734038121152*Sqrt[3] + 
     3039442176898616666572472594014042*Sqrt[6])*Pi^13)/
  (29090618881512940100155489360604991861047018127360000*Pi^13), 
 (238269179590041600*(441831977114121*Sqrt[2] + 1137087443643850*Sqrt[3]) - 
   2581249445558784000*(-228186966385160 + 215954823049659*Sqrt[2] - 
     12591756788802750*Sqrt[3])*Pi - 172083296370585600*
    (-329445584317639440 + 348517747125048591*Sqrt[2] + 
     649355035213262702*Sqrt[3] + 784180280521059552*Sqrt[6])*Pi^2 - 
   105162014448691200*(2258793550009350440 - 4852786473967262301*Sqrt[2] + 
     106700683306223780442*Sqrt[3] + 4499861442828539040*Sqrt[6])*Pi^3 + 
   584233413603840*(-215896244352103450936800 + 26179935743980869309009*
      Sqrt[2] + 36282429149697060906250*Sqrt[3] + 51087309525408397982400*
      Sqrt[6])*Pi^4 + 4381750602028800*(21696732845200171503880 - 
     25548783165004783974687*Sqrt[2] + 350381167866092029267926*Sqrt[3] + 
     33250144759775077677120*Sqrt[6])*Pi^5 - 
   9273546247680*(-1850680783227557670682945680 + 227302963650908788123368477*
      Sqrt[2] + 252319251926488848858579034*Sqrt[3] + 
     306657081647179413533407584*Sqrt[6])*Pi^6 - 
   1545591041280*(5404775094052409422621905880 - 7745114981115993938726747439*
      Sqrt[2] + 66421412699833438169710280238*Sqrt[3] + 
     9500411310582223233026364960*Sqrt[6])*Pi^7 + 
   12879925344*(-62249512106904896572972320974400 + 
     12298418300453134989985890791751*Sqrt[2] + 
     11819659452341204508768702220150*Sqrt[3] + 
     11006829602544394770229207555200*Sqrt[6])*Pi^8 + 
   1192585680*(295923140916772769437497596941720 - 
     586320227566647610910229776639673*Sqrt[2] + 
     2775655960269075032743219084882218*Sqrt[3] + 
     501367277947317445925269669042560*Sqrt[6])*Pi^9 - 
   219024*(-64260476510264098346560492341492053040 + 
     27644227685028696544764840192500209881*Sqrt[2] + 
     23800069839699411513469538923416880322*Sqrt[3] + 
     15338968361739785849030692724881171872*Sqrt[6])*Pi^10 - 
   109512*(69873923198160570765154763313355726600 - 
     190425162462582825715161958527467269089*Sqrt[2] + 
     383417955764474842414534394227626727938*Sqrt[3] + 
     80641456491317327997318069807734451360*Sqrt[6])*Pi^11 + 
   150*(-460700931462336267290351147504210856289056 + 
     601275675166522667432036347575889831406733*Sqrt[2] + 
     450739701665590451736826677340812424580162*Sqrt[3] + 
     170543769829326325241859105889420266978624*Sqrt[6])*Pi^12 + 
   626250625*(89996867654435095233698564566249160 - 
     376686810157369566234578209317634383*Sqrt[2] + 
     139714191288560125777373870098628502*Sqrt[3] + 
     37509402531430017333689482273067712*Sqrt[6])*Pi^13)/
  (2094524559468931687211195233963559413995385305169920000*Pi^13), 
 (9798185988973439228994055833600000 + 23350379599824076800*
    (441831977114121 + 1137087443643850*Sqrt[6])*Pi + 
   25296244566476083200*(-239641991622602523 + 2281869663851600*Sqrt[2] + 
     703484173723235616*Sqrt[3] + 132078615980426820*Sqrt[6])*Pi^2 - 
   16864163044317388800*(2104247047069110717 - 348612293370043440*Sqrt[2] + 
     784180280521059552*Sqrt[3] + 1613608278175264790*Sqrt[6])*Pi^3 - 
   2576469353992934400*(-639673780670442257265 + 19608170978477979680*
      Sqrt[2] + 2904974326161034975296*Sqrt[3] + 490965135949001630232*
      Sqrt[6])*Pi^4 + 57254874533176320*(214341521102913060332109 - 
     220885561386065210464800*Sqrt[2] + 53325359598524676494400*Sqrt[3] + 
     133621136230598483217850*Sqrt[6])*Pi^5 + 
   876350120405760*(-281872334837805504073861941 - 14763057356954722237982000*
      Sqrt[2] + 1212808037666439274235495712*Sqrt[3] + 
     219265202813314651731812340*Sqrt[6])*Pi^6 - 
   908807532272640*(1673093262809261503185090579 - 
     2033828423900166682955461680*Sqrt[2] + 333055273681937079430716384*
      Sqrt[3] + 1075316875994685455752660930*Sqrt[6])*Pi^7 - 
   18933490255680*(-1143430098475618003568171243355 - 
     102443513714618206733052059200*Sqrt[2] + 3561324182696020560653744777088*
      Sqrt[3] + 770770730832237176583334200336*Sqrt[6])*Pi^8 + 
   1262232683712*(67144933867583976310869484669551 - 
     74996733596247552062296837310400*Sqrt[2] + 
     12545360043964531264251904867200*Sqrt[3] + 
     50080582407594499710252336860950*Sqrt[6])*Pi^9 + 
   96589584*(-11151965669190622833712036902498776061 - 
     539906745677741083500667102687725200*Sqrt[2] + 
     20146032500656209997633080148979959392*Sqrt[3] + 
     5794590306480453127948761118291230540*Sqrt[6])*Pi^10 - 
   21464352*(100098626289710196054554042092297803027 - 
     88133413982743355404968931808143121040*Sqrt[2] + 
     18130947846555452679247142343471168672*Sqrt[3] + 
     92085523097395654566090828666123538490*Sqrt[6])*Pi^11 - 
   324*(-81849765398010445890396597984997331973683295 + 
     1120331211494890635344267547277691883947680*Sqrt[2] + 
     65957511386337602675686577329883872570323264*Sqrt[3] + 
     29196749987413850218169882583336662359977528*Sqrt[6])*Pi^12 + 
   14700*(1384512367888011385886158704684677269756689 - 
     815625007262958702585127426921067687672544*Sqrt[2] + 
     207141034643566240615978795910192102334912*Sqrt[3] + 
     1551819261056105586710733744969498668572178*Sqrt[6])*Pi^13 + 
   30686280625*(-6897825661457624509498580702910316629 + 
     346302637061118733292420932987622416*Sqrt[2] + 
     1372185421526094918701512690606857120*Sqrt[3] + 
     1420181472090360326583245631852854628*Sqrt[6])*Pi^14)/
  (1642107254623642442773577063427430580572382079253217280000*Pi^14)}


==> anc/plusZ_k4M0.txt <==
{(-1 + 2*Sqrt[2])/32, -(16 - 32*Sqrt[2]*Pi + (7 + 4*Sqrt[2])*Pi^2)/
  (2048*Pi^2), (16 - 160*Sqrt[2] - 32*Sqrt[2]*Pi + 5*(-7 + 10*Sqrt[2])*Pi^2)/
  (65536*Pi^2), (2304 - 21504*Sqrt[2]*Pi + 96*(-107 + 60*Sqrt[2])*Pi^2 + 
   28736*Sqrt[2]*Pi^3 - 9*(549 + 536*Sqrt[2])*Pi^4)/(75497472*Pi^4), 
 (768*(-3 + 86*Sqrt[2]) + 21504*Sqrt[2]*Pi - 32*(-699 + 6602*Sqrt[2])*Pi^2 - 
   64*(-576 + 827*Sqrt[2])*Pi^3 + 99*(-477 + 610*Sqrt[2])*Pi^4)/
  (2415919104*Pi^4), (-921600 + 26173440*Sqrt[2]*Pi - 
   57600*(-235 + 172*Sqrt[2])*Pi^2 - 155827200*Sqrt[2]*Pi^3 + 
   80*(-660349 + 622920*Sqrt[2])*Pi^4 + 96*(-57600 + 1736827*Sqrt[2])*Pi^5 - 
   675*(33907 + 47356*Sqrt[2])*Pi^6)/(11596411699200*Pi^6), 
 (-184320*(-15 + 998*Sqrt[2]) - 78520320*Sqrt[2]*Pi + 
   19200*(-3249 + 92566*Sqrt[2])*Pi^2 + 230400*(-3648 + 2911*Sqrt[2])*Pi^3 + 
   (462395760 - 4200053728*Sqrt[2])*Pi^4 - 288*(-4201600 + 4116127*Sqrt[2])*
    Pi^5 + 2025*(-477371 + 573402*Sqrt[2])*Pi^6)/(1113255523123200*Pi^6), 
 (2167603200 - 152764416000*Sqrt[2]*Pi + 36126720*(-1815 + 1996*Sqrt[2])*
    Pi^2 + 2192048947200*Sqrt[2]*Pi^3 - 376320*(-1886333 + 2501480*Sqrt[2])*
    Pi^4 - 2508800*(-131328 + 3636911*Sqrt[2])*Pi^5 + 
   448*(-5890252755 + 7231800212*Sqrt[2])*Pi^6 + 
   5760*(-106059520 + 1544824441*Sqrt[2])*Pi^7 - 
   496125*(1990921 + 3731952*Sqrt[2])*Pi^8)/(13964677282057420800*Pi^8), 
 (20643840*(-105 + 14386*Sqrt[2]) + 152764416000*Sqrt[2]*Pi - 
   12042240*(-7335 + 494434*Sqrt[2])*Pi^2 - 
   24084480*(-248256 + 117853*Sqrt[2])*Pi^3 + 
   25088*(-54547095 + 1538635894*Sqrt[2])*Pi^4 + 
   2508800*(-12774528 + 6377411*Sqrt[2])*Pi^5 + 
   (9066466234560 - 80002382290048*Sqrt[2])*Pi^6 - 
   1152*(-25752916672 + 21193611371*Sqrt[2])*Pi^7 + 
   297675*(-63400297 + 72983778*Sqrt[2])*Pi^8)/(446869673025837465600*Pi^8), 
 (-936404582400 + 144602667417600*Sqrt[2]*Pi - 
   2786918400*(-17185 + 28772*Sqrt[2])*Pi^2 - 3872208833740800*Sqrt[2]*Pi^3 + 
   812851200*(-1201279 + 2480728*Sqrt[2])*Pi^4 + 
   36126720*(-44686080 + 999775489*Sqrt[2])*Pi^5 - 
   483840*(-19203201875 + 34893500516*Sqrt[2])*Pi^6 - 
   10240*(-1027469318400 + 12512254148731*Sqrt[2])*Pi^7 + 
   432*(-77911457778567 + 113179129009840*Sqrt[2])*Pi^8 + 
   4320*(-2801113910784 + 27437161718555*Sqrt[2])*Pi^9 - 
   13395375*(796599929 + 1949818604*Sqrt[2])*Pi^10)/
  (3860953974943235702784000*Pi^10), 
 (-34681651200*(-135 + 35174*Sqrt[2]) - 723013337088000*Sqrt[2]*Pi + 
   1548288000*(-194355 + 27228146*Sqrt[2])*Pi^2 + 
   12386304000*(-6484032 + 1912751*Sqrt[2])*Pi^3 - 
   18063360*(-437836275 + 29652545798*Sqrt[2])*Pi^4 - 
   180633600*(-5413933440 + 1527384109*Sqrt[2])*Pi^5 + 
   89600*(-1156092199335 + 32283082426034*Sqrt[2])*Pi^6 + 
   51200*(-62923919833152 + 25039874176381*Sqrt[2])*Pi^7 - 
   432*(-1490821688477835 + 12852836916295006*Sqrt[2])*Pi^8 - 
   21600*(-111933509559552 + 83090646874691*Sqrt[2])*Pi^9 + 
   66976875*(-19969915237 + 22271712206*Sqrt[2])*Pi^10)/
  (617752635990917712445440000*Pi^10), 
 (3021465452544000 - 938403513866649600*Sqrt[2]*Pi + 
   8392959590400*(-27855 + 70348*Sqrt[2])*Pi^2 + 40728119336239104000*Sqrt[2]*
    Pi^3 - 187342848000*(-40690027 + 130664216*Sqrt[2])*Pi^4 - 
   19983237120*(-1945209600 + 33874827853*Sqrt[2])*Pi^5 + 
   624476160*(-208301126175 + 606171019972*Sqrt[2])*Pi^6 + 
   99123200*(-5602764867840 + 52077783570751*Sqrt[2])*Pi^7 - 
   1084160*(-1060823926031259 + 2369044022744240*Sqrt[2])*Pi^8 - 
   123904*(-17520431693990400 + 134626583548850461*Sqrt[2])*Pi^9 + 
   9504*(-431336328709313405 + 706326982640527732*Sqrt[2])*Pi^10 + 
   43200*(-45795584942249472 + 344855841691882679*Sqrt[2])*Pi^11 - 
   8104201875*(133518249841 + 422906869288*Sqrt[2])*Pi^12)/
  (9567752826227333530354974720000*Pi^12), 
 (13079937024000*(-2079 + 972142*Sqrt[2]) + 8445631624799846400*Sqrt[2]*Pi - 
   5994971136000*(-422415 + 113099138*Sqrt[2])*Pi^2 - 
   107909480448000*(-21175360 + 4009763*Sqrt[2])*Pi^3 + 
   37468569600*(-2687164515 + 381454743998*Sqrt[2])*Pi^4 + 
   179849134080*(-281573616000 + 47708374153*Sqrt[2])*Pi^5 - 
   148684800*(-14498282384145 + 982948976354006*Sqrt[2])*Pi^6 - 
   892108800*(-411868506530880 + 89468936503129*Sqrt[2])*Pi^7 + 
   154880*(-165267866700433917 + 4567812105107461754*Sqrt[2])*Pi^8 + 
   1115136*(-855422614198624000 + 296346494037060661*Sqrt[2])*Pi^9 - 
   4320*(-35334552301136414865 + 298713346403109125486*Sqrt[2])*Pi^10 - 
   1944000*(-324160296536156608 + 224531502388538161*Sqrt[2])*Pi^11 + 
   364689084375*(-868066229039 + 944242296966*Sqrt[2])*Pi^12)/
  (2755512813953472056742232719360000*Pi^12), 
 (-73530383253110784000 + 43107529028906306764800*Sqrt[2]*Pi - 
   15473565499392000*(-517671 + 1944284*Sqrt[2])*Pi^2 - 
   2773186896184625804083200*Sqrt[2]*Pi^3 + 709205085388800*
    (-536344515 + 2634264376*Sqrt[2])*Pi^4 + 
   283682034155520*(-19057824000 + 255013496699*Sqrt[2])*Pi^5 - 
   44325317836800*(-226389997305 + 1043144853196*Sqrt[2])*Pi^6 - 
   1125722357760*(-121875900652800 + 848207909474207*Sqrt[2])*Pi^7 + 
   8794705920*(-17541685564357437 + 64144545561530384*Sqrt[2])*Pi^8 + 
   1172627456*(-978474696316992000 + 5509090906217008577*Sqrt[2])*Pi^9 - 
   16656640*(-78029380533676497723 + 202285243024357586588*Sqrt[2])*Pi^10 - 
   10902528*(-318822403755560460800 + 1798016755478066212961*Sqrt[2])*Pi^11 + 
   5616*(-815820109398262034484165 + 1463241397197741309897112*Sqrt[2])*
    Pi^12 + 1360800*(-2016765972113710408448 + 12536331103738798191767*
      Sqrt[2])*Pi^13 - 86285437363125*(11431984514251 + 
     47051701268652*Sqrt[2])*Pi^14)/(208625386170045276360067923648184320000*
   Pi^14), (-3808877661388800*(-135135 + 108459814*Sqrt[2]) - 
   301752703202344147353600*Sqrt[2]*Pi + 7220997233049600*
    (-9074835 + 4373074466*Sqrt[2])*Pi^2 + 28883988932198400*
    (-6203388096 + 773775253*Sqrt[2])*Pi^3 - 8935984075898880*
    (-410027275 + 111830232454*Sqrt[2])*Pi^4 - 
   1985774239088640*(-3204479030400 + 340175479199*Sqrt[2])*Pi^5 + 
   140715294720*(-821030217822675 + 117516350984301578*Sqrt[2])*Pi^6 + 
   7880056504320*(-10425054630940992 + 1326885117174521*Sqrt[2])*Pi^7 - 
   4104196096*(-533159065738434555 + 36062572142178327758*Sqrt[2])*Pi^8 - 
   8208392192*(-56043437281148102400 + 10339095354273691577*Sqrt[2])*Pi^9 + 
   2119936*(-11480521529173184607735 + 313953293767207262927434*Sqrt[2])*
    Pi^10 + 76317696*(-13509681646411164022336 + 4256499746783023754963*
      Sqrt[2])*Pi^11 - 2160*(-65215532176199738321419431 + 
     541967841558256391842004878*Sqrt[2])*Pi^12 - 
   9525600*(-65514918676043101403008 + 43158636198366433980179*Sqrt[2])*
    Pi^13 + 603998061541875*(-483259526472363 + 515021736724522*Sqrt[2])*
    Pi^14)/(46732086502090141904655214897193287680000*Pi^14), 
 (1852965657978391756800000 - 1951901892686731246829568000*Sqrt[2]*Pi + 
   6855979790499840000*(-39414375 + 216919628*Sqrt[2])*Pi^2 + 
   174996287169829368307384320000*Sqrt[2]*Pi^3 - 
   6498897509744640000*(-2703963339 + 19942095704*Sqrt[2])*Pi^4 - 
   115535955728793600*(-5583049286400 + 57195352914557*Sqrt[2])*Pi^5 + 
   5361590445539328000*(-122814533075 + 876475859284*Sqrt[2])*Pi^6 + 
   2701733658624000*(-9538018562822400 + 49584605927973583*Sqrt[2])*Pi^7 - 
   63321882624000*(-241605424056093867 + 1420234911727522864*Sqrt[2])*Pi^8 - 
   15760113008640*(-23844504238796505600 + 97673429978203235809*Sqrt[2])*
    Pi^9 + 671595724800*(-326653272363090019725 + 1411009261047348719636*
      Sqrt[2])*Pi^10 + 13567590400*(-176501599864595813491200 + 
     707585352554765037689597*Sqrt[2])*Pi^11 - 
   20966400*(-85149003509827395365634759 + 247489720373288447553616936*
      Sqrt[2])*Pi^12 - 110592*(-55946108248023261835011244800 + 
     251391404700813719768945743963*Sqrt[2])*Pi^13 + 
   777600*(-8028566158938753316300657245 + 15478250224544789388184786492*
      Sqrt[2])*Pi^14 + 17146080000*(-257978767254400130342144 + 
     1382517326769941035993869*Sqrt[2])*Pi^15 - 
   135899563846921875*(7842683913940605 + 42669719036010848*Sqrt[2])*Pi^16)/
  (5383536365040784347416280756156666740736000000*Pi^16), 
 (914130638733312000*(-2027025 + 2694524642*Sqrt[2]) + 
   1951901892686731246829568000*Sqrt[2]*Pi - 761775532277760000*
    (-405810405 + 336224659814*Sqrt[2])*Pi^2 - 10664857451888640000*
    (-220968529344 + 18547720157*Sqrt[2])*Pi^3 + 
   28883988932198400*(-799945613775 + 394043067093574*Sqrt[2])*Pi^4 + 
   115535955728793600*(-1068490125014400 + 73375665348857*Sqrt[2])*Pi^5 - 
   1350866829312000*(-743147931284325 + 205372748522693662*Sqrt[2])*Pi^6 - 
   2701733658624000*(-929019757197801024 + 72725191166406217*Sqrt[2])*Pi^7 + 
   281430589440*(-97659842777316825075 + 14010354091056111960502*Sqrt[2])*
    Pi^8 + 15760113008640*(-1561516249169519481600 + 
     165757080823053538009*Sqrt[2])*Pi^9 - 
   6783795200*(-70634187122922445387365 + 4750229297264076438652118*Sqrt[2])*
    Pi^10 - 13567590400*(-8637980875505106992133696 + 
     1423096737141366287624423*Sqrt[2])*Pi^11 + 
   9216*(-551585173169532112987420269225 + 14918576311083887447910614556058*
      Sqrt[2])*Pi^12 + 110592*(-2145337513278960627076669564800 + 
     630537188135826790763574409063*Sqrt[2])*Pi^13 - 
   777600*(-36987902798504537116804682115 + 302724472753401293563182027874*
      Sqrt[2])*Pi^14 - 85730400000*(-1570370708054346048604864 + 
     995675174124110974209015*Sqrt[2])*Pi^15 + 
   135899563846921875*(-438285872801354451 + 459113665795130630*Sqrt[2])*
    Pi^16)/(172273163681305099117320984197013335703552000000*Pi^16), 
 (-952012578054675942604800000 + 1731810758345739405549895680000*Sqrt[2]*Pi - 
   264183754593927168000*(-677702025 + 5389049284*Sqrt[2])*Pi^2 - 
   206839795121297573064694824960000*Sqrt[2]*Pi^3 + 
   110076564414136320000*(-138639978477 + 1508889878024*Sqrt[2])*Pi^4 + 
   102738126786527232000*(-13258111760640 + 104036691084331*Sqrt[2])*Pi^5 - 
   8347472801405337600*(-92028339193725 + 995279892065948*Sqrt[2])*Pi^6 - 
   7949974096576512000*(-9960166944241920 + 38798154542833867*Sqrt[2])*Pi^7 + 
   97600128417792000*(-255211864356814029 + 2349336199059614864*Sqrt[2])*
    Pi^8 + 13013350455705600*(-137678470420751930880 + 
     412653136306689374911*Sqrt[2])*Pi^9 - 
   7393949122560*(-71820767746029057290325 + 504655499412355169139844*
      Sqrt[2])*Pi^10 - 1066521146163200*(-18417878514210176939520 + 
     52613966846712195873251*Sqrt[2])*Pi^11 + 
   10772070400*(-672179562852943763671652181 + 3299612351842535793663232088*
      Sqrt[2])*Pi^12 + 331448320*(-318080593316831038440546159360 + 
     993120853450711326420091064183*Sqrt[2])*Pi^13 - 
   2663424*(-21548895317621213866328244014775 + 
     68609962677241585721055017302916*Sqrt[2])*Pi^14 - 
   159805440*(-1525410864653679554124894378240 + 
     5746992980667889649698303799333*Sqrt[2])*Pi^15 + 
   8262000*(-24146092905768523096041685345295 + 
     49384580833618969646232764580448*Sqrt[2])*Pi^16 + 
   10716300000*(-15106580784231562215674567680 + 
     71844839734757448961599555343*Sqrt[2])*Pi^17 - 
   196374869758802109375*(131829732864553081 + 981310158265419740*Sqrt[2])*
    Pi^18)/(3186364435449419113273968923707958657172897792000000*Pi^18), 
 (-745930601206382592000*(-34459425 + 73667056394*Sqrt[2]) - 
   46758890475334963949847183360000*Sqrt[2]*Pi + 
   792551263781781504000*(-6865533675 + 9430472989858*Sqrt[2])*Pi^2 + 
   38042460661525512192000*(-2844639406272 + 163616216189*Sqrt[2])*Pi^3 - 
   13209187729696358400*(-39645351570825 + 33655445793323218*Sqrt[2])*Pi^4 - 
   2773929423236235264000*(-2843759241767040 + 129588634278031*Sqrt[2])*
    Pi^5 + 170356587783782400*(-175690862810364825 + 
     87995511473265752942*Sqrt[2])*Pi^6 + 42929860121513164800*
    (-5435630692779077952 + 271334465135245409*Sqrt[2])*Pi^7 - 
   11712015410135040*(-94989944156644131525 + 26358862390563074690594*
      Sqrt[2])*Pi^8 - 351360462304051200*(-10125007445207498830080 + 
     652277416342784935111*Sqrt[2])*Pi^9 + 
   2016531578880*(-13713479272004535366252525 + 1958035450867790402771826718*
      Sqrt[2])*Pi^10 + 338777305251840*(-86516112502368914723193792 + 
     8095891924622560752451949*Sqrt[2])*Pi^11 - 
   4734976*(-95854134804436738736471954914425 + 
     6388335401666642822270252871781666*Sqrt[2])*Pi^12 - 
   8949104640*(-13929393414396552328426233330560 + 
     2111848162318501851256038669683*Sqrt[2])*Pi^13 + 
   7990272*(-581247231436112678557304654495025 + 
     15542681917097691975963906255171502*Sqrt[2])*Pi^14 + 
   862949376*(-271168231643032738699135188127168 + 
     75563484156119301766475701708711*Sqrt[2])*Pi^15 - 
   291600*(-88509652349335058189794853082430755 + 
     714427708071390296908533128322785854*Sqrt[2])*Pi^16 - 
   57868020000*(-2182436284191587900865352473088 + 
     1342521424729025865255797349403*Sqrt[2])*Pi^17 + 
   1060424296697531390625*(-50383542323213099681 + 52001738086234727430*
      Sqrt[2])*Pi^18)/
  (2753018872228298113868709150083676279797383692288000000*Pi^18), 
 (29693653114556564520220753920000 - 90268721910376509952277342060544000*
    Sqrt[2]*Pi + 538561894071008231424000*(-12991203225 + 
     147334112788*Sqrt[2])*Pi^2 + 13877030788270894651679230207721472000*
    Sqrt[2]*Pi^3 - 286111006225223122944000*(-2643802356195 + 
     41796013218136*Sqrt[2])*Pi^4 - 305185073306904664473600*
    (-512035093128960 + 3085344862300961*Sqrt[2])*Pi^5 + 
   9537033540840770764800*(-5153841430612875 + 82824433910548436*Sqrt[2])*
    Pi^6 + 302762969550500659200*(-41306435959036550400 + 
     121180516284672333499*Sqrt[2])*Pi^7 - 30749364094972723200*
    (-68651816200442264097 + 965717617174295496208*Sqrt[2])*Pi^8 - 
   24599491275978178560*(-16544204366570398103040 + 
     36626687567553679182323*Sqrt[2])*Pi^9 + 768734102374318080*
    (-80642634027635558826675 + 894347990526942282333068*Sqrt[2])*Pi^10 + 
   46589945598443520*(-146983196198594493995558400 + 
     303255396008982896962320527*Sqrt[2])*Pi^11 - 
   55997530767360*(-22167728927945066131175816955 + 
     178458553735977851018771545288*Sqrt[2])*Pi^12 - 
   109396885504*(-572148527728426670121049083214080 + 
     1254950818278486495528828934779497*Sqrt[2])*Pi^13 + 
   3418652672*(-4764250921660902394925070868374375 + 
     25879452311847185570792969795589332*Sqrt[2])*Pi^14 + 
   184607244288*(-1612925568789985110743333620678400 + 
     4150288521619962331806224133771943*Sqrt[2])*Pi^15 - 
   42418944*(-2980758666333304672337331626676732873 + 
     10226108126059152924507286399518647072*Sqrt[2])*Pi^16 - 
   269485056*(-2351629440134935730199934526614162432 + 
     7688019880820377406762130521357776575*Sqrt[2])*Pi^17 + 
   11080800*(-39477833573389241245257344212342336905 + 
     84837307936772712621680194956241126388*Sqrt[2])*Pi^18 + 
   115736040000*(-3433357233727911234316868750683136 + 
     14790522863754541410403786701891299*Sqrt[2])*Pi^19 - 
   382813171107808832015625*(105119329558514101963 + 
     1141180698694780536840*Sqrt[2])*Pi^20)/
  (127211496047925199245645312407066513536877505653243904000000*Pi^20), 
 (1133814513833701539840000*(-654729075 + 2195824771702*Sqrt[2]) + 
   2256718047759412748806933551513600000*Sqrt[2]*Pi - 
   121176426165976852070400000*(-1604277675 + 3545874984874*Sqrt[2])*Pi^2 - 
   26928094703550411571200000*(-354690765122112 + 14199804657019*Sqrt[2])*
    Pi^3 + 95370335408407707648000*(-245445737662125 + 
     346000689690035522*Sqrt[2])*Pi^4 + 99185148824744015953920000*
    (-9354485548287360 + 288866804890817*Sqrt[2])*Pi^5 - 
   3784537119381258240000*(-449314203123861075 + 388808325779561273506*
      Sqrt[2])*Pi^6 - 7569074238762516480000*(-4989954534746762371392 + 
     163405231753067271229*Sqrt[2])*Pi^7 + 338243005044699955200*
    (-242871514321846770675 + 121987264434409437752966*Sqrt[2])*Pi^8 + 
   614987281899454464000*(-1348077732337136308158720 + 
     54865774590698501596763*Sqrt[2])*Pi^9 - 582374319980544000*
    (-4707387997707054017860425 + 1295076953685846995915575838*Sqrt[2])*
    Pi^10 - 1164748639961088000*(-9029066253457216533098279616 + 
     508626728088197840987909117*Sqrt[2])*Pi^11 + 
   68373053440*(-928386804825903784604273741836125 + 
     130939111691612994644110451448636946*Sqrt[2])*Pi^12 + 
   2734922137600*(-28031512961026650451831818403098240 + 
     2393188980440610327889099592388077*Sqrt[2])*Pi^13 - 
   85466316800*(-11637973631666898426092575919751225 + 
     766329234183449549223033574486605334*Sqrt[2])*Pi^14 - 
   4615181107200*(-64931282020513039194770350822567744 + 
     9239780890619418397633637874728953*Sqrt[2])*Pi^15 + 
   2495232*(-3963801743004463527696285477393468821025 + 
     104758434983306754614326855004792253934034*Sqrt[2])*Pi^16 + 
   87582643200*(-6056374332199537096581619932973548032 + 
     1617956219660804994832543721552183499*Sqrt[2])*Pi^17 - 
   801900000*(-67544047943579589702746070273819441615 + 
     538300690942841356719455700466609328386*Sqrt[2])*Pi^18 - 
   8680203000000*(-31677620608534675432892510528032832 + 
     19013202210135299066099989025445579*Sqrt[2])*Pi^19 + 
   9570329277695220800390625*(-11712679411302302747649 + 
     11933358001954166954474*Sqrt[2])*Pi^20)/
  (101769196838340159396516249925653210829502004522595123200000000*Pi^20), 
 (-5237960409407777981366940991488000000 + 
   25883435762221430508660064990506516480000*Sqrt[2]*Pi - 
   5500134206607286169763840000*(-274767968475 + 4391649543404*Sqrt[2])*
    Pi^2 - 4984725710043581136410342990035707494400000*Sqrt[2]*Pi^3 + 
   97971140555192284898918400000*(-2061676001385 + 46675854976552*Sqrt[2])*
    Pi^4 + 290284860904273436737536000*(-319221688609900800 + 
     1482204572406047891*Sqrt[2])*Pi^5 - 462641497066185789800448000*
    (-35538264812568375 + 834047830226894644*Sqrt[2])*Pi^6 - 
   307728282251128870010880000*(-31838848715890218240 + 
     70754180303965151927*Sqrt[2])*Pi^7 + 4589697391529620930560000*
    (-196324126168263264171 + 4130387978422969826672*Sqrt[2])*Pi^8 + 
   40797310146929963827200*(-10656016578223787376345600 + 
     17618861768908627428142661*Sqrt[2])*Pi^9 - 149165165224712680243200*
    (-232455535828002535965525 + 3956159140947930739754852*Sqrt[2])*Pi^10 - 
   30134376813073268736000*(-345977431700782344180410880 + 
     524674082256909017390169493*Sqrt[2])*Pi^11 + 
   108657608700985344000*(-8713420377844901632759668735 + 
     111051549308526966639102926024*Sqrt[2])*Pi^12 + 
   5559549721313280*(-26083016827500095724942817283347200 + 
     41091803815261893086499538098710903*Sqrt[2])*Pi^13 - 
   331677682237440*(-54474771728778760910200350906079875 + 
     487356415706627055097326342828874292*Sqrt[2])*Pi^14 - 
   1474123032166400*(-790551557519070849935133593832226560 + 
     1416595396782797698251640698069280267*Sqrt[2])*Pi^15 + 
   3048508108800*(-75425905729222865951377835600175568401 + 
     444676754684241781370662593612047107232*Sqrt[2])*Pi^16 + 
   473415376896*(-10697231600405224331682833976769454361600 + 
     23578440535483785046955432594239689608803*Sqrt[2])*Pi^17 - 
   637072128*(-2754760631270744907052012535049620981892675 + 
     10059435865609908640242933675199376414224492*Sqrt[2])*Pi^18 - 
   205286400*(-49212123617744775807346937008894276373400576 + 
     143071416352113572257481734214410366999595263*Sqrt[2])*Pi^19 + 
   112521150000*(-53762562653795576633152026067499424737541 + 
     120514476844938685897849116167254562386600*Sqrt[2])*Pi^20 + 
   343879262149500000*(-17586762812915172180140043275240192 + 
     69672252123918180021405927847324677*Sqrt[2])*Pi^21 - 
   46425667326099516102694921875*(7426943749010215199061 + 
     133924557591537241218308*Sqrt[2])*Pi^22)/
  (31595671927218439246880021016917998446970510332102972329164800000000*
   Pi^22), (-20952892215646804456243200000*(-2749862115 + 
     14163726659374*Sqrt[2]) - 284717793384435735595260714895571681280000*
    Sqrt[2]*Pi + 33611931262600082148556800000*(-544079861325 + 
     1887112829021374*Sqrt[2])*Pi^2 + 134447725050400328594227200000*
    (-15768003265709760 + 445449363471053*Sqrt[2])*Pi^3 - 
   7982833674867519510282240000*(-337332511991475 + 
     766048918046662774*Sqrt[2])*Pi^4 - 3193133469947007804112896000*
    (-83132072631320400000 + 1770721670311435991*Sqrt[2])*Pi^5 + 
   19233017640695554375680000*(-12589361245024138575 + 
     18124120289708463426098*Sqrt[2])*Pi^6 + 307728282251128870010880000*
    (-46366011837046824269760 + 1019332452822284506603*Sqrt[2])*Pi^7 - 
   1121926029040574005248000*(-13120179216569238508695 + 
     11323669275568535056953094*Sqrt[2])*Pi^8 - 448770411616229602099200*
    (-952043528919742918472160000 + 25285483495612056300536861*Sqrt[2])*
    Pi^9 + 7533594203268317184000*(-83957661847607299831354275 + 
     41338816769873785805002086322*Sqrt[2])*Pi^10 + 
   331478144943805956096000*(-23348214077780170794497451840 + 
     828782442854734391822512687*Sqrt[2])*Pi^11 - 
   13898874303283200*(-1402264053479109704912748777882825 + 
     376664676688747032334767268402273202*Sqrt[2])*Pi^12 - 
   5559549721313280*(-15503648011350155771066196575844240000 + 
     794516009611181726675579462405006833*Sqrt[2])*Pi^13 + 
   2026919169228800*(-210788765321918816181158156576253825 + 
     29142002316692510008953395167022186782*Sqrt[2])*Pi^14 + 
   16215353353830400*(-35350048104451102083221804228304432960 + 
     2818686520190793908851236122518220053*Sqrt[2])*Pi^15 - 
   394512814080*(-16355287218186962439168508750593892400085 + 
     1061117306735349640172628004157445083799266*Sqrt[2])*Pi^16 - 
   473415376896*(-4430919955174294207785208417177216562880000 + 
     600036521881837853408720275710108716090033*Sqrt[2])*Pi^17 + 
   37635840*(-1665312995177942149750542012733322883828090375 + 
     43488312271878929642530681270109479106553226778*Sqrt[2])*Pi^18 + 
   11290752000*(-313642191018336665462455364933016916248601536 + 
     80971660527284457977258625296611996308568529*Sqrt[2])*Pi^19 - 
   80372250000*(-4218438382010355525884047588098035809887417 + 
     33224777140755662311066067147727643262329474*Sqrt[2])*Pi^20 - 
   385986926902500000*(-4600111189045337335710934530128950144 + 
     2705230447186002582299866775178809997*Sqrt[2])*Pi^21 + 
   2553411702935473385648220703125*(-274749424397720501845689 + 
     276735103040996629491742*Sqrt[2])*Pi^22)/
  (11121676518380890614901767397955135453333619636900246259866009600000000*
   Pi^22), (162558355319167253725729224690499584000000 - 
   1275056151756557805051979414154283759697920000*Sqrt[2]*Pi + 
   44336319928308638229410611200000*(-1271352917835 + 28327453318748*Sqrt[2])*
    Pi^2 + 300957075198204372881759395847193803127521280000*Sqrt[2]*Pi^3 - 
   7112284655166177382634618880000*(-1282785578699625 + 
     41062343635240904*Sqrt[2])*Pi^4 - 96727071310260012403830816768000*
    (-92752960386528000 + 333175316703766333*Sqrt[2])*Pi^5 + 
   185808436616216384121329418240000*(-4890358894938075 + 
     165062301271444468*Sqrt[2])*Pi^6 + 15321248123373851504541696000*
    (-79235112177257175417600 + 134170601773756734873901*Sqrt[2])*Pi^7 - 
   2034853266385589652946944000*(-30363074126005694268195 + 
     937708193255238126274736*Sqrt[2])*Pi^8 - 2170510150811295629810073600*
    (-32522679302495477481792000 + 40665144928427793492802273*Sqrt[2])*Pi^9 + 
   2373995477449854595104768000*(-1266495413409480056284755 + 
     32241322636533282438850988*Sqrt[2])*Pi^10 + 23543756801155582761369600*
    (-97294591436443392584487206400 + 110779321134873271697829119587*Sqrt[2])*
    Pi^11 - 122623733339351993548800*(-869891085012598121465737972425 + 
     16953556116044193827397631105496*Sqrt[2])*Pi^12 - 
   188224115364782407680*(-239517913466452983796354288271904000 + 
     278898795880866777805978919700575237*Sqrt[2])*Pi^13 + 
   29410018025747251200*(-93628564258709831971470802899722775 + 
     1322062680461414685463445902986265204*Sqrt[2])*Pi^14 + 
   3921335736766300160*(-139640449829494109401202604074583379200 + 
     179974585157646122392434612543969976909*Sqrt[2])*Pi^15 - 
   69380250857308160*(-728872164037362407204985092292589653015 + 
     7080199517392427101446720061746959600096*Sqrt[2])*Pi^16 - 
   593627814821888*(-6727863304120493497560083867400036900480000 + 
     10283656932946419654665539172629355275520789*Sqrt[2])*Pi^17 + 
   43936269189120*(-14286645982844460952518063822578866049232735 + 
     90080955082178572411978583090999321081404108*Sqrt[2])*Pi^18 + 
   56631066624*(-285474795203107373440423574492739034715081548800 + 
     554233849134347354740078409625977248243615575737*Sqrt[2])*Pi^19 - 
   723976704*(-6524745024089577179208911181379976105886526744725 + 
     25123748225524912818902325055446165266473074244808*Sqrt[2])*Pi^20 - 
   335661926400*(-91182546004182914614386856415540352491232891648 + 
     240074773760572005158512593452645866927145082337*Sqrt[2])*Pi^21 + 
   1478849400000*(-10978412571845367857400413978607228091878805641 + 
     25524498098358361706599408951029436492183044380*Sqrt[2])*Pi^22 + 
   308789541522000000*(-57101012416699904678366559974413256200448 + 
     210453275545636464056139213488196762349467*Sqrt[2])*Pi^23 - 
   810452874511719252604745251171875*(489775686324226525794595 + 
     21114129991053946403349488*Sqrt[2])*Pi^24)/
  (15061419208252137306324569481006762636322521057075789494960944840704000000\
00*Pi^24), (32384790208503700967569489920000*(-45176306175 + 
     350805998145758*Sqrt[2]) + 
   11475505365809020245467814727388553837281280000*Sqrt[2]*Pi - 
   8867263985661727645882122240000*(-62408120699925 + 
     332465343953928742*Sqrt[2])*Pi^2 - 585239423053674024628220067840000*
    (-248645312647424832 + 5017339090154719*Sqrt[2])*Pi^3 + 
   1422456931033235476526923776000*(-68765772446996625 + 
     245247875578650693722*Sqrt[2])*Pi^4 + 51208449517196477154969255936000*
    (-446656898454012630400 + 6663374852248089161*Sqrt[2])*Pi^5 - 
   160873105295425440797687808000*(-66257390904897567375 + 
     153876037637652407275642*Sqrt[2])*Pi^6 - 137891233110364663540875264000*
    (-11403166783288713093146304 + 171585773962731734680603*Sqrt[2])*Pi^7 + 
   406970653277117930589388800*(-1954249913441985017633775 + 
     2773176344954343204477359758*Sqrt[2])*Pi^8 + 
   19534591357301660668290662400*(-3159233359194663676301894400 + 
     56308185612469057266061273*Sqrt[2])*Pi^9 - 3923959466859263793561600*
    (-10872882333496876445608380525 + 8981734328138916254614019826662*
      Sqrt[2])*Pi^10 - 70631270403466748284108800*
    (-21441589934315568378362449219904 + 499134269064058619288664245163*
      Sqrt[2])*Pi^11 + 628839658150523043840*
    (-2671867891275669166369766486241375 + 
     1250392473751945677247879481298393302*Sqrt[2])*Pi^12 + 
   1694017038283041669120*(-14123895991107943214482956455326646400 + 
     458463216520371906759609679440687737*Sqrt[2])*Pi^13 - 
   5882003605149450240*(-8274507449895172148136175105438159125 + 
     2132544938552045670803877255381470697806*Sqrt[2])*Pi^14 - 
   35292021630896701440*(-6844479067025992045034868281971419834816 + 
     328290972343115599962482580593236971667*Sqrt[2])*Pi^15 + 
   74203476852736*(-13762991402220443736218152649428526826591225 + 
     1850974396317032236904118109365611628774025586*Sqrt[2])*Pi^16 + 
   5342650333396992*(-279792054037897639445791354872194522806054400 + 
     21192184806560447123454808841558949841310789*Sqrt[2])*Pi^17 - 
   198208733184*(-75497243599991617313137549311533918591688647175 + 
     4814298621297505964460591142383078276412864323842*Sqrt[2])*Pi^18 - 
   509679599616*(-10176249857845875337672989049591287639076034182208 + 
     1324776493208698765124350607716128553342806695891*Sqrt[2])*Pi^19 + 
   987240960*(-144380811598948876173846685419954890436229286244045 + 
     3724760699284647914607076118840687849113506738835154*Sqrt[2])*Pi^20 + 
   177703372800*(-47380082730448651075464856391605950377345420122496 + 
     11891055539023870407088632140821744580426164616525*Sqrt[2])*Pi^21 - 
   2430456840000*(-313959883633898486238947706760615481884864183305 + 
     2445650922461873131703445529120301786643339165814*Sqrt[2])*Pi^22 - 
   2779105873698000000*(-1476910794686339777804296995584072251695424 + 
     853686991502524153508457360856293900456749*Sqrt[2])*Pi^23 + 
   7294075870605473273442707260546875*(-216442852218317107233552805 + 
     215781441469415296185365178*Sqrt[2])*Pi^24)/
  (43376887319766155442214760105299476392608860644378273745487521141227520000\
0000*Pi^24), (-2926050395745010567063126044428992512000000000 + 
   35684260960871277712639232143990427208174796800000*Sqrt[2]*Pi - 
   52625284088818514072300421120000000*(-22814034618375 + 
     701611996291516*Sqrt[2])*Pi^2 - 
   10138464324258253939878734365195358252323307520000000*Sqrt[2]*Pi^3 + 
   7204651988350153712279224320000000*(-32117096151385245 + 
     1436939149360582408*Sqrt[2])*Pi^4 + 2113364583249378422268572467200000*
    (-223780781382682348800 + 624451370486551235351*Sqrt[2])*Pi^5 - 
   2311492512929007649356251136000000*(-11969612420045011875 + 
     573183313821771234724*Sqrt[2])*Pi^6 - 62897755453850548281802752000000*
    (-1269470640255560272454400 + 1647494917671088510254617*Sqrt[2])*Pi^7 + 
   65354699026266585324060672000000*(-34933432581554914301895 + 
     1558064938426170102205616*Sqrt[2])*Pi^8 + 248970282004825086948802560000*
    (-23701713748182841826547187200 + 22741576854680244756379027667*Sqrt[2])*
    Pi^9 - 661327311575316637207756800000*(-206836073672401152428596875 + 
     7687219011836371237161599036*Sqrt[2])*Pi^10 - 
   29149413182383102466457600000*(-8552852562080947872804675955200 + 
     7509097365599662253925050860573*Sqrt[2])*Pi^11 + 
   3188217066823151832268800000*(-1911004572268228785552296330535 + 
     54951000732245988327720301558088*Sqrt[2])*Pi^12 + 
   133468009076845707264000*(-49437239873643721753184261096695929600 + 
     44139788325007160345219740641932169719*Sqrt[2])*Pi^13 - 
   1021864444494599946240000*(-198617269270166352252792631886882625 + 
     4225129767634553734914107871506110684*Sqrt[2])*Pi^14 - 
   305864187467771412480000*(-368586953209567517500628190174160915200 + 
     356609528043276675289734314485331573407*Sqrt[2])*Pi^15 + 
   70281293076234240000*(-71242757774828661340896824016744034865805 + 
     1081516389155933329170553172003684817455392*Sqrt[2])*Pi^16 + 
   110245165609779200*(-11209504974193526222183906589065591846098406400 + 
     12415390044557693509782304825385453557156465067*Sqrt[2])*Pi^17 - 
   6346349993984000*(-14040846243962684878386659679362666731654204875 + 
     145407763855573693699993293571318732589222864428*Sqrt[2])*Pi^18 - 
   490802577408000*(-17015285502939085796016037871169521169227390387200 + 
     22897827386524643709124766415669393908930336728429*Sqrt[2])*Pi^19 + 
   14640417792000*(-74009164837321877308410198200914212125142344379345 + 
     493395879312542137687527465704032364525817770598088*Sqrt[2])*Pi^20 + 
   27379482624*(-1165696516391182147697414492971441349937240162474784000 + 
     2035496123424504546206528879533408981991111907791427451*Sqrt[2])*Pi^21 - 
   13950144000*(-577627227075118393878954434998142933569600742983199325 + 
     2328069226270709524624195023493553518020125492342347132*Sqrt[2])*Pi^22 - 
   545875200000*(-105990047528172187007151561460124498611743730533605632 + 
     256294397291937901670751244112875895662939922168222431*Sqrt[2])*Pi^23 + 
   75951776250000*(-363797686951502378066419663964898034757483489897631 + 
     873308009818562058192399752671746062999210218552976*Sqrt[2])*Pi^24 + 
   45160470447592500000*(-714496303986252701472210642601201337737433600 + 
     2472300739264977708025148557500526509705582319*Sqrt[2])*Pi^25 - 
   11852873289733894069344399298388671875*(-13850083180649063066438513 + 
     2512421894022968687847308436*Sqrt[2])*Pi^26)/
  (45111962812556801659903350509511455448313215070153404695307021986876620800\
000000000*Pi^26), (-4811454545263407000896038502400000*
    (-7905853580625 + 91057139732203978*Sqrt[2]) - 
   463895392491326610264310017871875553706272358400000*Sqrt[2]*Pi + 
   423508238619539470391370055680000000*(-39918479156325 + 
     320592575147303134*Sqrt[2])*Pi^2 + 260620454535101212548535418880000000*
    (-37387658966996096064 + 544783327173764863*Sqrt[2])*Pi^3 - 
   178579307284572476681694373478400000*(-19779435613216125 + 
     108406112479698927002*Sqrt[2])*Pi^4 - 
   27473739582241919489491442073600000*(-68488082076807616348800 + 
     725232683087609994251*Sqrt[2])*Pi^5 + 204417705225014281915858944000000*
    (-2242930748106985311375 + 8189276022280375330426786*Sqrt[2])*Pi^6 + 
   817670820900057127663435776000000*(-197268974815819087540465344 + 
     2065486708176585625161743*Sqrt[2])*Pi^7 - 
   30747829827595898238177116160000*(-1338672335600371479332625 + 
     2997610273589490655864426298*Sqrt[2])*Pi^8 - 
   3236613666062726130334433280000*(-2485945300263098211049655635200 + 
     30517510324236624733350302267*Sqrt[2])*Pi^9 + 
   23683898210686270753996800000*(-113651337683567344587180529275 + 
     147297946878936824212348470529586*Sqrt[2])*Pi^10 + 
   378942371370980332063948800000*(-678856742057366385003990205667136 + 
     10776711116818809047697637151047*Sqrt[2])*Pi^11 - 
   66734004538422853632000*(-1970329619315404187151894830159537625 + 
     1460993435987172901898945145343318090562*Sqrt[2])*Pi^12 - 
   1735084117998994194432000*(-3155035357302631690696898897512890057600 + 
     68339621784042373241875508147003884019*Sqrt[2])*Pi^13 + 
   12922761920513342177280000*(-374396042124665699426392525516123875 + 
     159948515618459287804962436956544543562*Sqrt[2])*Pi^14 + 
   3976234437081028362240000*(-19609988811502334862187189595864251381824 + 
     603570766225156260514256639520502804993*Sqrt[2])*Pi^15 - 
   9315716494026342400*(-14313953802671606631318268753828325627980875 + 
     3471300347087639505062945215486417158991801454*Sqrt[2])*Pi^16 - 
   1433187152927129600*(-508448894823015775631217636795425143994388134400 + 
     23321273978152899204256272648190648440695942267*Sqrt[2])*Pi^17 + 
   88617132032000*(-30460449390881492506739095667533774892623961877675 + 
     3955376957287431525376240288822470396013394831310626*Sqrt[2])*Pi^18 + 
   6380433506304000*(-666730790518507335515791147042388269765941534206528 + 
     48587116700247291201156302119180274472543415338511*Sqrt[2])*Pi^19 - 
   19774070784*(-1950485811835272094315640194582114104319172632201633125 + 
     121980120955680105234720889295798107991974126516090753994*Sqrt[2])*
    Pi^20 - 355933274112*
    (-39679097653719898306735192770356607462816804015803024000 + 
     5004013880432594757955261923514047641453872571541331951*Sqrt[2])*Pi^21 + 
   7884864000*(-45825768831103306798428825564003786844189298764364681325 + 
     1167740085049696582207325043262663355279598695228468583622*Sqrt[2])*
    Pi^22 + 7096377600000*
    (-3125572960233640639245155102659463314662251210353259840 + 
     766057455123391726936275173830430401620333465030503497*Sqrt[2])*Pi^23 - 
   278489846250000*(-6883551862082471861011235295350794892461522269840579 + 
     53067782467429492733294051900205738036973946596550638*Sqrt[2])*Pi^24 - 
   587086115818702500000*(-17977965104838503842084014903516511202172076800 + 
     10239180743454308420544383332395929095971334919*Sqrt[2])*Pi^25 + 
   51362450922180207633825730293017578125*(-77214694747497303416396542169 + 
     76268573092211130970236081766*Sqrt[2])*Pi^26)/
  (18766576530023629490519793811956765466498297469183816353247721146540674252\
800000000000*Pi^26), (7042585295358848290554221085219952263168000000000 - 
   131127175087281717257359814601145794903454777344000000*Sqrt[2]*Pi + 
   779455636332671934145158237388800000*(-4329772477655625 + 
     182114279464407956*Sqrt[2])*Pi^2 + 
   44171145525398342019113629546574506267157421096960000000*Sqrt[2]*Pi^3 - 
   2638782102167899777053921116160000000*(-289387782952333065 + 
     17908457469117997192*Sqrt[2])*Pi^4 - 
   469116818163182182587363753984000000*(-6729778614059297291520 + 
     14649596648014286753419*Sqrt[2])*Pi^5 + 
   202306627832872316240800618905600000*(-533436740492182151625 + 
     35803554812219139679772*Sqrt[2])*Pi^6 + 
   588722991048041131917673758720000000*(-1106594674705960458584832 + 
     1106812996487005754025589*Sqrt[2])*Pi^7 - 
   8278917061613078417592287232000000*(-1282327895124711085706055 + 
     81420773494479009131050352*Sqrt[2])*Pi^8 - 
   735903738810051414897092198400000*(-81150241874137913431108707840 + 
     60839431124163013991320968059*Sqrt[2])*Pi^9 + 
   262165706951080816557089095680000*(-2924950530017056054693827375 + 
     154811854051482044114608200124*Sqrt[2])*Pi^10 + 
   12036992972960551724384256000000*(-264901069042495867063904195962368 + 
     185664264791830696579324642632287*Sqrt[2])*Pi^11 - 
   1918395755065587931073740800000*(-21783315199569486072516179584785 + 
     886306375334120170909907529662936*Sqrt[2])*Pi^12 - 
   192193933070657818460160000*(-568608176792906781984021481610821643520 + 
     408429101600613888486433870698730317613*Sqrt[2])*Pi^13 + 
   10810908735224502288384000*(-160706280242607561461651473522127802375 + 
     4860858704147598792408551245803257506324*Sqrt[2])*Pi^14 + 
   780787853099547387494400000*(-3199429723076091812425500883366856250624 + 
     2458129912970435316098874468418394760157*Sqrt[2])*Pi^15 - 
   107645384158944952320000*(-510167766800684901856506701962511473346565 + 
     11333760350020458300850279639864496009617568*Sqrt[2])*Pi^16 - 
   6191368500645199872000*(-6191230110929485960757334695914553754059473920 + 
     5271678964016319145511060592202501759104808501*Sqrt[2])*Pi^17 + 
   6109903125636710400*(-213602761250677957806089818694897009393864026125 + 
     3399945078875350510539396645169177142955078492676*Sqrt[2])*Pi^18 + 
   28357482250240000*
    (-13664506709934204174965003315233049063262014207874048 + 
     13490201376727303393962462950404851644809451312857645*Sqrt[2])*Pi^19 - 
   652544335872000*(-34703192304195534968254680118574536473805562928276045 + 
     377612482657357357953659303450211984558641732363709256*Sqrt[2])*Pi^20 - 
   18983107952640*
    (-129650355399045207765433311306154018244649416758733779200 + 
     157331763782179090708760142328045795587829483851799078403*Sqrt[2])*
    Pi^21 + 139278237696*
    (-1944119959426875518456957444479847438693067844912633400625 + 
     13580076031564217005267153333658806687933170555294900205724*Sqrt[2])*
    Pi^22 + 302778777600*
    (-29617323616889769838689731029064060420058458395082909341440 + 
     47272239991602929371215072608896357854365432053997573318693*Sqrt[2])*
    Pi^23 - 614109600000*
    (-3246600409979433328645287813536077831381565782214807536275 + 
     13615552320333790412866186302870666715447144511840659524752*Sqrt[2])*
    Pi^24 - 314928000000*
    (-49758305226541263049972970926831476614442085764680628874752 + 
     111731712626831637562848247545074837204123185458094104842765*Sqrt[2])*
    Pi^25 + 585913702500000*
    (-11647325322444738381107385921179399902978801291562863275 + 
     28762275612833871621215481860476244092093771601159196428*Sqrt[2])*
    Pi^26 + 264188752118416125000000*
    (-32169621755647694227205532174805720085917985280 + 
     105271518199304153535826273936891753137919630043*Sqrt[2])*Pi^27 - 
   20801792623482984091699420768672119140625*
    (-11291221002193439701030799307 + 360687943004839271562537353512*Sqrt[2])*
    Pi^28)/(19457186546328499055770922224236774435665434816049780795047237284\
7333710653030400000000000*Pi^28)}


==> anc/plusZ_k4M1.txt <==
{1/(16*Pi), (-1 + 10/Pi^2)/1024, (78 - 121*Pi^2 + 36*Pi^3)/(147456*Pi^3), 
 (876 - 4148*Pi^2 - 2016*Pi^3 + 1053*Pi^4)/(18874368*Pi^4), 
 (16860 - 136700*Pi^2 + 190800*Pi^3 + 207413*Pi^4 - 81000*Pi^5)/
  (7549747200*Pi^5), (626760 - 8856300*Pi^2 - 18446400*Pi^3 + 35287138*Pi^4 + 
   30204000*Pi^5 - 12504375*Pi^6)/(4348654387200*Pi^6), 
 (21382200 - 421152060*Pi^2 + 1918350000*Pi^3 + 2614227910*Pi^4 - 
   5654854800*Pi^5 - 3965159223*Pi^6 + 1732468500*Pi^7)/
  (3409345039564800*Pi^7), (288454320 - 8196414240*Pi^2 - 54540622080*Pi^3 + 
   83379537976*Pi^4 + 337956998400*Pi^5 - 310977507352*Pi^6 - 
   354450849984*Pi^7 + 132764935275*Pi^8)/(872792330128588800*Pi^8), 
 (4970745360 - 180631896480*Pi^2 + 2270514395520*Pi^3 + 2444801550408*Pi^4 - 
   18251132155200*Pi^5 - 13590443330584*Pi^6 + 35949047139936*Pi^7 + 
   20671882502409*Pi^8 - 9607077219600*Pi^9)/(377046286615550361600*Pi^9), 
 (361238119200 - 17220213738000*Pi^2 - 311199827904000*Pi^3 + 
   324620205099120*Pi^4 + 4438412804448000*Pi^5 - 2865149087601400*Pi^6 - 
   16634573387107200*Pi^7 + 10309541088246858*Pi^8 + 14094700187198400*Pi^9 - 
   4979889726328125*Pi^10)/(603274058584880578560000*Pi^10), 
 (25844898895200 - 1500424524522000*Pi^2 + 46684893872232000*Pi^3 + 
   35164010074651920*Pi^4 - 740786057283888000*Pi^5 - 
   402614116951888600*Pi^6 + 3793710085975101600*Pi^7 + 
   2103302735093392558*Pi^8 - 6256890344362442400*Pi^9 - 
   3210299116242733125*Pi^10 + 1551114253328062500*Pi^11)/
  (1167938577420328800092160000*Pi^11), 
 (1204104891528000 - 86634289079553600*Pi^2 - 3819319790489280000*Pi^3 + 
   2602976790752830800*Pi^4 + 100433912061555072000*Pi^5 - 
   40665871963026060960*Pi^6 - 833015249980407648000*Pi^7 + 
   330789435742955662220*Pi^8 + 2433643974077824569600*Pi^9 - 
   1163340151816826557764*Pi^10 - 1809616125406822207200*Pi^11 + 
   614736070878601546875*Pi^12)/(1345465241188218777706168320000*Pi^12), 
 (112416665053492800 - 9539770920889809600*Pi^2 + 
   679050246669809414400*Pi^3 + 342466609375043833680*Pi^4 - 
   17962043874947027856000*Pi^5 - 6538704303611999307360*Pi^6 + 
   175693381923498780781440*Pi^7 + 67906500509898555099452*Pi^8 - 
   732942357598839937348800*Pi^9 - 340632835309262972353644*Pi^10 + 
   1094527855640549701449936*Pi^11 + 521717090330960815763475*Pi^12 - 
   258856873289859609765000*Pi^13)/(3638138012172943574917479137280000*
   Pi^13), (12969482004169891200 - 1313678612062041825600*Pi^2 - 
   130700139399240559948800*Pi^3 + 57505552398883116047520*Pi^4 + 
   5584407193839421531584000*Pi^5 - 1387144249864003881410160*Pi^6 - 
   82911547437043021895278080*Pi^7 + 19393348493721346914697928*Pi^8 + 
   522086937010309473445843200*Pi^9 - 149459897799711476890866044*Pi^10 - 
   1306120034852713622360250432*Pi^11 + 517277319128577543305082654*Pi^12 + 
   887470472209191527843877600*Pi^13 - 292941866060855176428388125*Pi^14)/
  (11409200806174351050941214574510080000*Pi^14), 
 (1516562211091623696000 - 177090468308691897960000*Pi^2 + 
   27136431922196521884960000*Pi^3 + 9017847591500109108146400*Pi^4 - 
   1077113128060105913256480000*Pi^5 - 256681199098892348426646000*Pi^6 + 
   17131486119850520142660936000*Pi^7 + 4335785790236401386882916920*Pi^8 - 
   133790555452597949153456208000*Pi^9 - 42194568890414867791467229900*
    Pi^10 + 497101282096648260408501524400*Pi^11 + 
   205605092600586074416500476442*Pi^12 - 697543537772745100897507429200*
    Pi^13 - 315952706311600959133249618125*Pi^14 + 
   159786318876990035803260187500*Pi^15)/
  (41073122902227663783388372468236288000000*Pi^15), 
 (26378192029689051552000 - 3580049562649923242880000*Pi^2 - 
   757132674251549925288960000*Pi^3 + 214985863491932279351404800*Pi^4 + 
   48450137344329251746575360000*Pi^5 - 7380031300608320195089248000*Pi^6 - 
   1141207573627181061863237376000*Pi^7 + 155907850426836134859071679840*
    Pi^8 + 12598650074482753279364061696000*Pi^9 - 
   2023063868341111494879077115200*Pi^10 - 66659187395884098831853323686400*
    Pi^11 + 14997054793962534623552524193424*Pi^12 + 
   149677247547917349534167645606400*Pi^13 - 51289784809585816523329448010000*
    Pi^14 - 95114261347756370696738538000000*Pi^15 + 
   30707052223734699797941597265625*Pi^16)/
  (21029438925940563857094846703736979456000000*Pi^16), 
 (3748468635840087038880000 - 576507161916513586991232000*Pi^2 + 
   181107877834055659744857600000*Pi^3 + 39495907538962450446622752000*Pi^4 - 
   10032226168135957514354545920000*Pi^5 - 1562219208018840347512324588800*
    Pi^6 + 234599266467263376168123553920000*Pi^7 + 
   38603239231337392309701577173600*Pi^8 - 2932684274647031133516687271872000*
    Pi^9 - 600271248924227540020652100904640*Pi^10 + 
   20159955677466022545588253272480000*Pi^11 + 
   5573654587796424883190789264494160*Pi^12 - 
   69709092298931690593778835499708800*Pi^13 - 
   26569384887189154463277158157743664*Pi^14 + 
   93832677823825548373924023227006400*Pi^15 + 
   40956483693699951777807871375445625*Pi^16 - 
   21010234864640717487636413068500000*Pi^17)/
  (97240125593549167275206571158079793004544000000*Pi^17), 
 (205449951732963783797952000 - 36007191928401346014826464000*Pi^2 - 
   15429603717166905589305894912000*Pi^3 + 2840446363912624200459178252800*
    Pi^4 + 1397363237706856558307600471040000*Pi^5 - 
   131357413180004913764646329145600*Pi^6 - 
   48296798398041665685367034661580800*Pi^7 + 
   3883644257708774705265766583576640*Pi^8 + 
   831449949125205134950635749923584000*Pi^9 - 
   74966355578150879844550753874386080*Pi^10 - 
   7594849087488363684192700143463050240*Pi^11 + 
   921494334533293208733930116271590944*Pi^12 + 
   35556136643862328691978571274984281600*Pi^13 - 
   6631878927263733277152930079345687248*Pi^14 - 
   73649263521729777257048019164426375424*Pi^15 + 
   22472441260989832462435020189734075550*Pi^16 + 
   44419572428849001959102055192929040000*Pi^17 - 
   14087391698607910119184937538270796875*Pi^18)/
  (168030937025652961051556954961161882311852032000000*Pi^18), 
 (34670979645901746307288128000 - 6793886204041650800608345824000*Pi^2 + 
   4202171522328588667044126804864000*Pi^3 + 
   602363513763875692829011006195200*Pi^4 - 
   307858874840519708881339429224960000*Pi^5 - 
   31540825837298445178949118762681600*Pi^6 + 
   9864116085598242470628358653522201600*Pi^7 + 
   1067017024880265019830906086415725760*Pi^8 - 
   178863182236055742780317653014420096000*Pi^9 - 
   23936003744539769855200093232751864480*Pi^10 + 
   1950971531415274034868089224826497687680*Pi^11 + 
   350412682409633888332406915496775780576*Pi^12 - 
   12409259364678554294486401637878253126400*Pi^13 - 
   3139232417115718702513052765143276159248*Pi^14 + 
   40954558592321625344372057487446221111488*Pi^15 + 
   14707382078185621167538839421215582064938*Pi^16 - 
   53558352942981242055276392144650651147200*Pi^17 - 
   22737208019032436560743755455032885721875*Pi^18 + 
   11792146368175750691275947360407520187500*Pi^19)/
  (970546692260171503033792971855671032233257336832000000*Pi^19), 
 (3313407099483014501115308160000 - 728706417258906691069678012800000*Pi^2 - 
   608182922633989792238430586905600000*Pi^3 + 
   73078733921342337274895668091232000*Pi^4 + 
   74789865796932340434322044015513600000*Pi^5 - 
   4375786226122492542181263106984320000*Pi^6 - 
   3591647407788274468425117170821616640000*Pi^7 + 
   171966169868878863391432759716498422400*Pi^8 + 
   89396439569269955177081324398616355840000*Pi^9 - 
   4587910535468435970070816103837918736000*Pi^10 - 
   1256990379521422138044925687677477286272000*Pi^11 + 
   82902295060566290599656834282057236202080*Pi^12 + 
   10039970400288518423746300585677739736832000*Pi^13 - 
   977622393658912874385390765869430737777600*Pi^14 - 
   42879173273044008727492193823473545336435200*Pi^15 + 
   6872848003775367964689883607589382366122276*Pi^16 + 
   83385731667764285467035752727475736616691200*Pi^17 - 
   23118022037577776612867744615810440354417500*Pi^18 - 
   48213251336088521517706522595147840710500000*Pi^19 + 
   15067070464843057084805405574377241085546875*Pi^20)/
  (3105749415232548809708137509938147303146423477862400000000*Pi^20), 
 (652054007140292642485862021760000 - 158609532299761374501366467971200000*
    Pi^2 + 186665933069369587242955731029644800000*Pi^3 + 
   17667040439233978395848715632434272000*Pi^4 - 
   17341808515612802831731351146454137600000*Pi^5 - 
   1181703323131690599008517421707914880000*Pi^6 + 
   721507120701706831784587777403347345920000*Pi^7 + 
   52283990298487438398501982107140915894400*Pi^8 - 
   17688551061484841941422127936622960605440000*Pi^9 - 
   1587625873080343611845622796580563481904000*Pi^10 + 
   277866469275880390352640356421283819649856000*Pi^11 + 
   33172764898064489324223178149704271334493280*Pi^12 - 
   2797062373428974139738431202487364917367712000*Pi^13 - 
   463731667775739696657987276161848827861454400*Pi^14 + 
   16963673930573775986898603325483482902501433600*Pi^15 + 
   4037967583397126356247643211196064937066409076*Pi^16 - 
   54301142172300990346205630377022886585223939200*Pi^17 - 
   18651852806565966140235166219665124918106872500*Pi^18 + 
   69572684576100005245492562401033725156003750000*Pi^19 + 
   28912911736598093723356727818160605656338671875*Pi^20 - 
   15123842776704225142080715041329580376171875000*Pi^21)/
  (21914167873880864401300618270123567371001164059797094400000000*Pi^21), 
 (142931890873823264893971843552000000 - 
   38553378409104080305189241348472960000*Pi^2 - 
   60614534957567443707225912078650112000000*Pi^3 + 
   4790543294359345843403437778178955200000*Pi^4 + 
   9808736383860604407333289076500166169600000*Pi^5 - 
   360383888599616080396448567562027573792000*Pi^6 - 
   628666211083068466325488711249908753254400000*Pi^7 + 
   18137355507059295783542804084757443032800000*Pi^8 + 
   21457010641852687290301334499478957149834240000*Pi^9 - 
   636620294962971485971408211824996384138934400*Pi^10 - 
   431332117611131270207589343066614841133748480000*Pi^11 + 
   15745638355751087943361823829820040497121592000*Pi^12 + 
   5249902023807224367631030778442404101568775552000*Pi^13 - 
   270373302125035780750199426666347000631816216480*Pi^14 - 
   37895915015999999636329927324860042910775239296000*Pi^15 + 
   3084963302019749474899609295576812641891628219800*Pi^16 + 
   150594281662017253081339601367290144798174955763200*Pi^17 - 
   21278839362544516171943770372568304263208365874756*Pi^18 - 
   278275878517177410683024330346304640100600126187200*Pi^19 + 
   71147751494386429152328551217019038071603976848750*Pi^20 + 
   155358605341892695289654301851159713038128800500000*Pi^21 - 
   47950596725606860210962244245014538457634628515625*Pi^22)/
  (169703316015333413923671987883836905721033014479068699033600000000*Pi^22), 
 (32322094320040885877171816506625280000 - 
   9557175006208826832155728555788600960000*Pi^2 + 
   20781420915263434530260360331343295439360000*Pi^3 + 
   1306331879618240301748419984869096890176000*Pi^4 - 
   2365203261332190720786435865372340014272000000*Pi^5 - 
   108598209721172081794249004526288590341152000*Pi^6 + 
   122249082412008287366085771067764664958097792000*Pi^7 + 
   6076448893196348786890987948724568733424467200*Pi^8 - 
   3830961982724728230793856997454439565151526400000*Pi^9 - 
   239056840968052782390287132161416086357284598400*Pi^10 + 
   80759399379967614926187810794673633630170570918400*Pi^11 + 
   6701539091872294926992722477948825567387017023040*Pi^12 - 
   1170904381634408730243389859390428842456858401600000*Pi^13 - 
   132617210139675131443781325296854218237135373611680*Pi^14 + 
   11278881665594467793641947641467794990037765232158080*Pi^15 + 
   1786977813037587753943593469999378607995456457775848*Pi^16 - 
   66555889745768380754573066170434488013844070785248000*Pi^17 - 
   15199655680029449419643041422392829056641036148215476*Pi^18 + 
   208913661356973326058491173637726101199915905247496336*Pi^19 + 
   69376016688319403743422214742922462155505445111891050*Pi^20 - 
   263774684072654076987401868328208753099122649874990000*Pi^21 - 
   107809434705120430915297451251823341875698235050015625*Pi^22 + 
   56777719418546393253984155435238599136045313954687500*Pi^23)/
  (1436368866753782015449959705448795570022823434550837468620390400000000*
   Pi^23)}


==> anc/plusZ_k4M2.txt <==
{(4 - 4*Sqrt[2] + Pi)/(32*Pi), 
 (-32 - 8*(-1 + Sqrt[2])*Pi + (-7 + 8*Sqrt[2])*Pi^2)/(2048*Pi^2), 
 (768*(-1 + Sqrt[2]) - 288*Pi + (68 - 932*Sqrt[2])*Pi^2 + 
   9*(35 + 8*Sqrt[2])*Pi^3)/(589824*Pi^3), 
 (7680 + 3072*(-1 + Sqrt[2])*Pi - 320*(13 + 72*Sqrt[2])*Pi^2 + 
   (6320 - 9776*Sqrt[2])*Pi^3 + 45*(-161 + 208*Sqrt[2])*Pi^4)/
  (75497472*Pi^4), (-399360*(-1 + Sqrt[2]) + 192000*Pi + 
   12800*(5 + 211*Sqrt[2])*Pi^2 - 1600*(443 + 360*Sqrt[2])*Pi^3 - 
   4*(204773 + 766027*Sqrt[2])*Pi^4 + 225*(4991 + 1712*Sqrt[2])*Pi^5)/
  (60397977600*Pi^5), (-14008320 - 7188480*(-1 + Sqrt[2])*Pi + 
   38400*(-827 + 4968*Sqrt[2])*Pi^2 + 230400*(-121 + 337*Sqrt[2])*Pi^3 - 
   32*(-4130477 + 18478800*Sqrt[2])*Pi^4 - 72*(-1267327 + 2691727*Sqrt[2])*
    Pi^5 + 2025*(-62835 + 87896*Sqrt[2])*Pi^6)/(34789235097600*Pi^6), 
 (1197342720*(-1 + Sqrt[2]) - 686407680*Pi - 1505280*(6691 + 13397*Sqrt[2])*
    Pi^2 + 1881600*(1063 + 4968*Sqrt[2])*Pi^3 + 
   12544*(5232751 + 8170049*Sqrt[2])*Pi^4 - 
   1568*(10025623 + 25282800*Sqrt[2])*Pi^5 - 
   36*(1521182899 + 3157917653*Sqrt[2])*Pi^6 + 
   99225*(437691 + 182648*Sqrt[2])*Pi^7)/(54549520633036800*Pi^7), 
 (15771893760 + 9578741760*(-1 + Sqrt[2])*Pi - 
   48168960*(-6415 + 14184*Sqrt[2])*Pi^2 - 12042240*(1777 + 18311*Sqrt[2])*
    Pi^3 + 50176*(-60309707 + 120322800*Sqrt[2])*Pi^4 + 
   100352*(1018051 + 16467149*Sqrt[2])*Pi^5 - 
   128*(-34680366395 + 97221788664*Sqrt[2])*Pi^6 - 
   288*(-4574080667 + 12940294019*Sqrt[2])*Pi^7 + 
   99225*(-22379309 + 33342624*Sqrt[2])*Pi^8)/(13964677282057420800*Pi^8), 
 (-649042329600*(-1 + Sqrt[2]) + 425841131520*Pi + 
   2477260800*(10519 + 8273*Sqrt[2])*Pi^2 - 
   1300561920*(-4021 + 14184*Sqrt[2])*Pi^3 - 
   9031680*(40876049 + 25965151*Sqrt[2])*Pi^4 + 
   1354752*(-43973807 + 151621200*Sqrt[2])*Pi^5 + 
   189440*(6143900059 + 5574207293*Sqrt[2])*Pi^6 - 
   3456*(18847702339 + 160589255064*Sqrt[2])*Pi^7 - 
   540*(1369147490849 + 2145747205951*Sqrt[2])*Pi^8 + 
   40186125*(11309845 + 5327776*Sqrt[2])*Pi^9)/(12065481171697611571200*
   Pi^9), (-47048137113600 - 32452116480000*(-1 + Sqrt[2])*Pi + 
   6193152000*(-551681 + 861624*Sqrt[2])*Pi^2 + 
   24772608000*(41633 + 52327*Sqrt[2])*Pi^3 - 
   794787840*(-83107831 + 120754800*Sqrt[2])*Pi^4 - 
   451584000*(39212093 + 42815635*Sqrt[2])*Pi^5 + 
   25600*(-12575948679391 + 20661648961464*Sqrt[2])*Pi^6 + 
   51200*(919803431381 + 2403263568739*Sqrt[2])*Pi^7 - 
   864*(-445258630393949 + 1053243054170400*Sqrt[2])*Pi^8 - 
   5400*(-12865200535043 + 48496296978467*Sqrt[2])*Pi^9 + 
   200930625*(-715446995 + 1124925064*Sqrt[2])*Pi^10)/
  (19304769874716178513920000*Pi^10), 
 (7781690533478400*(-1 + Sqrt[2]) - 5692824590745600*Pi - 
   2997485568000*(321721 + 132527*Sqrt[2])*Pi^2 + 
   749371392000*(-479483 + 861624*Sqrt[2])*Pi^3 + 
   1388834979840*(17668249 + 5778551*Sqrt[2])*Pi^4 - 
   8742666240*(-953554841 + 1596380400*Sqrt[2])*Pi^5 - 
   12390400*(15341472117211 + 6224814249197*Sqrt[2])*Pi^6 + 
   3097600*(-13865568455353 + 30494497189464*Sqrt[2])*Pi^7 + 
   30976*(15473392296407429 + 10462043614630171*Sqrt[2])*Pi^8 - 
   104544*(-45778698674549 + 1980412407199200*Sqrt[2])*Pi^9 - 
   2700*(99567365589521881 + 130911143147648879*Sqrt[2])*Pi^10 + 
   8104201875*(17432523621 + 8934384856*Sqrt[2])*Pi^11)/
  (74748068954901043205898240000*Pi^11), 
 (366635866757529600 + 280140859205222400*(-1 + Sqrt[2])*Pi - 
   9591953817600*(-7615133 + 10009656*Sqrt[2])*Pi^2 - 
   107909480448000*(294211 + 160037*Sqrt[2])*Pi^3 + 
   29974855680*(-79024003603 + 98591353200*Sqrt[2])*Pi^4 + 
   359698268160*(2662268311 + 1188784889*Sqrt[2])*Pi^5 - 
   118947840*(-203223917727337 + 266522915842344*Sqrt[2])*Pi^6 - 
   446054400*(18630273457021 + 11671134803627*Sqrt[2])*Pi^7 + 
   61952*(-1497128550946561313 + 2267233024874522400*Sqrt[2])*Pi^8 + 
   1115136*(17428958095992029 + 26994468046749571*Sqrt[2])*Pi^9 - 
   1728*(-58351402238182992809 + 126315813384791006328*Sqrt[2])*Pi^10 - 
   97200*(-123463067756670437 + 634312695255448301*Sqrt[2])*Pi^11 + 
   72937816875*(-431920448113 + 712393911792*Sqrt[2])*Pi^12)/
  (86109775436046001773194772480000*Pi^12), 
 (-77334363786077798400*(-1 + Sqrt[2]) + 61961461482022502400*Pi + 
   1178938323763200*(20294201 + 4940863*Sqrt[2])*Pi^2 - 
   1621040195174400*(-7166447 + 10009656*Sqrt[2])*Pi^3 - 
   20263002439680*(47649541867 + 9020034533*Sqrt[2])*Pi^4 + 
   5065750609920*(-86981602903 + 114876046800*Sqrt[2])*Pi^5 + 
   160817479680*(86540529161969 + 18604742147767*Sqrt[2])*Pi^6 - 
   20102184960*(-256387801031743 + 367286055751944*Sqrt[2])*Pi^7 - 
   41879552*(2012993228301490037 + 619638265882278763*Sqrt[2])*Pi^8 + 
   10469888*(-2014342052565541913 + 3762442742721861600*Sqrt[2])*Pi^9 + 
   778752*(240807642215482662169 + 133745750619750794687*Sqrt[2])*Pi^10 - 
   292032*(-28236777195275734571 + 261584289428049964728*Sqrt[2])*Pi^11 - 
   24300*(4009830598542272065033 + 4658492705529173324615*Sqrt[2])*Pi^12 + 
   12326491051875*(3723588373739 + 2032256188368*Sqrt[2])*Pi^13)/
  (465681665558136777589437329571840000*Pi^13), 
 (-9105045871996698624000 - 7578767651035624243200*(-1 + Sqrt[2])*Pi + 
   288839889321984000*(-14618783 + 17434440*Sqrt[2])*Pi^2 + 
   115535955728793600*(19450883 + 5784181*Sqrt[2])*Pi^3 - 
   119146454345318400*(-1743922349 + 2002706640*Sqrt[2])*Pi^4 - 
   1985774239088640*(52789226767 + 12465636833*Sqrt[2])*Pi^5 + 
   2814305894400*(-1279583242417033 + 1503122894146440*Sqrt[2])*Pi^6 + 
   15760113008640*(108652646316887 + 30866143142449*Sqrt[2])*Pi^7 - 
   82083921920*(-344508083894351077 + 432160135440130080*Sqrt[2])*Pi^8 - 
   4104196096*(2801354377319669837 + 1277633156060497363*Sqrt[2])*Pi^9 + 
   21199360*(-4514771422342677923953 + 6543121910700126426840*Sqrt[2])*
    Pi^10 + 76317696*(324179601253598033947 + 372578645589092890109*Sqrt[2])*
    Pi^11 - 4320*(-22823196021958548125202533 + 46796610101495939124581232*
      Sqrt[2])*Pi^12 - 11907000*(-645814143038790552535 + 
     4757408789248508100871*Sqrt[2])*Pi^13 + 3019990307709375*
    (-8988640198031 + 15484509971864*Sqrt[2])*Pi^14)/
  (1460377703190316934520475465537290240000*Pi^14), 
 (2365206988568351735808000*(-1 + Sqrt[2]) - 2048635321199257190400000*Pi - 
   1333107181486080000*(1204890617 + 185300719*Sqrt[2])*Pi^2 + 
   12997795019489280000*(-70886521 + 87172200*Sqrt[2])*Pi^3 + 
   28883988932198400*(3282481362187 + 384721936613*Sqrt[2])*Pi^4 - 
   348503378960056320000*(-148800973 + 175613616*Sqrt[2])*Pi^5 - 
   168858353664000*(13032432977162159 + 1630200634770553*Sqrt[2])*Pi^6 + 
   126643765248000*(-8112299624952731 + 9887521305400200*Sqrt[2])*Pi^7 + 
   1970014126080*(12397157598049157983 + 2015681431990268417*Sqrt[2])*Pi^8 - 
   18468882432000*(-494868327179723197 + 663138228597202656*Sqrt[2])*Pi^9 - 
   423987200*(300292114857800244779057 + 75831914033876009162839*Sqrt[2])*
    Pi^10 + 953971200*(-34681032106165642678031 + 59512989093422111854200*
      Sqrt[2])*Pi^11 + 6912*(37612934292413032619755618067 + 
     18064078590469799317476790333*Sqrt[2])*Pi^12 - 
   194400*(-86150503734996995144678845 + 522707933757361270954653072*Sqrt[2])*
    Pi^13 - 1339537500*(95547985136199306865575 + 101096988508711899803873*
      Sqrt[2])*Pi^14 + 407698691540765625*(136223488362297 + 
     78093486792520*Sqrt[2])*Pi^15)/
  (10514719462970281928547423351868489728000000*Pi^15), 
 (42238993093461521989632000 + 37843311817093627772928000*(-1 + Sqrt[2])*Pi - 
   12188408516444160000*(-3366281507 + 3785144904*Sqrt[2])*Pi^2 - 
   21329714903777280000*(1178028803 + 212162533*Sqrt[2])*Pi^3 + 
   231071911457587200*(-12396001745921 + 13561050747600*Sqrt[2])*Pi^4 + 
   462143822915174400*(3637200285487 + 506945722913*Sqrt[2])*Pi^5 - 
   10806934634496000*(-6941010079416407 + 7678789147583064*Sqrt[2])*Pi^6 - 
   2701733658624000*(16178615804459081 + 2496152947101631*Sqrt[2])*Pi^7 + 
   1125722357760*(-872328049524610493011 + 998442422509565455200*Sqrt[2])*
    Pi^8 + 31520226017280*(17199662265574577383 + 3651302172053509817*
      Sqrt[2])*Pi^9 - 27135180800*(-245860953026271163472981 + 
     301209792807471932673432*Sqrt[2])*Pi^10 - 
   6783795200*(459813261474035765478563 + 168387881555369840935333*Sqrt[2])*
    Pi^11 + 18432*(-1136115211869234891732930560573 + 
     1602882531661506904839980804400*Sqrt[2])*Pi^12 + 
   110592*(57030035882362059451094443967 + 53458522795522911150917021233*
      Sqrt[2])*Pi^13 - 1555200*(-13412687942306844227421123491 + 
     26518613225273903346466429080*Sqrt[2])*Pi^14 - 
   4286520000*(-229415804724595320515907 + 2690018389957269963042955*Sqrt[2])*
    Pi^15 + 407698691540765625*(-12784775556522879 + 
     22927303218639808*Sqrt[2])*Pi^16)/
  (5383536365040784347416280756156666740736000000*Pi^16), 
 (-13165632344604850249531392000*(-1 + Sqrt[2]) + 
   12207069004010379855003648000*Pi + 5635920098003779584000*
    (3191053595 + 323408749*Sqrt[2])*Pi^2 - 3522450061252362240000*
    (-3309806417 + 3785144904*Sqrt[2])*Pi^3 - 20547625357305446400*
    (71411340406073 + 5414529977527*Sqrt[2])*Pi^4 + 
   66779782411242700800*(-13701983864621 + 15208605327600*Sqrt[2])*Pi^5 + 
   454284234090086400*(110712715219488055 + 8527113778648001*Sqrt[2])*Pi^6 - 
   3123204109369344000*(-8675221709007617 + 9770734479381624*Sqrt[2])*Pi^7 - 
   1301335045570560*(683083648312272382411 + 63808372311704091989*Sqrt[2])*
    Pi^8 + 325333761392640*(-1234020302061242644411 + 
     1451991612428612215200*Sqrt[2])*Pi^9 + 
   12547307601920*(664934479342009834068305 + 87614067564716219406631*
      Sqrt[2])*Pi^10 - 337208891801600*(-9080102513469201283277 + 
     11736519814125157603464*Sqrt[2])*Pi^11 - 
   2367488*(16508905181131890036937125727657 + 
     3576960545113464483439641893543*Sqrt[2])*Pi^12 + 
   5326848*(-1927928750760259097439269321873 + 
     3142200982835737217382957824400*Sqrt[2])*Pi^13 + 
   15980544*(4682546178374160780047956592465 + 
     2006720403180020899560692081623*Sqrt[2])*Pi^14 - 
   449452800*(-12957536044293311098150780541 + 63016072013805086470726949112*
      Sqrt[2])*Pi^15 - 267907500*(131960395786567774611949503541 + 
     129671424321407373522601013131*Sqrt[2])*Pi^16 + 
   39274973951760421875*(366162778968368851 + 218417373796462784*Sqrt[2])*
    Pi^17)/(49786944303897173644905764432936854018326528000000*Pi^17), 
 (-743926900327756436034551808000 - 710944146608661913474695168000*
    (-1 + Sqrt[2])*Pi + 12680820220508504064000*
    (-110808625999 + 120037495752*Sqrt[2])*Pi^2 + 
   304339685292204097536000*(3150302297 + 364160047*Sqrt[2])*Pi^3 - 
   211347003675141734400*(-627383794152217 + 666149392429200*Sqrt[2])*Pi^4 - 
   1109571769294494105600*(78695926613573 + 6888149186827*Sqrt[2])*Pi^5 + 
   1362852702270259200*(-3568664939234169277 + 3812012526619129896*Sqrt[2])*
    Pi^6 + 24531348640864665600*(134879354603856193 + 
     12330191512722263*Sqrt[2])*Pi^7 - 93696123281080320*
    (-1009041578234576953897 + 1099064726467737098400*Sqrt[2])*Pi^8 - 
   70272092460810240*(920945563326600007411 + 105978986824003838189*Sqrt[2])*
    Pi^9 + 8066126315520*(-130840028051076697379438791 + 
     147807132102835961915236968*Sqrt[2])*Pi^10 + 
   677554610503680*(994830277419204506640323 + 170284446015656467079413*
      Sqrt[2])*Pi^11 - 246218752*(-26663256103293698021462179004107 + 
     32217884069194574014864335699600*Sqrt[2])*Pi^12 - 
   127844352*(27193711005004470969049940370157 + 
     8433308635744532205219927280643*Sqrt[2])*Pi^13 + 
   15980544*(-1229226354058321371752123500369223 + 
     1703847747080159271082063580566104*Sqrt[2])*Pi^14 + 
   862949376*(7751233300563280613724691021679 + 
     6239069485945991046898803922009*Sqrt[2])*Pi^15 - 
   583200*(-32824577218263705941857379099304749 + 
     63239803309672959338202508622904384*Sqrt[2])*Pi^16 - 
   14467005000*(-29376475297318441170112994203 + 
     713676938131306476683718212571*Sqrt[2])*Pi^17 + 
   1060424296697531390625*(-4170624848115836509 + 7765824351213004312*
      Sqrt[2])*Pi^18)/(86031839757134316058397160940114883743668240384000000*
   Pi^18), (272665464993942710834933268480000*(-1 + Sqrt[2]) - 
   268557611018320073408473202688000*Pi - 5385618940710082314240000*
    (130520729299 + 8979445157*Sqrt[2])*Pi^2 + 4577776099603569967104000*
    (-109716991861 + 120037495752*Sqrt[2])*Pi^3 + 
   3051850733069046644736000*(24911478378073 + 1260615219767*Sqrt[2])*Pi^4 - 
   76296268326726166118400*(-689075066556517 + 737688631114800*Sqrt[2])*
    Pi^5 - 756907423876251648000*(4802574277802264993 + 
     236418687364495159*Sqrt[2])*Pi^6 + 491989825519563571200*
    (-4387306944436209163 + 4731204190370111496*Sqrt[2])*Pi^7 + 
   122997456379890892800*(765261909938332033313 + 43206494673107038207*
      Sqrt[2])*Pi^8 - 372067305549169950720*(-126676609513701660227 + 
     139818561447373005600*Sqrt[2])*Pi^9 - 58237431998054400*
    (23832138512985478643936003 + 1771196890472911034028949*Sqrt[2])*Pi^10 + 
   2911871599902720*(-202718380654861109500361509 + 
     234122192011574604921014568*Sqrt[2])*Pi^11 + 
   273492213760*(42122168029827597623237251927819 + 
     4691045402835102619310827885061*Sqrt[2])*Pi^12 - 
   88884969472*(-45971333117217511902455611290007 + 
     58134209801936764402679405396400*Sqrt[2])*Pi^13 - 
   115379527680*(430724319015966620378478682915079 + 
     82447715515244187624727131438337*Sqrt[2])*Pi^14 + 
   5768976384*(-2258071621976965783423729738077017 + 
     3556177701741387675722166931109304*Sqrt[2])*Pi^15 + 
   1010568960*(89445017263274101858559382318268825 + 
     34935397218167979050405413285613223*Sqrt[2])*Pi^16 - 
   1052676000*(-7480257643224070413290224326613753 + 
     31651250840241211121085715149118656*Sqrt[2])*Pi^17 - 
   36167512500*(1142383112999214397639204069940105 + 
     1056742847056072320742137677104671*Sqrt[2])*Pi^18 + 
   1914065855539044160078125*(8331158469018970861 + 
     5135870885385299384*Sqrt[2])*Pi^19)/
  (993839812874415619106604003180207137006855512915968000000*Pi^19), 
 (26937918181344460089376521584640000 + 27266546499394271083493326848000000*
    (-1 + Sqrt[2])*Pi - 1292548545770419755417600000*
    (-72398786933 + 76539630456*Sqrt[2])*Pi^2 - 107712378814201646284800000*
    (647599887749 + 49900984531*Sqrt[2])*Pi^3 + 1525925366534523322368000*
    (-7541297077145759 + 7856106782122800*Sqrt[2])*Pi^4 + 
   305185073306904664473600000*(27268167120229 + 1560860009675*Sqrt[2])*
    Pi^5 - 60552593910100131840000*(-9245484405161592673 + 
     9665908017760884456*Sqrt[2])*Pi^6 - 15138148477525032960000*
    (28707409320428529283 + 1637081857388795477*Sqrt[2])*Pi^7 + 
   245994912759781785600*(-60847549730476364176619 + 
     64398630416333120085600*Sqrt[2])*Pi^8 + 12299745637989089280000*
    (1000729953123478470041 + 67373866112939156551*Sqrt[2])*Pi^9 - 
   4658994559844352000*(-52571466828800211528208663 + 
     56864595989177498160811656*Sqrt[2])*Pi^10 - 
   1164748639961088000*(171368594127478934292418333 + 
     15721190246933901015910427*Sqrt[2])*Pi^11 + 
   273492213760*(-9077767451146945072702030249276273 + 
     10185573415204486156386733473250800*Sqrt[2])*Pi^12 + 
   27349221376000*(66938070366958111042977468368791 + 
     9661237548819592712383884871577*Sqrt[2])*Pi^13 - 
   341865267200*(-42769003249300645985833149682685173 + 
     51246619058853148382698349840061096*Sqrt[2])*Pi^14 - 
   2307590553600*(3761736277474101759238153553984989 + 
     1021455792092770512702588881722091*Sqrt[2])*Pi^15 + 
   4990464*(-8501162988610980853850232290196430306009 + 
     11640731809202272119322762060577194267200*Sqrt[2])*Pi^16 + 
   20211379200*(793012091603666569176154117628726701 + 
     565975766247241575826928611066754323*Sqrt[2])*Pi^17 - 
   29160000*(-1397455461549062542727913666465773643221 + 
     2641137516213439089571017703180486612920*Sqrt[2])*Pi^18 - 
   723350250000*(-59507716541667934279313217645777 + 
     29907273221128991487197552357238937*Sqrt[2])*Pi^19 + 
   9570329277695220800390625*(-920951265800689168843 + 
     1776772024352202155952*Sqrt[2])*Pi^20)/
  (3180287401198129981141132810176662838421937641331097600000000*Pi^20)}


==> anc/plusZ_k6M0.txt <==
{(-18 + (9 + 8*Sqrt[3])*Pi)/(432*Pi), 
 (756 - 12*(189 + 8*Sqrt[3])*Pi + (949 - 144*Sqrt[3])*Pi^2)/(124416*Pi^2), 
 (-36936 + 2268*(81 + 8*Sqrt[3])*Pi + 54*(4451 + 720*Sqrt[3])*Pi^2 - 
   (37503 + 46792*Sqrt[3])*Pi^3)/(161243136*Pi^3), 
 (1691280 - 2592*(7263 + 152*Sqrt[3])*Pi - 648*(-11395 + 4464*Sqrt[3])*Pi^2 + 
   (40907592 - 245568*Sqrt[3])*Pi^3 + (-17614151 + 2944224*Sqrt[3])*Pi^4)/
  (92876046336*Pi^4), (-630905760 + 291600*(34857 + 1160*Sqrt[3])*Pi + 
   486000*(59509 + 6192*Sqrt[3])*Pi^2 - 5400*(7555761 + 1333240*Sqrt[3])*
    Pi^3 - 18*(2898247201 + 531324000*Sqrt[3])*Pi^4 + 
   25*(350526069 + 399612232*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 (31184170560 - 2099520*(422469 + 4808*Sqrt[3])*Pi - 
   874800*(-1375717 + 235152*Sqrt[3])*Pi^2 - 
   64800*(-126896625 + 2921192*Sqrt[3])*Pi^3 + 
   324*(-18085384553 + 4250656800*Sqrt[3])*Pi^4 + 
   36*(-388260202689 + 11587081592*Sqrt[3])*Pi^5 - 
   25*(-245897433353 + 42415956720*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (-21099936654720 + 308629440*(2656503 + 39608*Sqrt[3])*Pi + 
   154314720*(23779979 + 1918800*Sqrt[3])*Pi^2 - 
   14288400*(759586815 + 73368136*Sqrt[3])*Pi^3 - 
   95256*(298381264531 + 36050580000*Sqrt[3])*Pi^4 + 
   15876*(2151036857331 + 444635966776*Sqrt[3])*Pi^5 + 
   18*(2246555084556823 + 444992910773040*Sqrt[3])*Pi^6 - 
   1225*(5981978707893 + 6331932534392*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), 
 (1116759403549440 - 2116316160*(32212215 + 212696*Sqrt[3])*Pi - 
   6172588800*(-33072983 + 3329712*Sqrt[3])*Pi^2 - 
   137168640*(-10902507579 + 361834040*Sqrt[3])*Pi^3 + 
   1143072*(-2540116947359 + 323114220000*Sqrt[3])*Pi^4 + 
   254016*(-36750586783275 + 1925895262952*Sqrt[3])*Pi^5 - 
   2160*(-3948775535369467 + 766542134029392*Sqrt[3])*Pi^6 - 
   48*(-304494378967125081 + 13986196033837960*Sqrt[3])*Pi^7 + 
   60025*(-109181685899125 + 19141022124864*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 (-129483740881958400 + 42855402240*(243415881 + 1876232*Sqrt[3])*Pi + 
   142851340800*(474616909 + 30463920*Sqrt[3])*Pi^2 - 
   25924872960*(11424617703 + 853285576*Sqrt[3])*Pi^3 - 
   925888320*(1321501312033 + 121453653600*Sqrt[3])*Pi^4 + 
   10287648*(274098138328269 + 35473146542728*Sqrt[3])*Pi^5 + 
   816480*(8099146815124727 + 1089613657912752*Sqrt[3])*Pi^6 - 
   3888*(1970828985948424083 + 435487609886896136*Sqrt[3])*Pi^7 - 
   162*(52315018849151007251 + 10979596872183274560*Sqrt[3])*Pi^8 + 
   1225*(1331987067368712099 + 1332251780693215384*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 (36449216433960422400 - 24284727936000*(176893821 + 710920*Sqrt[3])*Pi - 
   1071385056000*(-21086745877 + 1460837520*Sqrt[3])*Pi^2 - 
   158723712000*(-1097437640121 + 44378723240*Sqrt[3])*Pi^3 + 
   1851776640*(-359317014084569 + 29793865428000*Sqrt[3])*Pi^4 + 
   3086294400*(-758154534282837 + 52121421472600*Sqrt[3])*Pi^5 - 
   1749600*(-3231876273735649601 + 349930698699803760*Sqrt[3])*Pi^6 - 
   388800*(-32262692524222375107 + 2464699596233213080*Sqrt[3])*Pi^7 + 
   972*(-14004413184353001532387 + 2410036927495300728000*Sqrt[3])*Pi^8 + 
   300*(-63648656776941010864119 + 3709177318372353022376*Sqrt[3])*Pi^9 - 
   30625*(-284593563771560129707 + 50410467819842251824*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 (-53364950104254137395200 + 311130220262400*(26046165303 + 
     113402168*Sqrt[3])*Pi + 259275183552000*(284129351987 + 
     14615528400*Sqrt[3])*Pi^2 - 43212530592000*
    (9331969384575 + 630636221896*Sqrt[3])*Pi^3 - 
   576167074560*(4233187071433627 + 304014142260000*Sqrt[3])*Pi^4 + 
   224064973440*(35534950647920883 + 3837416625502648*Sqrt[3])*Pi^5 + 
   3810628800*(7524723968651766419 + 782944455152709360*Sqrt[3])*Pi^6 - 
   211701600*(292252920692347525725 + 42957100114526198456*Sqrt[3])*Pi^7 - 
   705672*(185740586750951279277569 + 27404701826146918776000*Sqrt[3])*Pi^8 + 
   13068*(11589301012398638144323581 + 2650988076945405722032936*Sqrt[3])*
    Pi^9 + 450*(351906326314316351199911645 + 77369349749801744639912688*
      Sqrt[3])*Pi^10 - 3705625*(8638031433904918395507 + 
     8262649265776851253352*Sqrt[3])*Pi^11)/
  (30924407911790812098435343020195840000*Pi^11), 
 (3178099862779493623910400 - 2036488714444800*
    (330237503631 + 838540568*Sqrt[3])*Pi - 1866781321574400*
    (-2953460351587 + 151962868080*Sqrt[3])*Pi^2 - 
   1728501223680000*(-25429230321399 + 1183027511320*Sqrt[3])*Pi^3 + 
   5185503671040*(-54008525411031119 + 3216007811052000*Sqrt[3])*Pi^4 + 
   2304668298240*(-437055686822936547 + 36638528087676584*Sqrt[3])*Pi^5 - 
   9145509120*(-526825262320516553879 + 37128158160789402000*Sqrt[3])*Pi^6 - 
   76212576000*(-144919664111277937161 + 15012549377401490056*Sqrt[3])*Pi^7 + 
   12702096*(-2555064307412761892797909 + 243987805862392218120000*Sqrt[3])*
    Pi^8 + 313632*(-178234486372018907726861781 + 17474937046030972863720632*
      Sqrt[3])*Pi^9 - 648*(-107609046833233014222696404629 + 
     16947508685688634292547477840*Sqrt[3])*Pi^10 - 
   1800*(-47154404924466923985244332327 + 3226369773909090331845928024*
      Sqrt[3])*Pi^11 + 3705625*(-10628832269216607754403179 + 
     1896746973475641063195168*Sqrt[3])*Pi^12)/
  (53437376871574523306096272738898411520000*Pi^12), 
 (-6138231444029243749001011200 + 516249889111756800*
    (3183453465705 + 8323083656*Sqrt[3])*Pi + 516249889111756800*
    (39421653307577 + 1636746044400*Sqrt[3])*Pi^2 - 
   105162014448691200*(1211663417106033 + 80198264224504*Sqrt[3])*Pi^3 - 
   1752700240811520*(617035730038126801 + 35171956934460000*Sqrt[3])*Pi^4 + 
   876350120405760*(5020234946363692845 + 504093271171216648*Sqrt[3])*Pi^5 + 
   27820638743040*(801800618634986371579 + 66903962044268386800*Sqrt[3])*
    Pi^6 - 1545591041280*(44099984450863275090867 + 
     5524034199057607436936*Sqrt[3])*Pi^7 - 
   38639776032*(5534978701703053615746439 + 652658782352249688840000*Sqrt[3])*
    Pi^8 + 238517136*(1914161643187807652228722275 + 
     300952479626110326645123352*Sqrt[3])*Pi^9 + 
   657072*(1349503153562513000702186028767 + 216054699294983688493849717200*
      Sqrt[3])*Pi^10 - 109512*(9436626790236539813153554663797 + 
     2202819025705717296111193016216*Sqrt[3])*Pi^11 - 
   450*(2292499296295132372112519060969933 + 
     523989033602955205249742868024480*Sqrt[3])*Pi^12 + 
   3131253125*(69319516394697876564927093 + 63942241868881867823993096*
      Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*Pi^13), 
 (2694086225858183577649772544000 - 23350379599824076800*
    (41546659137237 + 68698004552*Sqrt[3])*Pi - 126481222832380416000*
    (-91292209324865 + 3642655903056*Sqrt[3])*Pi^2 - 
   5621387681439129600*(-16661880542197377 + 870260313265256*Sqrt[3])*Pi^3 + 
   12882346769964672000*(-70496840899959613 + 3174150332596896*Sqrt[3])*
    Pi^4 + 57254874533176320*(-55536606723930351633 + 
     5592522503619020792*Sqrt[3])*Pi^5 - 7302917670048000*
    (-3616621543723901165849 + 177737074430904835056*Sqrt[3])*Pi^6 - 
   908807532272640*(-62126910167980269614733 + 8490494114541791002984*
      Sqrt[3])*Pi^7 + 18933490255680*(-18521343605102843233353451 + 
     1115290987155558703569600*Sqrt[3])*Pi^8 + 
   140248075968*(-4105131272548791006509069643 + 583618070190146918170006792*
      Sqrt[3])*Pi^9 - 482947920*(-4252549313009184131608750271975 + 
     365085440188357058811300269808*Sqrt[3])*Pi^10 - 
   21464352*(-135297952624396734213447673948629 + 
     16065382125728096797088331817672*Sqrt[3])*Pi^11 + 
   108*(-37872645518161447777991856733386572797 + 
     5560307102288523761258248276296207840*Sqrt[3])*Pi^12 + 
   14700*(-303622624805981144303850734818003509 + 
     23416599344963604583187956965211928*Sqrt[3])*Pi^13 - 
   30686280625*(-68538934575622048865037033659 + 
     12302207042380269313692591504*Sqrt[3])*Pi^14)/
  (55055936022150449398764198909874540661094481920000*Pi^14), 
 (-2191479008435401997171280605184000 + 2251643747125893120000*
    (437037562073079 + 717898529720*Sqrt[3])*Pi + 
   2626917704980208640000*(6182481408134747 + 208912112773200*Sqrt[3])*Pi^2 - 
   632406114161902080000*(174026561992046847 + 11769735581141320*Sqrt[3])*
    Pi^3 - 12648122283238041600*(100405149374552429731 + 
     4607438312858580000*Sqrt[3])*Pi^4 + 38647040309894016000*
    (156816317077825527063 + 15256943637870032600*Sqrt[3])*Pi^5 + 
   43817506020288000*(929769710362171114323751 + 64159453201590671626800*
      Sqrt[3])*Pi^6 - 21908753010144000*(7251670952419469330757789 + 
     836689206935773255498040*Sqrt[3])*Pi^7 - 
   1022408473806720*(653585309647639998623564639 + 64746998180336274118920000*
      Sqrt[3])*Pi^8 + 31555817092800*(64837476825354832054195648089 + 
     8727963531251248256347208840*Sqrt[3])*Pi^9 + 
   130395938400*(43561663186705994177192023611913 + 
     5797050079585448194725916350000*Sqrt[3])*Pi^10 - 
   7244218800*(1690442009009335092153829555462203 + 
     276709691992361325854302991981480*Sqrt[3])*Pi^11 - 
   1944*(11366553030110483037184771223772351840887 + 
     1957676984440530821064274960542487500000*Sqrt[3])*Pi^12 + 
   8100*(3220344756997556604827929063132142772135 + 
     761498601097718952180899359272068732824*Sqrt[3])*Pi^13 + 
   1653750*(15145873433705140470337840006405277605 + 
     3579193678855576304978954000700652368*Sqrt[3])*Pi^14 - 
   767157015625*(7105719566853641897154344929077 + 
     6358601021485868951169328729144*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (144081464627320133856806629269504000 - 14410519981605715968000*
    (5876601230395431 + 6488530912088*Sqrt[3])*Pi - 
   18013149977007144960000*(-77509018577135251 + 2465196366057840*Sqrt[3])*
    Pi^2 - 23350379599824076800000*(-486908949598392879 + 
     28217710237595992*Sqrt[3])*Pi^3 + 101184978265904332800*
    (-1565034472165453135103 + 54979490587794156000*Sqrt[3])*Pi^4 + 
   67456652177269555200*(-7610825152263983958171 + 933007925758372674152*
      Sqrt[3])*Pi^5 - 14722682022816768000*(-476090316177204042591757 + 
     16715621578167970098480*Sqrt[3])*Pi^6 - 1168466827207680000*
    (-10676508260970618478271637 + 2027695120812046062276968*Sqrt[3])*Pi^7 + 
   19279702648926720*(-7997435412197880074791235471 + 
     314310543639854908336920000*Sqrt[3])*Pi^8 + 
   605871688181760*(-334608526304122547227026454011 + 
     72394765108504480742774865992*Sqrt[3])*Pi^9 - 
   2086335014400*(-835788929845034115418722740186081 + 
     43171827726462810773679114063120*Sqrt[3])*Pi^10 - 
   3477225024000*(-611047792174625962291327148256735 + 
     115283272922563627012444945283992*Sqrt[3])*Pi^11 + 
   2286144*(-4058861631459022798266833635837866513763 + 
     317440303669631947597039319615716212000*Sqrt[3])*Pi^12 + 
   10368*(-1072475643016703528362174268029654069970247 + 
     149358189256908704517240051217800105160904*Sqrt[3])*Pi^13 - 
   64800*(-269879360256070236925438586160533785881245 + 
     37389992678196363067380355888836926386032*Sqrt[3])*Pi^14 - 
   2940000*(-5939985681420573027235496016319038378585 + 
     503752440669512660214522177562215526856*Sqrt[3])*Pi^15 + 
   767157015625*(-10882861904360764889532226628570261 + 
     1962779163998921719775995458158208*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16), 
 (-430350252286750175373604062903779328000 + 4685220309019558404096000*
    (66515475850247817 + 71099398586888*Sqrt[3])*Pi + 
   31234802060130389360640000*(215359568541402877 + 5974919860647600*Sqrt[3])*
    Pi^2 - 1735266781118354964480000*(27439252850185527825 + 
     1941771339371495032*Sqrt[3])*Pi^3 - 40489558226094949171200*
    (17978584186080632077801 + 673105284503631900000*Sqrt[3])*Pi^4 + 
   29242458718846352179200*(135732215913689383465869 + 
     12928325025780426243976*Sqrt[3])*Pi^5 + 4973207265109923840000*
    (6749485537276561839667261 + 397923185842870543566480*Sqrt[3])*Pi^6 - 
   607836443513435136000*(264141380613565748890698615 + 
     28580411694820094448810856*Sqrt[3])*Pi^7 - 
   1013060739189058560*(829357648606453977057164517611 + 
     72475079195891045886025320000*Sqrt[3])*Pi^8 + 
   56281152177169920*(60060771881713499466609968679747 + 
     7332957493719880785874293295768*Sqrt[3])*Pi^9 + 
   10853114744908800*(1107278528183139082464139779400813 + 
     130649220752731585886132811293040*Sqrt[3])*Pi^10 - 
   602950819161600*(62668157919089611303384622916511185 + 
     8776461952537232243054616777771064*Sqrt[3])*Pi^11 - 
   242704512*(388916030505451509356729957133820294489633 + 
     58000120418847073773151090198901574900000*Sqrt[3])*Pi^12 + 
   13483584*(15368945374936672971076713531155294058328881 + 
     2582915217311554908346008397510814313526504*Sqrt[3])*Pi^13 + 
   22472640*(15627274658747280225908547788243420705901827 + 
     2874555519226034143916343601947253269662640*Sqrt[3])*Pi^14 - 
   6242400*(67365958421938768648224363676385534866973643 + 
     16068720486612716497679570847577807102458760*Sqrt[3])*Pi^15 - 
   551250*(708694444490361212999559732593421349804225219 + 
     172429330758210065061914408171851992412862592*Sqrt[3])*Pi^16 + 
   221708377515625*(394782732264948110070631073077826547 + 
     344243898677554732880452295977223512*Sqrt[3])*Pi^17)/
  (513113244862435046857257918700494043099203595018998644736000000*Pi^17), 
 (29564525557407997159873515453981229056000 - 29764929022006606331904000*
    (921468294759311325 + 693998366147336*Sqrt[3])*Pi - 
   42166982781176025636864000*(-14365777475067266677 + 
     371240669461395600*Sqrt[3])*Pi^2 - 12493920824052155744256000*
    (-392069636443204045641 + 25052891462166555944*Sqrt[3])*Pi^3 + 
   312348020601303893606400*(-301590352538210724845369 + 
     8443176224143099860000*Sqrt[3])*Pi^4 + 242937349356569695027200*
    (-1092102952533790235391225 + 169642446924784976315192*Sqrt[3])*Pi^5 - 
   1790354615439572582400*(-3308871647158129544123995553 + 
     82597708071727849074034800*Sqrt[3])*Pi^6 - 1193569743626381721600*
    (-5994193366814349414172421619 + 1873238608843385855890362136*Sqrt[3])*
    Pi^7 + 54705279916209162240*(-3568009925316881462545656801767 + 
     88626480435431825695002648000*Sqrt[3])*Pi^8 + 
   675373826126039040*(-215983283514342332842264765776975 + 
     94352336651623454446562092696808*Sqrt[3])*Pi^9 - 
   46048215417684480*(-78180787394690272026213024399013337 + 
     2388619223761438998375078824643600*Sqrt[3])*Pi^10 - 
   13023737693890560*(-208241813284327513481791002093544347 + 
     76895747432450313968657069443864888*Sqrt[3])*Pi^11 + 
   4368681216*(-8335300975963884816160530924976941356920673 + 
     370623500976820847938775854386688433052000*Sqrt[3])*Pi^12 + 
   1456227072*(-22791869367055243351915644689258266571813625 + 
     5673592457907547386025348931022573125065336*Sqrt[3])*Pi^13 - 
   121352256*(-1487745366200318133373518136114555673173490531 + 
     107065018332726771400391354794842762981392400*Sqrt[3])*Pi^14 - 
   8989056*(-20809139926194333054173599066538708232455664867 + 
     3332412435684591783837392502392355017497292888*Sqrt[3])*Pi^15 + 
   24300*(-13421107910217341970339791316803564506504936039427 + 
     1769973259382217811812944935331603630815371313536*Sqrt[3])*Pi^16 + 
   3307500*(-91394277857776477601220085660209473976015553383 + 
     8383698287748908974979283466061088395435128808*Sqrt[3])*Pi^17 - 
   221708377515625*(-660754394575766960438391106987171651511 + 
     119662392213879427092719074181202476208*Sqrt[3])*Pi^18)/
  (1329989530683431641454012525271680559713135718289244487155712000000*
   Pi^18), (-105483569251413961894273380289745539891200000 + 
   118196533146388233743990784000*(1009674633915825669 + 
     722376092909992*Sqrt[3])*Pi + 80588545327082886643630080000*
    (41122422949510182247 + 944832976083565200*Sqrt[3])*Pi^2 - 
   5074093594668181751635968000*(4714720227933625728639 + 
     353972548747751552200*Sqrt[3])*Pi^3 - 37210019694233332845330432000*
    (12743295944586644219657 + 394091491533136956000*Sqrt[3])*Pi^4 + 
   1916879802430201995062476800*(1530789140970006571383363 + 
     141882747732950683577144*Sqrt[3])*Pi^5 + 4474509342740901015552000*
    (6639967727385139748132123747 + 346372884725665905670253040*Sqrt[3])*
    Pi^6 - 646318016173685702246400*(267235093027980020998029462237 + 
     26917866457883596957903787960*Sqrt[3])*Pi^7 - 
   161579504043421425561600*(6516278139462149264823490085081 + 
     529060264549655586612673464000*Sqrt[3])*Pi^8 + 
   2194289561083500840960*(2468702917837109943799796005081497 + 
     274610570150624671367712805498376*Sqrt[3])*Pi^9 + 
   15112187059803724800*(1500969411448334059723470771597807169 + 
     167503754720314207417668035409681840*Sqrt[3])*Pi^10 - 
   16623405765784097280*(5799349869691198299040781847172821393 + 
     726224389746638228096738326754959480*Sqrt[3])*Pi^11 - 
   141938452707840*(2088153392889892697175734438923039033515857 + 
     291558183900991451460444240293832010951200*Sqrt[3])*Pi^12 + 
   1577093918976*(612423230388684989787280220215374689088030147 + 
     87851126437063241082654862985181149395729016*Sqrt[3])*Pi^13 + 
   43370082771840*(50796694795799110319338607023161272258987663 + 
     8421745378699135876092239279379688886507760*Sqrt[3])*Pi^14 - 
   14602721472*(338412363846794519847794093384146727753916891357 + 
     57930327312559441726787848960107123061711567480*Sqrt[3])*Pi^15 - 
   2105352*(3768406935818330529062673431319331401905786217358489 + 
     735785178129924216818598051271083618013823108515200*Sqrt[3])*Pi^16 + 
   8772300*(1098807449284997052512370149371567955683616331031773 + 
     263701251264099332467667490028830322118040875242984*Sqrt[3])*Pi^17 + 
   551250*(15786837583740107161364433025569708424953240420955777 + 
     3941675027595016555798409469275692445180960881790064*Sqrt[3])*Pi^18 - 
   80036724283140625*(24985136467664955360581060682025957030311 + 
     21302544775266377736533983290358353667592*Sqrt[3])*Pi^19)/
  (207414527289142531348036161341169126648382941538644256260907597824000000*
   Pi^19), (37744358750509108654902660024286970949795840000 - 
   339320190850875312183705600000*(158430371945510597823 + 
     82897960565922200*Sqrt[3])*Pi - 537256968847219244290867200000*
    (-2886883319322973315651 + 61487372687151481200*Sqrt[3])*Pi^2 - 
   179085656282406414763622400000*(-68940554278704146307459 + 
     4839299876878632610040*Sqrt[3])*Pi^3 + 5074093594668181751635968000*
    (-62757811769551847893095599 + 1421901607881910131180000*Sqrt[3])*Pi^4 + 
   22551527087414141118382080000*(-31224765032226815711983479 + 
     6687806328407047554309640*Sqrt[3])*Pi^5 - 268470560564454060933120000*
    (-100942474651694466871636008209 + 1727319617742919273478319600*Sqrt[3])*
    Pi^6 - 29830062284939340103680000*(-355271364975897122020481862513 + 
     374019692253716096585027003080*Sqrt[3])*Pi^7 + 
   323159008086842851123200*(-3874242499457870930237342844106357 + 
     53436553772242628047765975560000*Sqrt[3])*Pi^8 + 
   119688521513645500416000*(975252565490323394130044352130719 + 
     3783954629789342948237886431467480*Sqrt[3])*Pi^9 - 
   906731223588223488000*(-37662759892457593164645307303601070833 + 
     578767022733276558906183666570646800*Sqrt[3])*Pi^10 - 
   100747913732024832000*(-2239461854470989772174452139646347071 + 
     107514265772993246464343327718254215960*Sqrt[3])*Pi^11 + 
   425815358123520*(-1306722054857629225276130667039410212648466629 + 
     30008504767890787513619320958328274283820000*Sqrt[3])*Pi^12 + 
   946256351385600*(-193723551758191224653576941420957816681463061 + 
     160540610100519985758233113390889930764110040*Sqrt[3])*Pi^13 - 
   78854695948800*(-65679874455384934768584136927198187479719530593 + 
     2520986089228163293070013948434958750724100400*Sqrt[3])*Pi^14 - 
   8761632883200*(-397990843805873894118422327781881037458260491981 + 
     132619652766563096342838062321017467568544637160*Sqrt[3])*Pi^15 + 
   12632112*(-1924321242559327951201542494159537048346375505057476773 + 
     128447341820081573332537001120953162202430706463760000*Sqrt[3])*Pi^16 + 
   70178400*(-314477999636173530303051599678164506426216466323727053 + 
     57166021444704677223811530554385269826234395138438456*Sqrt[3])*Pi^17 - 
   135000*(-314432978555603509255633297239403146465442147791547623401 + 
     39731890810217395630598665925767898340926905996362965712*Sqrt[3])*
    Pi^18 - 18375000*
    (-2008007015920229624940285680811761853894370721615540283 + 
     196921646551276685459673005496954327753559933813501240*Sqrt[3])*Pi^19 + 
   2000918107078515625*(-9052451699571275343072413076950740146011459 + 
     1645379518786779948500762717587255452070368*Sqrt[3])*Pi^20)/
  (29867691929636524514117207233128354237367143581564772901570694086656000000\
00*Pi^20), (-52603136215005520805760140462488735234322595840000 + 
   44892061249570803801904250880000*(2017310880875237516457 + 
     988757581075052168*Sqrt[3])*Pi + 374100510413090031682535424000000*
    (8524892905475507311573 + 163529334104176522800*Sqrt[3])*Pi^2 - 
   26325591473513742970252492800000*(876969264266561368334385 + 
     70437448467673601748472*Sqrt[3])*Pi^3 - 10266980674670359758398472192000*
    (56722081291552355979896389 + 1465351829163622046700000*Sqrt[3])*Pi^4 + 
   745891758416222717490487296000*(5514480467210967645562368237 + 
     489684760794753286329152008*Sqrt[3])*Pi^5 + 
   169136453155606058387865600000*(281003543254066866070363129621 + 
     13462872477905034493139286288*Sqrt[3])*Pi^6 - 
   39465172402974746957168640000*(8563228207682579884807550728245 + 
     788309644567790297592467566136*Sqrt[3])*Pi^7 - 
   65775287338291244928614400*(34361835976702960510232727760850099 + 
     2733713630183684148792655671720000*Sqrt[3])*Pi^8 + 
   5278263798751766568345600*(2814480120295565172909457450611341859 + 
     281022284948185656783777327584361496*Sqrt[3])*Pi^9 + 
   131956594968794164208640000*(516764465595476565840698891350808255 + 
     58216425997142470702951122586968528*Sqrt[3])*Pi^10 - 
   133289489867468852736000*(2882438009123536114575869816226816178545 + 
     321818811004990729670107453470743762872*Sqrt[3])*Pi^11 - 
   17884245041187840*(74351127223203748102275408146976184791900759773 + 
     10494963380345116059253960745690823427433700000*Sqrt[3])*Pi^12 + 
   62594857644157440*(96054595883498191744788736408990565619441740967 + 
     12179382608386613455206794959869523208979329368*Sqrt[3])*Pi^13 + 
   1043247627402624000*(15637322787786636364016041913641952380077915481 + 
     2556923685674778105262446387770121623181056784*Sqrt[3])*Pi^14 - 
   3863880101491200*(14303459179873591503276112591471636358812922090775 + 
     2084558050216936414077218014054038331899772719656*Sqrt[3])*Pi^15 - 
   434519388576*(268125447496835506223145978976938741773979814084657139 + 
     49028733146701356054789948942122780363853983257680000*Sqrt[3])*Pi^16 + 
   1856920464*(143953525221713911711035590177101426723372210915020243219 + 
     24978494216987000549014787637021248754653868405237376216*Sqrt[3])*
    Pi^17 + 
   97200*(4211891876771731739468534467316153545264834948504844809459411 + 
     868353527505635004947733375833338281091131504070484168288208*Sqrt[3])*
    Pi^18 - 19845000*
    (25422562378024813804915431855113521930268936509079876759553 + 
     6128157155536626637492930791051750569209666606614948429560*Sqrt[3])*
    Pi^19 - 2025843750*
    (219290159084094408552719857243986301010579065285233539197 + 
     56038508753898896661600431689845595810776019339545030240*Sqrt[3])*
    Pi^20 + 98044987246847265625*
    (1064733764729506569387988072875048276941970987 + 
     890033130559540369882919912963850087381669944*Sqrt[3])*Pi^21)/
  (18967179082996378527444991281325830074897630860036893383413453572790026240\
0000000*Pi^21), (43020949998713816567525654886532533278196569210880000 - 
   3103965377827467005731665346560000*(29606402749245082079589 + 
     10936512848985716168*Sqrt[3])*Pi - 5431939411198067260030414356480000*
    (-625131275291298221530789 + 11097793838939681926800*Sqrt[3])*Pi^2 - 
   2011829411554839725937190502400000*(-13133503396366264342160145 + 
     1010294947015560397354472*Sqrt[3])*Pi^3 + 
   63707931365903257988011032576000*(-14031307792576433778716180009 + 
     260361549847216323246420000*Sqrt[3])*Pi^4 + 
   63707931365903257988011032576000*(-19682597332403895112231782753 + 
     7105526110369549989231348344*Sqrt[3])*Pi^5 - 
   613965324954849991947952128000*(-161692220857661124278273878270673 + 
     1728864583602766038476791858800*Sqrt[3])*Pi^6 - 
   2728734777577111075324231680000*(26105107091283125431626371184945 + 
     16069841580520076877791186154104*Sqrt[3])*Pi^7 + 
   47752858607599443818174054400*(-128520510155942642053463453942427157 + 
     604397292551579472645318991560000*Sqrt[3])*Pi^8 + 
   589541464291351158249062400*(13156999561508093853643624636883902041 + 
     4077155194105765473972887176651541672*Sqrt[3])*Pi^9 - 
   5278263798751766568345600*(-43996254710872169740019694767127218417443 + 
     144613496954605128389693043770625908400*Sqrt[3])*Pi^10 - 
   193536339287564774172672000*(1289997867449159825641612259330869287165 + 
     419087689688140936433518925898645405688*Sqrt[3])*Pi^11 + 
   12983961899902371840*(-426583218909990639966135404454975797716082609489 + 
     2995816546684559488562228848716869224320540000*Sqrt[3])*Pi^12 + 
   1442662433322485760*(2213705768440830253070033920305621391556891463963 + 
     1189016049648382502063576528839888017930440523416*Sqrt[3])*Pi^13 - 
   7573977774943050240*(-10856946116421769152060135141115261252324317947189 + 
     178489166583966117670010862113131510806897529200*Sqrt[3])*Pi^14 - 
   5610353907365222400*(161143081141181756610166893532225463516318585655 + 
     3939561203489300881158560986923358059003827098504*Sqrt[3])*Pi^15 + 
   8088745541184*(-88692128608076711246080605232486802972620922385245397703 + 
     2944328719537272882186958258753238329023837475272240000*Sqrt[3])*Pi^16 + 
   2696248513728*
    (-127707491371736976829884013950855208086739855018931474523 + 
     59126411476693508459618559660928876193465822586416380744*Sqrt[3])*
    Pi^17 - 26815536*
    (-120164710891993033256444353135732540796756460469406914607146997 + 
     7488662554392881952106000582408833107739909296207999510941200*Sqrt[3])*
    Pi^18 - 7840800*
    (-330011161255479397301601526343697905150928856181852154893337417 + 
     67501810184504381136183098476494512156254063368274694587377448*Sqrt[3])*
    Pi^19 + 9922500*
    (-551528977189552215958420384344095094074886872818831274547961061 + 
     67116046626465915001959673828344523170127840880304300110573088*Sqrt[3])*
    Pi^20 + 54472687500*
    (-82534639679691971212591777392212355864957919184528729324295 + 
     8578450505045210200156609685736420635525504879119648972744*Sqrt[3])*
    Pi^21 - 11863443456868519140625*
    (-188337262357335884697513075887675661705706528901 + 
     34345166899906384712046208352898084572465887152*Sqrt[3])*Pi^22)/
  (66096825668425779892440305617164252645003264021056566062519203010458683441\
15200000000*Pi^22)}


==> anc/plusZ_k6M1.txt <==
{(-3 + 2*Sqrt[3])/48, (209 - 108*Sqrt[3] - 216/Pi^2)/41472, 
 (216*(9 - 22*Sqrt[3]) + 1440*Pi + (-9171 + 5398*Sqrt[3])*Pi^2)/
  (5971968*Pi^2), (46656 + 432*(-1073 + 396*Sqrt[3])*Pi^2 - 
   10368*(5 + 18*Sqrt[3])*Pi^3 + (775483 - 369288*Sqrt[3])*Pi^4)/
  (3439853568*Pi^4), (46656*(-81 + 470*Sqrt[3]) - 10575360*Pi - 
   1296*(-50841 + 123314*Sqrt[3])*Pi^2 + 576*(89893 + 26244*Sqrt[3])*Pi^3 + 
   (-285809391 + 163017170*Sqrt[3])*Pi^4)/(4458050224128*Pi^4), 
 -(50388480 + 699840*(-1937 + 940*Sqrt[3])*Pi^2 - 3732480*(85 + 738*Sqrt[3])*
     Pi^3 - 648*(-17025767 + 10606440*Sqrt[3])*Pi^4 + 
    120960*(18049 + 62478*Sqrt[3])*Pi^5 + 
    5*(-4788364175 + 2232601212*Sqrt[3])*Pi^6)/(2139864107581440*Pi^6), 
 (-50388480*(-1215 + 14074*Sqrt[3]) + 442410854400*Pi + 
   143467200*(-16281 + 96098*Sqrt[3])*Pi^2 - 
   3110400*(2240981 + 1076004*Sqrt[3])*Pi^3 - 
   648*(-45914008005 + 113861306902*Sqrt[3])*Pi^4 + 
   4320*(5097837761 + 2763230760*Sqrt[3])*Pi^5 + 
   25*(-5144507625339 + 2890110713486*Sqrt[3])*Pi^6)/
  (41598958251383193600*Pi^6), 
 (1142810726400 + 1410877440*(-42015 + 28148*Sqrt[3])*Pi^2 - 
   11287019520*(2195 + 38142*Sqrt[3])*Pi^3 - 
   9797760*(-101858037 + 101642360*Sqrt[3])*Pi^4 + 
   174182400*(2860631 + 24416370*Sqrt[3])*Pi^5 + 
   2592*(-3293678007905 + 2725293377828*Sqrt[3])*Pi^6 - 
   48384*(44559950305 + 161015493618*Sqrt[3])*Pi^7 - 
   175*(-125219476775019 + 57901034178832*Sqrt[3])*Pi^8)/
  (37272666593239341465600*Pi^8), (76187381760*(-25515 + 534578*Sqrt[3]) - 
   30351021229670400*Pi - 9876142080*(-13162095 + 156528254*Sqrt[3])*Pi^2 + 
   13168189440*(75984307 + 55611036*Sqrt[3])*Pi^3 + 
   4572288*(-674849358765 + 4395758883158*Sqrt[3])*Pi^4 - 
   60963840*(124248048913 + 144810455400*Sqrt[3])*Pi^5 - 
   864*(-42732866709971865 + 108961020826137514*Sqrt[3])*Pi^6 + 
   1152*(21643839172902587 + 17395310833589556*Sqrt[3])*Pi^7 + 
   1225*(-132191614206315081 + 73588466486599414*Sqrt[3])*Pi^8)/
  (1014412894001601917327769600*Pi^8), 
 -(5183789454950400 + 380936908800*(-1154475 + 1069156*Sqrt[3])*Pi^2 - 
    20316635136000*(14939 + 469278*Sqrt[3])*Pi^3 - 
    24690355200*(-421144479 + 762912296*Sqrt[3])*Pi^4 + 
    131681894400*(91985857 + 1590091182*Sqrt[3])*Pi^5 + 
    3265920*(-54999800280585 + 92370307010212*Sqrt[3])*Pi^6 - 
    609638400*(206409678013 + 2138172034266*Sqrt[3])*Pi^7 - 
    216*(-8280496521052504749 + 8300799352306021360*Sqrt[3])*Pi^8 + 
    11520*(44369265208869437 + 171913800550461822*Sqrt[3])*Pi^9 + 
    6125*(-847491052096869813 + 390420495617366156*Sqrt[3])*Pi^10)/
  (162306063040256306772443136000*Pi^10), 
 (-82282372300800*(-688905 + 24446806*Sqrt[3]) + 1716478854838272000000*Pi + 
   17142160896000*(-342538875 + 7398364198*Sqrt[3])*Pi^2 - 
   30474952704000*(3196593287 + 3421036620*Sqrt[3])*Pi^3 - 
   14814213120*(-13376922898275 + 205511619135994*Sqrt[3])*Pi^4 + 
   1481421312000*(501211751755 + 1815838263864*Sqrt[3])*Pi^5 + 
   6998400*(-630408052952995905 + 4704454878387570986*Sqrt[3])*Pi^6 - 
   18662400*(353447574665677771 + 1061642865452338260*Sqrt[3])*Pi^7 - 
   1944*(-28012432124462228191035 + 73461373281989219752658*Sqrt[3])*Pi^8 + 
   7200*(4583692415351811814615 + 5030905421149807455792*Sqrt[3])*Pi^9 + 
   30625*(-7953613229574687556053 + 4400405768228456185450*Sqrt[3])*Pi^10)/
  (28397068789523243432906651074560000*Pi^10), 
 (554250768523296768000 + 1810212190617600*(-38519145 + 48893612*Sqrt[3])*
    Pi^2 - 24136162541568000*(3129125 + 166254354*Sqrt[3])*Pi^3 - 
   188563769856000*(-6747522507 + 34789554952*Sqrt[3])*Pi^4 + 
   9386285432832000*(534445691 + 16822195722*Sqrt[3])*Pi^5 + 
   46558955520*(-562073517260775 + 3997046241952316*Sqrt[3])*Pi^6 - 
   13036507545600*(5067938722475 + 161388801580806*Sqrt[3])*Pi^7 - 
   7698240*(-115097685109419417237 + 312964582392371782640*Sqrt[3])*Pi^8 + 
   821145600*(863830849801879021 + 12779000368152698862*Sqrt[3])*Pi^9 + 
   3888*(-2864763051116923801143765 + 3315607639604985069071276*Sqrt[3])*
    Pi^10 - 2217600*(1528374719226677070505 + 6427415749659187148298*Sqrt[3])*
    Pi^11 - 18528125*(-1921087371253191558561 + 883541533973307095368*
      Sqrt[3])*Pi^12)/(19991536427824363376766282356490240000*Pi^12), 
 (195502916586700800*(-22733865 + 1302715046*Sqrt[3]) - 
   242409172812031566544896000*Pi - 59737002290380800*
    (-11034191385 + 404441047154*Sqrt[3])*Pi^2 + 
   132748893978624000*(159352064965 + 242398848132*Sqrt[3])*Pi^3 + 
   82968058736640*(-266812621588575 + 11184786488253362*Sqrt[3])*Pi^4 - 
   2212481566310400*(-113709739542821 + 655422288328440*Sqrt[3])*Pi^5 - 
   73164072960*(-9621287287493806575 + 244797269171975670982*Sqrt[3])*Pi^6 + 
   1463281459200*(-4221309570079939895 + 15178597362187298172*Sqrt[3])*Pi^7 + 
   50808384*(-389463345480284300375955 + 3417866366572145315096338*Sqrt[3])*
    Pi^8 - 75271680*(25886774833418199374563 + 1705731139093731950939760*
      Sqrt[3])*Pi^9 - 1296*(-205009198358405335620554906055 + 
     552301972865406199899433388318*Sqrt[3])*Pi^10 + 
   43200*(3300843299558597821586167817 + 4761445859448457455070655652*
      Sqrt[3])*Pi^11 + 3705625*(-327482756509950182320176699 + 
     180374806268134513910143306*Sqrt[3])*Pi^12)/
  (2564994089835577118692621091467123752960000*Pi^12), 
 -(154077279643328315129856000 + 17790765409389772800*
     (-1513626345 + 2605430092*Sqrt[3])*Pi^2 - 284652246550236364800*
     (154990765 + 13276176786*Sqrt[3])*Pi^3 - 2718033604212326400*
     (231472017495 + 1855387142936*Sqrt[3])*Pi^4 + 
    120801493520547840000*(36432677243 + 1948820104314*Sqrt[3])*Pi^5 + 
    7550093345034240*(7740824426412075 + 29505440033823124*Sqrt[3])*Pi^6 - 
    80534329013698560*(-58428257825605 + 67934001884805558*Sqrt[3])*Pi^7 - 
    1664482659840*(337142836045729292481 + 2990723243957613885776*Sqrt[3])*
     Pi^8 + 1331586127872000*(-309388800683183341 + 42790176972533442114*
       Sqrt[3])*Pi^9 + 420323904*(-29391287486872670489196765 + 
      134804166473482041364750636*Sqrt[3])*Pi^10 - 
    2739889152*(3242204367773154345501815 + 90605419112488367027000646*
       Sqrt[3])*Pi^11 - 648*(-335863432710505547465640561792495 + 
      435778007098061208648123548847992*Sqrt[3])*Pi^12 + 
    7862400*(8645857955758683237684142859 + 39743332897913466907865753034*
       Sqrt[3])*Pi^13 + 337211875*(-2232042576900485468804961741 + 
      1025950870651108508002713956*Sqrt[3])*Pi^14)/
  (7469262789601200569632912618352264368619520000*Pi^14), 
 (-19214026642140954624000*(-177324147 + 15816508658*Sqrt[3]) + 
   316929918237807053617882988544000*Pi + 1618959652254469324800*
    (-423054493785 + 25061407705762*Sqrt[3])*Pi^2 - 
   4317225739345251532800*(9147765978029 + 19356665753988*Sqrt[3])*Pi^3 - 
   82447019327773900800*(-12637701917325 + 27683433492346054*Sqrt[3])*Pi^4 + 
   109929359103698534400*(-31622870805525919 + 53246620544437800*Sqrt[3])*
    Pi^5 + 4673867308830720*(132500878553770352325 + 
     14713867016089547386958*Sqrt[3])*Pi^6 - 174491046196346880*
    (-737047418874763045601 + 878382595502547306948*Sqrt[3])*Pi^7 - 
   2574954674772480*(-4970029581615284450901 + 451695336287171803647406*
      Sqrt[3])*Pi^8 + 67319076464640*(-17486111033347190842527311 + 
     26841043647473707326258000*Sqrt[3])*Pi^9 + 
   386358336*(-2562106017782137548432470863455 + 
     27119702196018917054651312737054*Sqrt[3])*Pi^10 - 
   11333177856*(-163751725540893637616943030637 + 
     793340529688564500840386001516*Sqrt[3])*Pi^11 - 
   1080*(-13947698473087332199986993098445188589 + 
     38542538589284926574758858482980711542*Sqrt[3])*Pi^12 + 
   352800*(20014372901161640613460316250628513 + 
     37283373377238955698164163656947320*Sqrt[3])*Pi^13 + 
   30686280625*(-2289173893758756176590074368025 + 
     1256580302603818182562909233578*Sqrt[3])*Pi^14)/
  (2642684929063221571140681547673977951732535132160000*Pi^14), 
 (9085629026007784086577348608000 + 153712213137127636992000*
    (-13697743059 + 31633017316*Sqrt[3])*Pi^2 - 573858929045276511436800*
    (8836455155 + 1176302044926*Sqrt[3])*Pi^3 - 6475838609017877299200*
    (49944871028727 + 112908021070168*Sqrt[3])*Pi^4 + 
   69075611829524024524800*(10277648654879 + 889226815323042*Sqrt[3])*Pi^5 + 
   659576154622191206400*(47603354333242257 + 70347747179769500*Sqrt[3])*
    Pi^6 - 351773949131835310080*(-133653379155732095 + 
     6295760724975330546*Sqrt[3])*Pi^7 - 9347734617661440*
    (97297948035371691488853 + 169362904210373893847824*Sqrt[3])*Pi^8 + 
   2791856739141550080*(-715845213247752670151 + 14142905945796536784342*
      Sqrt[3])*Pi^9 + 110158488760320*(80850740711991022531312245 + 
     277312786371793972663813268*Sqrt[3])*Pi^10 - 
   215421044686848*(-84187776553396632948037555 + 
     1638858538514315136583086354*Sqrt[3])*Pi^11 - 
   16982784*(-2067339551810131282169776387424679 + 
     18751806021462392702180017667666296*Sqrt[3])*Pi^12 + 
   16484622336*(290636192962873436214975655843 + 
     85039068703934371587880967310474*Sqrt[3])*Pi^13 + 
   1728*(-611446537089871677428866838754218756631 + 
     871989490363085007842339508409467344524*Sqrt[3])*Pi^14 - 
   5644800*(58522198611780113729819022558530245 + 
     295593963096375593189756506567310922*Sqrt[3])*Pi^15 - 
   30686280625*(-127303006149658060744279456712745 + 
     58514552846031715948287941914976*Sqrt[3])*Pi^16)/
  (676527341840184722212014476204538355643528993832960000*Pi^16), 
 (4150229754702446198784000*(-39897933075 + 5378994367202*Sqrt[3]) - 
   25181932941173311861797230802370560000*Pi - 2305683197056914554880000*
    (-18797246202735 + 1733826059037374*Sqrt[3])*Pi^2 + 
   7173236613065956392960000*(592849900289683 + 1715048381502108*Sqrt[3])*
    Pi^3 + 6475838609017877299200*(739127520384666075 + 
     47887775983903822886*Sqrt[3])*Pi^4 - 259033544360715091968000*
    (-4995852865877945207 + 4792009300291892520*Sqrt[3])*Pi^5 - 
   67303689247162368000*(8177580945302881533435 + 199556282446608730663394*
      Sqrt[3])*Pi^6 + 89738252329549824000*(-803932374316176792451813 + 
     553719963413838806900532*Sqrt[3])*Pi^7 + 
   28043203852984320*(583127240121144724162866975 + 
     12427228530631297313466976198*Sqrt[3])*Pi^8 - 
   581636820654489600*(-2255410980762729057040166633 + 
     1695783802959921441747069360*Sqrt[3])*Pi^9 - 
   16690680115200*(5757069335588266905943222759875 + 
     322723485098403180341229365458954*Sqrt[3])*Pi^10 + 
   66762720460800*(-137687189443065841563015295352981 + 
     147825426877287901893535305782124*Sqrt[3])*Pi^11 + 
   186624*(-18723986213102358741372002729476010105025 + 
     246466374462677326189936167317290536904414*Sqrt[3])*Pi^12 - 
   2488320*(-6643050209248834280042446620092694264419 + 
     17787226857619132386625597012680490024920*Sqrt[3])*Pi^13 - 
   129600*(-484374527077580372432757443064716021462523 + 
     1370835640810589885792558399591692577993902*Sqrt[3])*Pi^14 + 
   70560000*(358250649802519359717077459947978210099 + 
     858025906256009548087994676557856799044*Sqrt[3])*Pi^15 + 
   767157015625*(-389351977086856954928670541525783473 + 
     213153106180699733053099162450679894*Sqrt[3])*Pi^16)/
  (197275372880597864997023421261243384505653054601691136000000*Pi^16), 
 -(834060744587514579147800602214400000 + 70553905829941585379328000*
     (-3507570141075 + 10757988734404*Sqrt[3])*Pi^2 - 
    1505149991038753821425664000*(568837474735 + 114282378869094*Sqrt[3])*
     Pi^3 - 450761065024626795479040000*(264240369156807 + 
      334955937257752*Sqrt[3])*Pi^4 + 243890044844242517360640000*
     (657267658369633 + 88582897218149550*Sqrt[3])*Pi^5 + 
    110089256353303914086400*(135782992998667413225 + 
      118291524130777364572*Sqrt[3])*Pi^6 - 1761428101652862625382400*
     (-23615214191822616535 + 635886161281319498226*Sqrt[3])*Pi^7 - 
    286040679300440064000*(2393199392849587650004299 + 
      2197425490174678161857392*Sqrt[3])*Pi^8 + 3051100579204694016000*
     (-843655466145967159497763 + 10007267057135052661327230*Sqrt[3])*Pi^9 + 
    43339496863703040*(341732303401424643006029622225 + 
      421255949842323527177084797156*Sqrt[3])*Pi^10 - 
    3955130380450529280*(-12756336811739384951859712165 + 
      116568189369359226616677903054*Sqrt[3])*Pi^11 - 
    1559019571200*(87271883236093942636360806954499659 + 
      204222288455839229082218431184983336*Sqrt[3])*Pi^12 + 
    2269932495667200*(-159600302286532380691653338347631 + 
      1633882342895747067836147018375070*Sqrt[3])*Pi^13 + 
    3172608*(-27512758087024322951245235242139484151575 + 
      980749200499507741416307401103808457936428*Sqrt[3])*Pi^14 - 
    287649792*(-1359931795081959730639598971124256291035 + 
      47804430526402433905895796296173387110906*Sqrt[3])*Pi^15 - 
    16200*(-564965430068168699130516288324188465792106939 + 
      873154292615425790210832466687498205854765856*Sqrt[3])*Pi^16 + 
    2399040000*(1171675248578905261971147596417780484973 + 
      6533578402889366460047258805031237466862*Sqrt[3])*Pi^17 + 
    13041669265625*(-2749066054365786343172541598083317865 + 
      1264042845715041995972054154918936556*Sqrt[3])*Pi^18)/
  (107317802847045238558380741166116401171075261703319977984000000*Pi^18), 
 (-15239643659267382441934848000*(-2034794586825 + 404734103784214*Sqrt[3]) + 
   7452493841080321428087277198128615260160000*Pi + 
   10794747591981062563037184000*(-949291521653475 + 
     132347620395968182*Sqrt[3])*Pi^2 - 38381324771488222446354432000*
    (42742961966364911 + 166623708391139052*Sqrt[3])*Pi^3 - 
   39980546636966898381619200*(103251699246366877725 + 
     3659117514511594202554*Sqrt[3])*Pi^4 + 1865758843058455257808896000*
    (-737139669048003309481 + 472188556150708037400*Sqrt[3])*Pi^5 + 
   114582695388132645273600*(5058045888496765282239975 + 
     75132703504010966847671642*Sqrt[3])*Pi^6 - 916661563105061162188800*
    (-119350434828824511097455629 + 54693430455266970605776692*Sqrt[3])*
    Pi^7 - 1750568957318693191680*(16393716001311315086369311425 + 
     180909831098080578431775614698*Sqrt[3])*Pi^8 + 
   1296717746161994956800*(-2464845312200425560001385346541 + 
     1158979942091936450121613801200*Sqrt[3])*Pi^9 + 
   66979222425722880*(9634269395444125284690792842490075 + 
     110676396581206065817061870484829642*Sqrt[3])*Pi^10 - 
   2500557637226987520*(-17215377832442268290648079188349683 + 
     10011162789423429704294750208032724*Sqrt[3])*Pi^11 - 
   34949449728*(142009510463647604244051954893327965686525 + 
     3068803029839083588805900327363416618914058*Sqrt[3])*Pi^12 + 
   698988994560*(-368667602518650249209083863858487726955633 + 
     319555547860822909006396637729599048312200*Sqrt[3])*Pi^13 + 
   485409024*(-106020000763669992052486396643883689965772475 + 
     1810893515064968126662044057527423313434068094*Sqrt[3])*Pi^14 - 
   431474688*(-1087054497990379640102364548393154575426810077 + 
     2148966518022313022052503326702891571881193316*Sqrt[3])*Pi^15 - 
   48600*(-23603088245649941663207817085726384413814983521667 + 
     68314330902815547590164255017638367730726963223122*Sqrt[3])*Pi^16 + 
   79380000*(4892790903876622563531943036969372095316388815 + 
     15164369444450668987601746985633443875337864032*Sqrt[3])*Pi^17 + 
   221708377515625*(-25098256159140088843966992066870632475249 + 
     13710500188279838986735243298744170351250*Sqrt[3])*Pi^18)/
  (63839497472804718789792601213040666866230514477883735383474176000000*
   Pi^18), (314230050153261272653112263042588999680000 + 
   579106459052160532793524224000*(-200590552787625 + 
     809468207568428*Sqrt[3])*Pi^2 - 69492775086259263935222906880000*
    (8150336941057 + 2412417298745322*Sqrt[3])*Pi^3 - 
   59273959027568014533637177344000*(2396877027287085 + 
     2012713864474312*Sqrt[3])*Pi^4 + 20418864778431734341460557824000*
    (6698541022454723 + 1364841942894961722*Sqrt[3])*Pi^5 + 
   1519260772204742138501529600*(15163777453491411998175 + 
     8839964155511396843108*Sqrt[3])*Pi^6 - 141797672072442599593476096000*
    (-719853169671693288181 + 13887974317736197003014*Sqrt[3])*Pi^7 - 
   1088535606187260130099200*(1366996480203529588417472727 + 
     799368845899939379497284016*Sqrt[3])*Pi^8 + 69666278795984648326348800*
    (-127343073795631315828259579 + 1095021419576350544498611134*Sqrt[3])*
    Pi^9 + 6047420034373667389440*(8298977296271409734159569121775 + 
     5844116775327056334012120407356*Sqrt[3])*Pi^10 - 
   689853840958181317017600*(-406478324309395763901190844563 + 
     2525257757125631825198895937842*Sqrt[3])*Pi^11 - 
   97892709699133440*(9380263163981128900342683090697887525 + 
     9375478976852486869154520519243172504*Sqrt[3])*Pi^12 + 
   190042380429251051520*(-21298520257073997529106010778685033 + 
     123246987573283256732979471791327298*Sqrt[3])*Pi^13 + 
   1328079089664*(5985769833965989790380268427103525103413275 + 
     11183056518867080530807361899457093105958116*Sqrt[3])*Pi^14 - 
   53123163586560*(-473492581872876565871312646716228500478933 + 
     3278851729383683320400437560682600731429942*Sqrt[3])*Pi^15 - 
   135628992*(37869067271388571550825979660151311411914432421 + 
     1018097939934490607278192444889818626756445400608*Sqrt[3])*Pi^16 + 
   229544534016*(-158276509710296279133051784484642456443621861 + 
     2667597006557397448779452453977674476887351026*Sqrt[3])*Pi^17 + 
   97200*(-3774139952397999415174735194268215513040187812115601 + 
     6254763371122177653037785619999575730085748996433772*Sqrt[3])*Pi^18 - 
   6032880000*(18062585991115804915311809984326234689898226527 + 
     111743348328020091396498592174727101642017266742*Sqrt[3])*Pi^19 - 
   4212459172796875*(-358943051568784368625622636154930356867757 + 
     165136859304550691527099666505932172151320*Sqrt[3])*Pi^20)/
  (77628828926930538048387803075057450909336305605106622226304598016000000*
   Pi^20)}


==> anc/plusZ_k6M2.txt <==
{(90 - 36*Sqrt[3] + 21*Pi - 16*Sqrt[3]*Pi)/(432*Pi), 
 (2052 - 432*Sqrt[3] + 60*(-15 + 14*Sqrt[3])*Pi + (301 - 352*Sqrt[3])*Pi^2)/
  (124416*Pi^2), (1944*(131 - 50*Sqrt[3]) - 324*(-471 + 436*Sqrt[3])*Pi + 
   54*(-7303 + 1894*Sqrt[3])*Pi^2 + (-65787 + 81680*Sqrt[3])*Pi^3)/
  (161243136*Pi^3), (-11664*(-697 + 184*Sqrt[3]) + 
   12960*(-609 + 590*Sqrt[3])*Pi - 648*(39545 + 2548*Sqrt[3])*Pi^2 - 
   24*(-379581 + 629402*Sqrt[3])*Pi^3 + (-6592151 + 8480576*Sqrt[3])*Pi^4)/
  (92876046336*Pi^4), 
 -(1049760*(-5525 + 2042*Sqrt[3]) + 291600*(-23133 + 22408*Sqrt[3])*Pi - 
    97200*(-490081 + 115222*Sqrt[3])*Pi^2 - 5400*(-1472361 + 4804172*Sqrt[3])*
     Pi^3 + 18*(-4142430005 + 780758402*Sqrt[3])*Pi^4 + 
    25*(-311149185 + 613406096*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 (-6298560*(-36283 + 10444*Sqrt[3]) + 10497600*(-36879 + 36278*Sqrt[3])*Pi - 
   874800*(2750171 + 44536*Sqrt[3])*Pi^2 - 
   64800*(-12349059 + 42244538*Sqrt[3])*Pi^3 + 
   324*(20950942771 + 7225504892*Sqrt[3])*Pi^4 + 
   180*(-8904762795 + 29019832294*Sqrt[3])*Pi^5 - 
   25*(-95720652305 + 131863234976*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (-793618560*(-317651 + 114746*Sqrt[3]) - 
   1543147200*(-319587 + 314636*Sqrt[3])*Pi + 
   154314720*(-30986263 + 5063950*Sqrt[3])*Pi^2 + 
   14288400*(61908717 + 330582488*Sqrt[3])*Pi^3 - 
   95256*(-345544618163 + 39494691698*Sqrt[3])*Pi^4 - 
   79380*(116392610553 + 199744955380*Sqrt[3])*Pi^5 + 
   18*(-2983064560118171 + 418588854675470*Sqrt[3])*Pi^6 + 
   1225*(-2416472762745 + 8805700476016*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), (-4761711360*(-2423665 + 729712*Sqrt[3]) + 
   10581580800*(-2895873 + 2869286*Sqrt[3])*Pi - 
   1234517760*(190075793 + 17628124*Sqrt[3])*Pi^2 - 
   137168640*(739099299 + 3119249042*Sqrt[3])*Pi^3 + 
   1143072*(1698429991225 + 708604491272*Sqrt[3])*Pi^4 + 
   1270080*(986023778523 + 2210166648166*Sqrt[3])*Pi^5 - 
   432*(13284261207342997 + 8691019455595556*Sqrt[3])*Pi^6 + 
   (561634794521016912 - 5596147368370632864*Sqrt[3])*Pi^7 + 
   1225*(-2097491932374853 + 3057753222426496*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 (-85710804480*(-22987301 + 8166002*Sqrt[3]) - 
   214277011200*(-27742497 + 27507968*Sqrt[3])*Pi + 
   28570268160*(-2182215793 + 100446574*Sqrt[3])*Pi^2 + 
   3703553280*(27359722767 + 24393146756*Sqrt[3])*Pi^3 + 
   185177664*(4945644637441 + 360220023758*Sqrt[3])*Pi^4 - 
   51438240*(35627183862387 + 11796552901192*Sqrt[3])*Pi^5 + 
   23328*(-268468812174487373 + 1791805149822014*Sqrt[3])*Pi^6 + 
   3888*(1154644054704602421 + 651140648816386468*Sqrt[3])*Pi^7 - 
   162*(-66067760126675553727 + 6846746656624176550*Sqrt[3])*Pi^8 - 
   1225*(-131274958349678919 + 1710683171819860784*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 (-2571324134400*(-196818403 + 60881044*Sqrt[3]) + 
   35712835200000*(-55261443 + 54959302*Sqrt[3])*Pi - 
   1071385056000*(13912719587 + 4027868560*Sqrt[3])*Pi^2 - 
   158723712000*(322788710973 + 238301850434*Sqrt[3])*Pi^3 + 
   1851776640*(111382246788763 + 107192192072756*Sqrt[3])*Pi^4 + 
   15431472000*(72482449615185 + 31293628990166*Sqrt[3])*Pi^5 - 
   1749600*(1032179340342646351 + 1109536637593088600*Sqrt[3])*Pi^6 - 
   388800*(10435957638356922711 + 9352804691192383438*Sqrt[3])*Pi^7 + 
   972*(6349178712115214077889 + 6424021880739353833108*Sqrt[3])*Pi^8 + 
   300*(1332608620072777131711 + 25086803764464794717906*Sqrt[3])*Pi^9 - 
   30625*(-110982485744034950227 + 169979228277256556320*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 (-509122178611200*(-1998043811 + 700953794*Sqrt[3]) - 
   1555651101312000*(-2870566683 + 2856391412*Sqrt[3])*Pi - 
   259275183552000*(166834483879 + 27144789962*Sqrt[3])*Pi^2 + 
   43212530592000*(6106742189013 + 1657201429664*Sqrt[3])*Pi^3 + 
   576167074560*(1719980820749507 + 846619257826822*Sqrt[3])*Pi^4 - 
   1120324867200*(7582935297760161 + 95484614244988*Sqrt[3])*Pi^5 - 
   3810628800*(3882569865650791663 + 1399199276089677794*Sqrt[3])*Pi^6 + 
   211701600*(305214657121016754423 + 12327818960591890504*Sqrt[3])*Pi^7 + 
   705672*(152155327626390169394929 + 14322135271640429560634*Sqrt[3])*Pi^8 - 
   65340*(1878548257155286217767335 + 528856035266223154953868*Sqrt[3])*
    Pi^9 + 450*(-427890776841488502728997721 + 31628230913192736464620954*
      Sqrt[3])*Pi^10 + 3705625*(974046046996895581473 + 
     9922367681777827618384*Sqrt[3])*Pi^11)/
  (30924407911790812098435343020195840000*Pi^11), 
 (-3054733071667200*(-18774510889 + 5911375144*Sqrt[3]) + 
   10182443572224000*(-30846214689 + 30741397118*Sqrt[3])*Pi - 
   1866781321574400*(1010641038377 + 771339526852*Sqrt[3])*Pi^2 - 
   1728501223680000*(15236247169383 + 3059464504834*Sqrt[3])*Pi^3 + 
   5185503671040*(4300028843820337 + 17967487219268048*Sqrt[3])*Pi^4 + 
   11523341491200*(84981863277356667 + 6141323900953246*Sqrt[3])*Pi^5 - 
   9145509120*(34142814612585384589 + 185056591385593656044*Sqrt[3])*Pi^6 - 
   76212576000*(126269310421637021841 + 23367185604884642182*Sqrt[3])*Pi^7 + 
   12702096*(394659152827137752491907 + 953046688588657203023128*Sqrt[3])*
    Pi^8 + 1568160*(17547850554484861015347381 + 10402686156709976439413338*
      Sqrt[3])*Pi^9 - 648*(35059505624471931418969323119 + 
     50490332826293015931386409004*Sqrt[3])*Pi^10 - 
   1800*(3304379954479967115203171751 + 19159383012343351767389792914*
      Sqrt[3])*Pi^11 + 3705625*(-4098772363391739799853467 + 
     6562151614582084317440704*Sqrt[3])*Pi^12)/
  (53437376871574523306096272738898411520000*Pi^12), 
 -(714807538770124800*(-202263457973 + 70283569514*Sqrt[3]) + 
    2581249445558784000*(-343059569097 + 342019183640*Sqrt[3])*Pi + 
    516249889111756800*(12806164899073 + 7859967848378*Sqrt[3])*Pi^2 - 
    105162014448691200*(1270010254012167 + 38584555680956*Sqrt[3])*Pi^3 - 
    1752700240811520*(92380101224240597 + 187721895883224334*Sqrt[3])*Pi^4 - 
    4381750602028800*(-1569789356646252651 + 201264973623109952*Sqrt[3])*
     Pi^5 + 27820638743040*(152105899054683788411 + 259556468580501929446*
       Sqrt[3])*Pi^6 + 1545591041280*(-68471136437165242970973 + 
      9221644762517208705716*Sqrt[3])*Pi^7 - 
    38639776032*(2070252949609171408889003 + 1526173605471687393990586*
       Sqrt[3])*Pi^8 - 1192585680*(-507184014343510052642728077 + 
      34285071352542648746533256*Sqrt[3])*Pi^9 + 
    657072*(983336231995433408383433176423 + 188530144207704253389679789478*
       Sqrt[3])*Pi^10 - 109512*(9234885985509267120443817726483 + 
      1399699421854649664648892441084*Sqrt[3])*Pi^11 + 
    450*(-2704192071079953618667068207281905 + 
      132258026337336005210708869889626*Sqrt[3])*Pi^12 + 
    626250625*(93045988757550509160096027 + 362373790558049363520704336*
       Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*
   Pi^13), (-30021916628345241600*(-2054027722123 + 654763468636*Sqrt[3]) + 
   116751897999120384000*(-3929982990351 + 3921395739782*Sqrt[3])*Pi - 
   25296244566476083200*(56264724588011 + 144299336933416*Sqrt[3])*Pi^2 + 
   5621387681439129600*(-16715025976555389 + 179008548390838*Sqrt[3])*Pi^3 + 
   515293870798586880*(-129930896423506969 + 638690742972200188*Sqrt[3])*
    Pi^4 - 286274372665881600*(-18846022881159560661 + 
     1429730234465827082*Sqrt[3])*Pi^5 - 292116706801920*
    (-8697017763560026472969 + 33500806967348706300176*Sqrt[3])*Pi^6 + 
   908807532272640*(-109858130238649145606961 + 2640873994770585879062*
      Sqrt[3])*Pi^7 + 3786698051136*(-4952111045025938848063643 + 
     34741641475300768006762316*Sqrt[3])*Pi^8 + 
   701240379840*(1064056360252836018719013951 + 113815958527892314904191658*
      Sqrt[3])*Pi^9 - 96589584*(1213229875520947955566160396957 + 
     8293014028862586895886697326152*Sqrt[3])*Pi^10 - 
   21464352*(88161466765698391725598978630833 + 
     40912086041117888636746958786914*Sqrt[3])*Pi^11 + 
   108*(9143673164311903989352102306959164783 + 
     18021857482482350011315983656332090156*Sqrt[3])*Pi^12 + 
   14700*(34135919301467960353851486977358813 + 
     127167403735029777060958391856519446*Sqrt[3])*Pi^13 - 
   30686280625*(-26057684495195466968671135475 + 
     43445678949660712926594399584*Sqrt[3])*Pi^14)/
  (55055936022150449398764198909874540661094481920000*Pi^14), 
 -(2701972496551071744000*(-23331688268531 + 8047584877514*Sqrt[3]) + 
    11258218735629465600000*(-46357037837907 + 46267300521692*Sqrt[3])*Pi + 
    2626917704980208640000*(777228909120823 + 1703906541908258*Sqrt[3])*
     Pi^2 + 632406114161902080000*(-269735037758192829 + 
      25267090629410968*Sqrt[3])*Pi^3 - 12648122283238041600*
     (-3731629104480962989 + 37968185245846533886*Sqrt[3])*Pi^4 - 
    193235201549470080000*(-67267903070497849077 + 13820540027959969228*
       Sqrt[3])*Pi^5 + 43817506020288000*(-39670965235083207223621 + 
      389697944515450205954914*Sqrt[3])*Pi^6 + 21908753010144000*
     (-15366047877154672986041583 + 3401006095605717316816736*Sqrt[3])*Pi^7 - 
    1022408473806720*(33690129287895957804560599 + 
      270390667509259153950608654*Sqrt[3])*Pi^8 - 
    157779085464000*(-24395047780226470022512397811 + 
      4825083072174669208187684428*Sqrt[3])*Pi^9 + 
    130395938400*(11805356528635807858234106845037 + 
      15073042353663969339474801146182*Sqrt[3])*Pi^10 + 
    7244218800*(-2590376518153321198283488004663361 + 
      323532547275046890653020110064712*Sqrt[3])*Pi^11 - 
    1944*(7488049199775255795722763033525306244087 + 
      2159891502987583887445905121557680041142*Sqrt[3])*Pi^12 + 
    153900*(188071304427903339883217693924551236531 + 
      14287816036070043454904909292482966396*Sqrt[3])*Pi^13 - 
    1653750*(-17420770108684865364908070351433436753 + 
      475573058057124167850102373796467562*Sqrt[3])*Pi^14 - 
    767157015625*(2760067542407346569104503731751 + 
      6849654694153689266088619089392*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (-16211834979306430464000*(-253235427068641 + 81449334081760*Sqrt[3]) + 
   72052599908028579840000*(-561365336481729 + 560554270117718*Sqrt[3])*Pi - 
   18013149977007144960000*(-2536785438534847 + 27778906132858540*Sqrt[3])*
    Pi^2 + 4670075919964815360000*(-3727123884919379811 + 
     447789335938116862*Sqrt[3])*Pi^3 + 101184978265904332800*
    (-279164040734778494423 + 602292838767639410840*Sqrt[3])*Pi^4 - 
   337283260886347776000*(-4262821989095317340571 + 
     652579974614245370282*Sqrt[3])*Pi^5 - 2103240288973824000*
    (-666914273349828826529023 + 1287247690812746209836580*Sqrt[3])*Pi^6 + 
   233693365441536000*(-182972364766625498662280841 + 
     21644532612342222167675522*Sqrt[3])*Pi^7 + 
   1752700240811520*(-15945508950786362961208600981 + 
     33979698618362975973118433200*Sqrt[3])*Pi^8 - 
   33322942849996800*(-17859589867100199720661999401 + 
     910893803920292714182246102*Sqrt[3])*Pi^9 - 
   2086335014400*(-103441285110149452308178128701717 + 
     324616083640606775281627144655540*Sqrt[3])*Pi^10 - 
   695445004800*(5494676953101736879343196138673443 + 
     409044369836835315772418115229394*Sqrt[3])*Pi^11 + 
   46656*(-1557547559445195156592726423930981262107 + 
     79755871720656447938131539891938881944040*Sqrt[3])*Pi^12 + 
   51840*(173316629723919995203157887990486067413527 + 
     68530115380354440368544608563025431341406*Sqrt[3])*Pi^13 - 
   64800*(48857632562947547346911379495313445904535 + 
     129646768514564074961370646521539074105676*Sqrt[3])*Pi^14 - 
   2940000*(890845898960155780516320656087264905449 + 
     2562745946393538967113638932533611945390*Sqrt[3])*Pi^15 + 
   767157015625*(-4072491240021913576688261822596181 + 
     7050417322042021625686434631163648*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16), 
 -(4960821503667767721984000*(-3017323204631621 + 1034691000133346*Sqrt[3]) + 
    23426101545097792020480000*(-6974093689636209 + 6965206264812848*Sqrt[3])*
     Pi + 6246960412026077872128000*(-25093963358023919 + 
      356644464965945186*Sqrt[3])*Pi^2 + 8676333905591774822400000*
     (-12013963749376451763 + 2004301324289100188*Sqrt[3])*Pi^3 - 
    40489558226094949171200*(-3114200976481197002587 + 
      7756574150119076634262*Sqrt[3])*Pi^4 - 146212293594231760896000*
     (-75960798799287270317667 + 19215158108639429328584*Sqrt[3])*Pi^5 + 
    198928290604396953600*(-35191787903639074784845843 + 
      82203404523257910225189202*Sqrt[3])*Pi^6 + 3039182217567175680000*
     (-143411786256056009587246797 + 38988032173046095426280684*Sqrt[3])*
     Pi^7 - 1013060739189058560*(-145071102002635843201268081657 + 
      422856783339350270377622482682*Sqrt[3])*Pi^8 - 
    281405760885849600*(-29542813371712518868350483556821 + 
      7824926276852756944553294352512*Sqrt[3])*Pi^9 + 
    2170622948981760*(-303785086640544067348737899893199 + 
      2706485057238521191030384293328466*Sqrt[3])*Pi^10 + 
    3014754095808000*(-26482790990883301263996539883761571 + 
      6182591086973729648742601028693708*Sqrt[3])*Pi^11 - 
    242704512*(73364681113957515677700359153478217083629 + 
      157554405073933337592347095075824704080246*Sqrt[3])*Pi^12 - 
    67417920*(-5199868295571151399092765887490881345026863 + 
      835922034495421128187024360066117374814616*Sqrt[3])*Pi^13 + 
    4494528*(47020589570038961382006830280670890184873607 + 
      18148530435450393518936232526635189997527622*Sqrt[3])*Pi^14 - 
    6242400*(81841954797684923130496268367975755356771101 + 
      2137665803920256948865707057378562590640068*Sqrt[3])*Pi^15 + 
    551250*(-797774089132777214908420087923915295149975695 + 
      6591521534560889172783119120012380043440262*Sqrt[3])*Pi^16 + 
    1108541887578125*(38216822152070742091295075806169013 + 
      70869415253851002954388841869501168*Sqrt[3])*Pi^17)/
  (513113244862435046857257918700494043099203595018998644736000000*Pi^17), 
 (-29764929022006606331904000*(-34708483583359411 + 
     11238405485202724*Sqrt[3]) + 148824645110033031659520000*
    (-88708216201486863 + 88621466405718446*Sqrt[3])*Pi - 
   42166982781176025636864000*(-2099891700569293069 + 
     5612710129401099712*Sqrt[3])*Pi^2 + 12493920824052155744256000*
    (-867484774824384570429 + 160384551637537673518*Sqrt[3])*Pi^3 + 
   312348020601303893606400*(-75642989259906075914261 + 
     120868948721127800947364*Sqrt[3])*Pi^4 - 1214686746782848475136000*
    (-1006846743079627251168021 + 199518023558391535335362*Sqrt[3])*Pi^5 - 
   1790354615439572582400*(-887745632133333293349462881 + 
     1312513037079119006197867208*Sqrt[3])*Pi^6 + 
   1193569743626381721600*(-44644627321623837736553614551 + 
     7505216617254884160201344642*Sqrt[3])*Pi^7 + 
   54705279916209162240*(-930620425725221418424087127363 + 
     1406689817833619909270322630932*Sqrt[3])*Pi^8 - 
   3376869130630195200*(-350133114229056567632127648096699 + 
     42893319448461468364182696764918*Sqrt[3])*Pi^9 - 
   4186201401607680*(-199292404782043449373764349437200299 + 
     338999694210911204170068819501254512*Sqrt[3])*Pi^10 + 
   13023737693890560*(-1070453512097535203536458728535430983 + 
     60460203070553043491556505000052186*Sqrt[3])*Pi^11 + 
   4368681216*(-1422517438425024214975285701760761774442157 + 
     3306336027929476358041366929846798675686228*Sqrt[3])*Pi^12 + 
   7281135360*(11130553367490617006157582597473238832222533 + 
     669547171926725764204114329877159318786574*Sqrt[3])*Pi^13 - 
   121352256*(-81009635745848440890890027858136232203118547 + 
     608008609156912942611656697111974331007728776*Sqrt[3])*Pi^14 - 
   8989056*(20099923339574371888355169370641692531427972183 + 
     7118590532022078544620747624791815139895561614*Sqrt[3])*Pi^15 + 
   24300*(1817526710538871536453887430533563624702580290561 + 
     6490917930915878157060664778368920485514397786004*Sqrt[3])*Pi^16 + 
   3307500*(16811555042143994677673707967004946793306721423 + 
     40578205020588719047510672914887904183031070066*Sqrt[3])*Pi^17 - 
   221708377515625*(-243154109900886779700788783690542248863 + 
     436067051089665345946502236231830044192*Sqrt[3])*Pi^18)/
  (1329989530683431641454012525271680559713135718289244487155712000000*
   Pi^18), -(10179605725526259365511168000*(-431982891105795779 + 
      147448378725512018*Sqrt[3]) + 53725696884721924429086720000*
     (-1154378138575717131 + 1153384871447965892*Sqrt[3])*Pi + 
    16117709065416577328726016000*(-27661712198226536249 + 
      76467614719171410170*Sqrt[3])*Pi^2 + 5074093594668181751635968000*
     (-14145739298120777398437 + 3021027332813890749904*Sqrt[3])*Pi^3 - 
    676545812622424233551462400*(-191688407612640969558713 + 
      330107111788596480500606*Sqrt[3])*Pi^4 - 563788177185353527959552000*
     (-18181286076496644608958321 + 5171541011885482389674612*Sqrt[3])*Pi^5 + 
    894901868548180203110400*(-10959750783132662540239521589 + 
      17873482196453650377959751130*Sqrt[3])*Pi^6 + 
    646318016173685702246400*(-880355699424330782701735296231 + 
      267959416764279397521751935752*Sqrt[3])*Pi^7 - 
    32315900808684285112320*(-11034150863838484772823454888483 + 
      18943210780524937622280058264066*Sqrt[3])*Pi^8 - 
    10971447805417504204800*(-1486566620427552290886806099153067 + 
      453397732283809617844786801844404*Sqrt[3])*Pi^9 + 
    3022437411960744960*(-2144508054828310774365600599770345583 + 
      4439646143555227639648187034571164230*Sqrt[3])*Pi^10 + 
    1511218705980372480*(-170945527263282034144886519772966934089 + 
      49666831476486134193079016853884206688*Sqrt[3])*Pi^11 - 
    28387690541568*(-1520674211716969726282973119407847188659827 + 
      5805934182380331051032361580139451644562394*Sqrt[3])*Pi^12 - 
    7885469594880*(-279678252555355929199134232075279689244234737 + 
      71756456892782262546739511400795254229520324*Sqrt[3])*Pi^13 + 
    788546959488*(331773099989493221715068373958704175178974189 + 
      1276735997780460509496302986570248272181011750*Sqrt[3])*Pi^14 + 
    14602721472*(-615154303874177338520704896886427143945195573911 + 
      114089389742142687219316647761137197499376377912*Sqrt[3])*Pi^15 - 
    2105352*(2085854706094297843123516213933052638153809455655977 + 
      1012975395134767712062607137785665836725359129763370*Sqrt[3])*Pi^16 - 
    8772300*(-1430183770931387228918858191185513515820661358176131 + 
      13497116261787795224253948829173956619655439813188*Sqrt[3])*Pi^17 + 
    551250*(17441078712608516904262351841166212383581835224414797 + 
      152745698076120348663589972092701930636465325925150*Sqrt[3])*Pi^18 - 
    80036724283140625*(14046313856592894110616833278698335975421 + 
      21044357630340480103238753131483131479440*Sqrt[3])*Pi^19)/
  (207414527289142531348036161341169126648382941538644256260907597824000000*
   Pi^19), (-305388171765787780965335040000*(-5231991311678879641 + 
     1702798871348166040*Sqrt[3]) + 42415023856359414022963200000000*
    (-613856737594906377 + 613442247792076766*Sqrt[3])*Pi - 
   537256968847219244290867200000*(-663580916028067059751 + 
     1199095993017504550804*Sqrt[3])*Pi^2 + 179085656282406414763622400000*
    (-212669974578415030683843 + 48136237235443078326406*Sqrt[3])*Pi^3 + 
   5074093594668181751635968000*(-18906962050217540728278239 + 
     25823585601086698174851680*Sqrt[3])*Pi^4 - 
   112757635437070705591910400000*(-50062925826870217110253119 + 
     11319290421815711268500554*Sqrt[3])*Pi^5 - 268470560564454060933120000*
    (-31624094731628174963342002469 + 40622643887326568036886435236*Sqrt[3])*
    Pi^6 + 29830062284939340103680000*(-11356990267548809785130854747881 + 
     2227455003894665494323189749402*Sqrt[3])*Pi^7 + 
   323159008086842851123200*(-1204356220437008648690699629578157 + 
     1541587552905314685998531781699400*Sqrt[3])*Pi^8 - 
   598442607568227502080000*(-18275653266422983290986000089042353 + 
     2895586739186061728870733099205918*Sqrt[3])*Pi^9 - 
   906731223588223488000*(-11174225469714182821635135120567429773 + 
     14957041635208372222536615075253932332*Sqrt[3])*Pi^10 + 
   100747913732024832000*(-2021103639721881373167575269950965283087 + 
     230223632566557104074103744029369242254*Sqrt[3])*Pi^11 + 
   425815358123520*(-346763402404463721712291267007317593180989989 + 
     520974605536880043175983904299010458451761520*Sqrt[3])*Pi^12 - 
   4731281756928000*(-454081441830337251289490104333213521921605469 + 
     24076983074229539166332349936848335142660974*Sqrt[3])*Pi^13 - 
   78854695948800*(-13421434052736583892698789463344769432957786053 + 
     26420877450401394879115890906463773455926595572*Sqrt[3])*Pi^14 - 
   8761632883200*(1327307379383388501987726767188384912843809175317 + 
     72522318664726693975551602607203318084278392286*Sqrt[3])*Pi^15 + 
   12632112*(-172660289485687855129615929835978619731683863433066413 + 
     797274398607176845554868606589285642400287932493536280*Sqrt[3])*Pi^16 + 
   70178400*(354949261372125161583768739023136752316175506380611073 + 
     116253427080701697625692466486336473429614880007793522*Sqrt[3])*Pi^17 - 
   945000*(4474754017729175759185073828729279711538355113178678045 + 
     21832769193084068577122209900602147464463232113453445316*Sqrt[3])*
    Pi^18 - 18375000*
    (432038479588916858566017245417696434758867169351405851 + 
     916483900845628599927185583312829529711301554722750570*Sqrt[3])*Pi^19 + 
   2000918107078515625*(-3274296323588650215233203807922133717784595 + 
     6070985271995580875721030005402037831017792*Sqrt[3])*Pi^20)/
  (29867691929636524514117207233128354237367143581564772901570694086656000000\
00*Pi^20), -(38478909642489260401632215040000*(-67781110263000895445 + 
      23049391456374703322*Sqrt[3]) + 224460306247854019009521254400000*
     (-208269026526570608409 + 208145431828936226888*Sqrt[3])*Pi + 
    823021122908798069701577932800000*(-844024195997250391933 + 
      1557341465971594401502*Sqrt[3])*Pi^2 + 26325591473513742970252492800000*
     (-3529429358632879913369463 + 864797687050528165520596*Sqrt[3])*Pi^3 - 
    789767744205412289107574784000*(-257226465672206687938143115 + 
      369773644640175925250102686*Sqrt[3])*Pi^4 - 
    3729458792081113587452436480000*(-4614941247426344252565167451 + 
      1414522104957735342784415312*Sqrt[3])*Pi^5 + 
    372100196942333328453304320000*(-53987727800422457691434968213 + 
      74020796552422160374477140982*Sqrt[3])*Pi^6 + 
    39465172402974746957168640000*(-32612366204878538787829267164459 + 
      10659373321521003372351291311228*Sqrt[3])*Pi^7 - 
    65775287338291244928614400*(-15933002112360491791775223939649865 + 
      21977720952233925863786726452243922*Sqrt[3])*Pi^8 - 
    26391318993758832841728000*(-1961993239830698659589603839287163677 + 
      650234069243704144683696087756157304*Sqrt[3])*Pi^9 + 
    2399210817614439349248000*(-13045661292274718463229980163193463311 + 
      19133102635656907449592161969753238874*Sqrt[3])*Pi^10 + 
    133289489867468852736000*(-9159199688021592705196688889156532243623 + 
      2978390242602065570711571636516890411716*Sqrt[3])*Pi^11 - 
    196726695453066240*(-2626072324162753223217230493528901086758037325 + 
      4528082457288995165394601021466430446863488994*Sqrt[3])*Pi^12 - 
    312974288220787200*(-54384726857119317855952958834646059338361024001 + 
      16727151435258825246810012439229521163134559552*Sqrt[3])*Pi^13 + 
    208649525480524800*(-17816466513475043873422493771106127652458219811 + 
      48370906490474842655979313496837532199484454794*Sqrt[3])*Pi^14 + 
    3863880101491200*(-34520545087886140765167610926903786889915065215769 + 
      9417912683838273936312082796970092555812500605348*Sqrt[3])*Pi^15 - 
    367670251872*(18088344056908934482015722834931280862712729048189745 + 
      159651583051668547076404156677913493366955283977214606*Sqrt[3])*Pi^16 - 
    9284602320*(-55280484038246290425469723412657382293626066987038584637 + 
      11254729226846469084675154090638379488814092899214270344*Sqrt[3])*
     Pi^17 + 
    97200*(2154526865716423630405067858011145193261417292594660117244699 + 
      1268210405397021405636928546780542149418431283104467257705454*Sqrt[3])*
     Pi^18 + 19845000*
     (-34940684888564242346671375092236887805364281043450314047239 + 
      1264839831027501965389347031304869733714425051301513998580*Sqrt[3])*
     Pi^19 - 2025843750*
     (238285827176993660747461998109008918349882498265049871361 + 
      5755497803312081178676211356065849742712157598458953158*Sqrt[3])*
     Pi^20 + 490224936234236328125*
     (133607778552146554197467129326284492863489133 + 
      169368271602312514646874325958415574074521264*Sqrt[3])*Pi^21)/
  (18967179082996378527444991281325830074897630860036893383413453572790026240\
0000000*Pi^21), (-2539608036404291186507726192640000*
    (-859840107848295092059 + 280966703946746601964*Sqrt[3]) + 
   15519826889137335028658326732800000*(-2882173777231765883919 + 
     2880806713125642669398*Sqrt[3])*Pi - 5431939411198067260030414356480000*
    (-182713392943512487529221 + 271439123262082391023192*Sqrt[3])*Pi^2 + 
   10059147057774198629685952512000000*(-11011411233159222444846873 + 
     2800286489141476331801966*Sqrt[3])*Pi^3 + 
   63707931365903257988011032576000*(-4719914588483973658485448493 + 
     5867303203870753290533089628*Sqrt[3])*Pi^4 - 
   318539656829516289940055162880000*(-65643971382214908387331803477 + 
     16011897584549816210978508794*Sqrt[3])*Pi^5 - 
   613965324954849991947952128000*(-55437169647213917802533050816697 + 
     65419195094807819814114764603264*Sqrt[3])*Pi^6 + 
   150080412766741109142832742400000*(-11016527793773443252637715334317 + 
     2333488934705018543118187985326*Sqrt[3])*Pi^7 + 
   47752858607599443818174054400*(-43989564860628933998530786569368689 + 
     51144433925755426682785594434914644*Sqrt[3])*Pi^8 - 
   2947707321456755791245312000*(-24789774926884269782468825181995041851 + 
     4365069952877485678987037223369133502*Sqrt[3])*Pi^9 - 
   5278263798751766568345600*(-14778823366061547035743654368384645981427 + 
     17439801380546579481678852867316849755544*Sqrt[3])*Pi^10 + 
   967681696437823870863360000*(-2030358687446966400243894613134850332843 + 
     283850933086698390791444011662577372858*Sqrt[3])*Pi^11 + 
   12983961899902371840*(-136749777631694006092814641858744707322128757253 + 
     169807342083683574184994971127517005601746518988*Sqrt[3])*Pi^12 - 
   7213312166612428800*(-4500817580229706166545453567376412720226576233753 + 
     449525655901278776535143103366227102940669028946*Sqrt[3])*Pi^13 - 
   7573977774943050240*(-3143133820936928743096972599992113948363342724621 + 
     4358752164531634824543469714979941453515628401872*Sqrt[3])*Pi^14 + 
   28051769536826112000*
    (-11262986859222344031180272805270692020989453523545 + 
     510676794766358850739844344162415822906961654598*Sqrt[3])*Pi^15 + 
   8088745541184*(-20382235343475470319992066939131259482798037398276649131 + 
     36034983886944400184799073300833370245429112585000564876*Sqrt[3])*
    Pi^16 + 148293668255040*
    (10923312438539467430500505655246049077867269127627098157 + 
     587738938378025884935319164641112971603273320607772766*Sqrt[3])*Pi^17 - 
   1411344*
    (-268134319889008869438893225859199212179801619176702423912340527 + 
     955793280105597092801971319475728990492131214054996728565796584*Sqrt[3])*
    Pi^18 - 7840800*
    (428777925759781471689259054723049216351706086794857259301225781 + 
     132697690817717546537551678445128993267491062527324388181637546*Sqrt[3])*
    Pi^19 + 9922500*
    (38980817729030752574214249776705397812165559185379639434985991 + 
     269086074414855030339360165366838516875969257976055254900375308*Sqrt[3])*
    Pi^20 + 54472687500*
    (20153192942433666684362323819776841190375382200965763485983 + 
     38681992461634263305093204518536777209947484772252351501298*Sqrt[3])*
    Pi^21 - 11863443456868519140625*
    (-66940680676818043904371886921403562735621233197 + 
     128111577971649218234130451010182993323995831840*Sqrt[3])*Pi^22)/
  (66096825668425779892440305617164252645003264021056566062519203010458683441\
15200000000*Pi^22), 
 -(1051397727071376551214198643752960000*(-11560506870277114047251 + 
      3919299776097811216730*Sqrt[3]) + 6717263256289350188312935779532800000*
     (-40644563843869986792003 + 40627623847861931505836*Sqrt[3])*Pi + 
    2462996527306095069048076452495360000*(-2670630250295151587131817 + 
      4038385238451797377794386*Sqrt[3])*Pi^2 + 
    957831982841259193518696398192640000*(-932422220127158081256255117 + 
      248955768805151230731635464*Sqrt[3])*Pi^3 - 
    31927732761375306450623213273088000*(-67678405833852563463170615821 + 
      87506674166588552227595083630*Sqrt[3])*Pi^4 - 
    168507478462814117378289181163520000*(-1240676887470854940875241812121 + 
      400390994816495115030794655212*Sqrt[3])*Pi^5 + 
    343892813189416566078141186048000*(-788709034637719578751783233371173 + 
      976892251008480327650801283672274*Sqrt[3])*Pi^6 + 
    3572664225912272103145133432832000*(-5683987526006406737524295467239933 + 
      1951413977184583067828484709393936*Sqrt[3])*Pi^7 - 
    21652510460074376382697778380800*(-874831277381179371130785603063895027 + 
      1068986152629201974124633398339078410*Sqrt[3])*Pi^8 - 
    14034034557455614322118930432000*
     (-77841549312404596510294555511159926617 + 
      27252900180705906926774381922374640404*Sqrt[3])*Pi^9 + 
    3866125222439563174137446400*
     (-208515213954730257281041869641169533511167 + 
      258982774523164729916592956117486462105006*Sqrt[3])*Pi^10 + 
    2792201549539684514654822400*
     (-12838392429550041199223079993293034994286673 + 
      4471409344068897911597891441454451329898616*Sqrt[3])*Pi^11 - 
    123633285210870384660480*
     (-170952332329936200035313569427055528313760987359 + 
      225794699527032998789885121494983474808950260170*Sqrt[3])*Pi^12 - 
    34342579225241773516800*
     (-21486043060378888279357065287496509758954339782681 + 
      7279136058788754970146449688354984021087907829692*Sqrt[3])*Pi^13 + 
    1144752640841392450560*
     (-282775991897668507873208650543692583569166105480111 + 
      432163030601249054494305150329787036199256207527078*Sqrt[3])*Pi^14 + 
    1335544747648291192320*
     (-7014814487252789256518003770878321187212832942823097 + 
      2242620344211583385329340881847771684135892534401824*Sqrt[3])*Pi^15 - 
    77021035043154048*
     (-30741655309591546802740536994523793938500388661620027813 + 
      68336814995000995378902995732107814713659222062081781590*Sqrt[3])*
     Pi^16 - 235342051520748480*
     (-292248123153297802774305048721633951016049783510253706217 + 
      83259185381330519783457801533646080332799822535403639844*Sqrt[3])*
     Pi^17 + 13438817568*
     (4693443592091217605423840683632780771531466741599406279106881 + 
      2189377987964591290464756523637765266587799235155023673558799582*
       Sqrt[3])*Pi^18 + 746600976*
     (-339001148911681887091041742419977122436270024764329396710448361053 + 
      73733049916372432949365404184255933140198204446241094321947243176*
       Sqrt[3])*Pi^19 - 25709400*
     (3421774276115317664856840436217844364106118601334735014745934811967 + 
      2381639774999178799417288445663388356303247263476032123278427138502*
       Sqrt[3])*Pi^20 - 61238362500*
     (-5435999516239331862654942660714856307407712689740181901089489209 + 
      310648935810924425211133365372796220425821970024587970434381580*
       Sqrt[3])*Pi^21 + 81709031250*
     (2615178559104407500605932849034411964498208297248748355696506135 + 
      99933493227472719796733079534126648769858249403441524067385754*Sqrt[3])*
     Pi^22 - 6275761588683446625390625*
     (5205604851058565303574038543551952320600722592539 + 
      5755693830908867608174469241908054279422583212208*Sqrt[3])*Pi^23)/
  (15104975376354006627259598162079312328457305920204014929135388425574102009\
43958425600000000*Pi^23), 
 (-6308386362428259307285191862517760000*(-152944670577863425640017 + 
     50136519556911825515344*Sqrt[3]) + 
   42055909082855062048567945750118400000*(-583568117837894698920321 + 
     583370725379878379317382*Sqrt[3])*Pi - 
   16121431815094440451951045870878720000*(-49215368373578722009450255 + 
     65085551603881790428956028*Sqrt[3])*Pi^2 + 
   6567990739482920184128203873320960000*(-15048989676029120354811019299 + 
     4121545072751765906766844558*Sqrt[3])*Pi^3 + 
   1149398379409511032222435677831168000*(-241947940186452767066370216187 + 
     282977263106033229019879652104*Sqrt[3])*Pi^4 - 
   1277109310455012258024928530923520000*(-18152906294730190676794944373851 + 
     4634620990224283239718462701242*Sqrt[3])*Pi^5 - 
   2751142505515332528625129488384000*(-14295343072518691501181050462994315 + 
     15957369323452612794003484957605188*Sqrt[3])*Pi^6 + 
   2751142505515332528625129488384000*
    (-848674801059425721081081141117822537 + 
     186508509424223683945715344014280754*Sqrt[3])*Pi^7 + 
   194872594140669387444280005427200*
    (-16110303833260773465738730867148052161 + 
     17607801079534841110590965001998998112*Sqrt[3])*Pi^8 - 
   96233379822552783923101237248000*
    (-1405138893267930572551112024917255439313 + 
     256856479572370891230053374284549366646*Sqrt[3])*Pi^9 - 
   278361016015648548537896140800*
    (-562143791269970030133626184115691530849375 + 
     614401139053255012256731149576484485361708*Sqrt[3])*Pi^10 + 
   30929001779516505393099571200*
    (-159977423106797462271491964621740973102922863 + 
     23794030542276217589126564877002063489489846*Sqrt[3])*Pi^11 + 
   134872674775494965084160*
    (-37343001354495833988628336520156040475713378216239 + 
     41750307341610412008715507912269664073276776278488*Sqrt[3])*Pi^12 - 
   4945331408434815386419200*
    (-23728192334375781641204357140562641572876793843809 + 
     2781071981497038228796145530808022911627286616478*Sqrt[3])*Pi^13 - 
   82422190140580256440320*
    (-1261356279695456385297915740850442330000407348625405 + 
     1487243884750487306849519089247115307229776026551404*Sqrt[3])*Pi^14 + 
   3052673708910379868160*
    (-581930589162432342169315871163360035924469473805377097 + 
     48519842067233959857631878249417128010481523706020674*Sqrt[3])*Pi^15 + 
   1386378630776772864*
    (-943278277791227680126641002495515668712928276242859497207 + 
     1236250777963404627424746389824070496602388356188623049744*Sqrt[3])*
    Pi^16 - 3080841401726161920*
    (-5273221383152341484754779866348145495474262471367549342743 + 
     187599356704487969453378660028416186142540865614321417706*Sqrt[3])*
    Pi^17 - 322531621632*
    (-27256510364866255727467692068621152507731213969914250219751767145 + 
     44664324596443011225723292084951806203431550738013354907009271428*
      Sqrt[3])*Pi^18 - 107510540544*
    (742006666815842531196385762307192727887140132733938463127255939351 + 
     41274702635775258959420393455406159348517943870181606185202438858*
      Sqrt[3])*Pi^19 + 37021536*
    (-575940934177782174394852261436199000362458148585149950959059011874091 + 
     1738052755994634765895082569789345510368196255178475068454532723849448*
      Sqrt[3])*Pi^20 + 68558400*
    (2353622107787344274340547945261258393082002928932690453325498416492089 + 
     698692456392347822334686060216982940299110127409275547905728449519234*
      Sqrt[3])*Pi^21 - 39690000*
    (297907292286638928116636473207376484517340505619448906962491526405273 + 
     3118639628332017259348780244507213648496788657224358771912528134261364*
      Sqrt[3])*Pi^22 - 653672250000*
    (82052611317151515307004566368635018307206542043795180191264395789 + 
     145339122677912372608606360634782435005891995944594942540408052006*
      Sqrt[3])*Pi^23 + 6275761588683446625390625*
    (-5529478654206274064415675146513008113509753164912673 + 
     10907657670064918971595648069460210727909948075211904*Sqrt[3])*Pi^24)/
  (52202794900679446903809171248146103407148449260225075595091902398784096544\
62320318873600000000*Pi^24), 
 -(567754772618543337655667267626598400000*(-2128617224867750597912165 + 
      719858950243076189943122*Sqrt[3]) + 
    19713707382588310335266224570368000000000*(-1705121208979086750856077 + 
      1704614186597661161037280*Sqrt[3])*Pi + 
    1577096590607064826821297965629440000000*(-746885662773973361619097679 + 
      1003802104220993654770610738*Sqrt[3])*Pi^2 + 
    671726325628935018831293577953280000000*
     (-260368938491554311303336329199 + 73625093875659750878917534108*
       Sqrt[3])*Pi^3 - 24629965273060950690480764524953600000*
     (-18116752248252714278854120213435 + 21879066675457372771105277634598*
       Sqrt[3])*Pi^4 - 718373987130944395139022298644480000000*
     (-70507539081633782745170132479095 + 23630375108245789565224502618104*
       Sqrt[3])*Pi^5 + 325793191442605167863502176256000000*
     (-213266409924124284719754868521537907 + 
      247270073829728193667455438902612194*Sqrt[3])*Pi^6 + 
    343892813189416566078141186048000000*
     (-18063122542718833372689529727915750613 + 
      6430753032272431337920439901495998396*Sqrt[3])*Pi^7 - 
    5158392197841248491172117790720000*
     (-1209669535491026562355736948128105002905 + 
      1367811248246080527346745781226208029994*Sqrt[3])*Pi^8 - 
    13532819037546485239186111488000000*
     (-31842640469119236468524574958501106154465 + 
      11595187629149566236012628488522988266928*Sqrt[3])*Pi^9 + 
    29824394573105201629060300800000*
     (-11893140596259068169821380772055996217620853 + 
      13361388057121801037910031169709869452654486*Sqrt[3])*Pi^10 + 
    34795127001956068567237017600000*
     (-539243767321213074670877376339755240348555853 + 
      196737760544395533103824204658440042212843876*Sqrt[3])*Pi^11 - 
    60692703648972734287872000*
     (-215997920096621911770532357075162558822622146971515 + 
      247748717944765070977105681735786644586354353784982*Sqrt[3])*Pi^12 - 
    84295421734684353177600000*
     (-6331098011298882424897742835166435518539432978185875 + 
      2277653120197389524126089214719788236424698901421768*Sqrt[3])*Pi^13 + 
    185449927816305576990720000*
     (-1679427357248673049727258976609076635468662122815919 + 
      2049294354955268876203916612063288953283814198422458*Sqrt[3])*Pi^14 + 
    3434257922524177351680000*
     (-2893779728720931149639427938426435097770875790586948897 + 
      1008582293759353737482271717589047500536591400051293724*Sqrt[3])*
     Pi^15 - 9902704505548377600*
     (-452834428657235858024239200373176556842579895184155740579145 + 
      633194324185402682643984060988761478488915383583309035977306*Sqrt[3])*
     Pi^16 - 866486644235483040000*
     (-135562166717422252214674086815824301147223180231618608103735 + 
      44566986959359841733893596387864463709592585583893020258304*Sqrt[3])*
     Pi^17 + 725696148672000*
     (-45030407781380616297962540729679093063351341409353105597675797103 + 
      87344207710205929498113980860618328510308743481347260048447866706*
       Sqrt[3])*Pi^18 + 40316452704000*
     (-20318657927907284440761796953951610003426952036755303949838130348563 + 
      5978076845380203838400544444526183326187834288870532334547604569996*
       Sqrt[3])*Pi^19 - 666387648*(-44239880803800217848472134423645965847651\
111917402406620847074378722615 + 
      51439765176354537769165792131107467977786071429012870828488794183867398\
2*Sqrt[3])*Pi^20 - 1542564000*
     (-1885083948849447161925359218830052169918404138053469956404626378687412\
505 + 
      430798746926550731592418657119353517531398045902221130181944009352224808\
*Sqrt[3])*Pi^21 + 24300000*
     (35967024148698931460802435280602181841876516208329497136274721050188627\
129 + 
      29094967562955333123288560483788997935686917013479773965068790112195837\
306*Sqrt[3])*Pi^22 + 4961250000*
     (
      -7540610352050275841930434736869219337242204460281091050928874596676626\
97 + 55828423012786585690454711238439513085541676780073570107143232618656844*
       Sqrt[3])*Pi^23 - 408545156250*
     (
      5481137269408726729355925273040304494578167570339455538534551108233155 \
+ 280372000643001820478246955747512269435042488682088321797839615787378*
       Sqrt[3])*Pi^24 + 784470198585430828173828125*
     (481764292285411091418808906099236924002691225705345261 + 
      474679541192936003209385132673719769856368365455102960*Sqrt[3])*Pi^25)/
  (28189509246366901328056952473998895839860162600521540821349627295343412134\
0965297219174400000000000*Pi^25)}


==> anc/plusZ_k6M3.txt <==
{(27 - 8*Sqrt[3] - 36/Pi)/432, (-1080 - 24*(27 + 8*Sqrt[3])*Pi + 
   (671 - 144*Sqrt[3])*Pi^2)/(124416*Pi^2), 
 (85536 + 3240*(-27 + 8*Sqrt[3])*Pi - 108*(3479 + 144*Sqrt[3])*Pi^2 + 
   (251181 - 70120*Sqrt[3])*Pi^3)/(161243136*Pi^3), 
 (3125952 + 114048*(27 + 8*Sqrt[3])*Pi + 6480*(-2399 + 144*Sqrt[3])*Pi^2 - 
   48*(478629 + 106408*Sqrt[3])*Pi^3 + (19366561 - 4623840*Sqrt[3])*Pi^4)/
  (92876046336*Pi^4), -(1671217920 + 78148800*(-27 + 8*Sqrt[3])*Pi - 
    388800*(83197 + 1584*Sqrt[3])*Pi^2 - 10800*(-1955745 + 682376*Sqrt[3])*
     Pi^3 + 36*(2610292201 + 148255200*Sqrt[3])*Pi^4 + 
    25*(-2547175599 + 717324040*Sqrt[3])*Pi^5)/(1003061300428800*Pi^5), 
 -(70695037440 + 3342435840*(27 + 8*Sqrt[3])*Pi + 
    3499200*(-214301 + 9648*Sqrt[3])*Pi^2 - 
    259200*(8904087 + 1875512*Sqrt[3])*Pi^3 - 
    648*(-5080968989 + 876578400*Sqrt[3])*Pi^4 + 
    72*(148719782727 + 31276174408*Sqrt[3])*Pi^5 + 
    25*(-338770944691 + 85299912432*Sqrt[3])*Pi^6)/(866644963570483200*Pi^6), 
 (63299016345600 + 3464056834560*(-27 + 8*Sqrt[3])*Pi - 
   1234517760*(2530913 + 28656*Sqrt[3])*Pi^2 - 
   57153600*(-30545991 + 13490104*Sqrt[3])*Pi^3 + 
   1905120*(15360182119 + 453065760*Sqrt[3])*Pi^4 + 
   31752*(-475251529203 + 224966356712*Sqrt[3])*Pi^5 - 
   36*(2224917017221939 + 151464357798768*Sqrt[3])*Pi^6 - 
   1225*(-44898254777727 + 12823697479832*Sqrt[3])*Pi^7)/
  (18345140588859988377600*Pi^7), 
 (3004297024942080 + 168797376921600*(27 + 8*Sqrt[3])*Pi + 
   9876142080*(-3714853 + 202032*Sqrt[3])*Pi^2 - 
   1097349120*(244173123 + 46639000*Sqrt[3])*Pi^3 - 
   4572288*(51530758037 + 15657789600*Sqrt[3])*Pi^4 + 
   5080320*(675288864873 + 144360383032*Sqrt[3])*Pi^5 + 
   864*(-1495274259629303 + 987130351739952*Sqrt[3])*Pi^6 - 
   96*(142537589477159823 + 29687928821163800*Sqrt[3])*Pi^7 - 
   1225*(-8573872803252683 + 2234725859716416*Sqrt[3])*Pi^8)/
  (21133601958366706610995200*Pi^8), 
 -(436296793633505280 + 27038673224478720*(-27 + 8*Sqrt[3])*Pi - 
    457124290560*(97103839 + 717840*Sqrt[3])*Pi^2 - 
    29628426240*(-577055583 + 372591224*Sqrt[3])*Pi^3 + 
    1481421312*(541340125907 + 10484042400*Sqrt[3])*Pi^4 + 
    41150592*(-3665934916101 + 5970329078104*Sqrt[3])*Pi^5 - 
    93312*(69546616585501361 + 2892328931716560*Sqrt[3])*Pi^6 - 
    7776*(-340893958550633811 + 230546633107498168*Sqrt[3])*Pi^7 + 
    324*(55561407669528296963 + 4295839567266135360*Sqrt[3])*Pi^8 + 
    1225*(-10205528021194187529 + 2954673973670759704*Sqrt[3])*Pi^9)/
  (82167444414129755303549337600*Pi^9), 
 -(113783108865321369600 + 7271613227225088000*(27 + 8*Sqrt[3])*Pi + 
    17142160896000*(-5274263 + 5678352*Sqrt[3])*Pi^2 - 
    2539579392000*(8846608509 + 1485834344*Sqrt[3])*Pi^3 - 
    14814213120*(12704786273437 + 408972765600*Sqrt[3])*Pi^4 + 
    24690355200*(21349111386429 + 4936317898136*Sqrt[3])*Pi^5 + 
    6998400*(291713983791248159 + 22445816905333584*Sqrt[3])*Pi^6 - 
    1555200*(3539277936944408997 + 831751457303619592*Sqrt[3])*Pi^7 - 
    1944*(541388815782715479209 + 750481406165047118400*Sqrt[3])*Pi^8 + 
    600*(34543013318098625778993 + 7230350914243099821784*Sqrt[3])*Pi^9 + 
    30625*(-510925051367953199057 + 136576515820815366192*Sqrt[3])*Pi^10)/
  (591605599781734238185555230720000*Pi^10), 
 (200554288361648544153600 + 13767756172703885721600*(-27 + 8*Sqrt[3])*Pi - 
   8296805873664000*(4545620279 + 22906512*Sqrt[3])*Pi^2 - 
   691400489472000*(-8188812693 + 12990710056*Sqrt[3])*Pi^3 + 
   9218673192960*(107395554633761 + 1598903589600*Sqrt[3])*Pi^4 + 
   1792519787520*(244732852918899 + 235260956007704*Sqrt[3])*Pi^5 - 
   30485030400*(482010784479770657 + 17433326485035216*Sqrt[3])*Pi^6 - 
   846806400*(4656439181656918683 + 7700686637857668104*Sqrt[3])*Pi^7 + 
   2822688*(43542040249665609062713 + 2434924536382108785600*Sqrt[3])*Pi^8 + 
   26136*(-1451640290792818419809613 + 1484422152070983268140152*Sqrt[3])*
    Pi^9 - 900*(394805346905755178234685881 + 33664816926339515822418480*
      Sqrt[3])*Pi^10 - 3705625*(-67248752671188998707689 + 
     19708753114833906438536*Sqrt[3])*Pi^11)/
  (30924407911790812098435343020195840000*Pi^11), 
 (11328157460251900477440000 + 802217153446594176614400*(27 + 8*Sqrt[3])*Pi + 
   59737002290380800*(7167697877 + 199128528*Sqrt[3])*Pi^2 - 
   11062407831552000*(399505581189 + 57524244136*Sqrt[3])*Pi^3 - 
   2074201468416000*(50985422268503 + 550455934176*Sqrt[3])*Pi^4 + 
   36874692771840*(4074683930908047 + 1166760489146888*Sqrt[3])*Pi^5 + 
   73164072960*(34298914633996825591 + 790686003729810384*Sqrt[3])*Pi^6 - 
   121940121600*(22894038885061226709 + 7352180755394115976*Sqrt[3])*Pi^7 - 
   1270209600*(13886802925483127555095 + 835286150106975135168*Sqrt[3])*
    Pi^8 + 1254528*(22301529986826831226340259 + 5871055907547034848342536*
      Sqrt[3])*Pi^9 + 1296*(12714766224226976256556423859 + 
     6205087872124141891820543856*Sqrt[3])*Pi^10 - 
   3600*(28769513905645475231705674401 + 6085546886029815442054588232*
      Sqrt[3])*Pi^11 - 3705625*(-20894213706002861304734765 + 
     5696727153355183217025312*Sqrt[3])*Pi^12)/
  (53437376871574523306096272738898411520000*Pi^12), 
 -(25575209593300217454841036800 + 1914458610782571180687360000*
     (-27 + 8*Sqrt[3])*Pi - 33039992903152435200*
     (252270810805 + 886323888*Sqrt[3])*Pi^2 - 3365184462358118400*
     (308399721327 + 543574839560*Sqrt[3])*Pi^3 + 
    56086407705968640*(4237480816909897 + 60121243346400*Sqrt[3])*Pi^4 + 
    350540048162304000*(1305122826376665 + 509845737162568*Sqrt[3])*Pi^5 - 
    445130219888640*(9776009001045433805 + 533843309533547664*Sqrt[3])*Pi^6 - 
    12364728330240*(975770551859434065747 + 401833773196702213960*Sqrt[3])*
     Pi^7 + 309118208256*(260359439609130409214377 + 
      18487067360400243748800*Sqrt[3])*Pi^8 + 
    23851713600*(3380855453055283064224653 + 2366429231553013328326024*
       Sqrt[3])*Pi^9 - 2628288*(301289869334532147636147232315 + 
      21896883150162371717255979408*Sqrt[3])*Pi^10 - 
    219024*(-756091263774704445141659128197 + 1303844439644006958941794363240*
       Sqrt[3])*Pi^11 + 900*(2689982013471472450905130326002309 + 
      248321036558868954440813346507552*Sqrt[3])*Pi^12 + 
    626250625*(-2735022767252255098321189707 + 810325393918142801844737896*
       Sqrt[3])*Pi^13)/(3901356010639912797531476680121495228252160000*
   Pi^13), -(10832301864346961141804512051200 + 
    835456846714473770191473868800*(27 + 8*Sqrt[3])*Pi + 
    1618959652254469324800*(836016247579 + 8343889200*Sqrt[3])*Pi^2 - 
    359768811612104294400*(21645429639615 + 2616350948216*Sqrt[3])*Pi^3 - 
    16489403865554780160*(24178536800865623 + 112359940812000*Sqrt[3])*Pi^4 + 
    1832155985061642240*(166147443327526119 + 73223558707650376*Sqrt[3])*
     Pi^5 + 4673867308830720*(3449445789205625966621 + 
      39263049145103842800*Sqrt[3])*Pi^6 - 14540920516362240*
     (526425904034686239345 + 331088742170201670376*Sqrt[3])*Pi^7 - 
    30293584409088*(8009094999587156861884459 + 190831019165847222840000*
       Sqrt[3])*Pi^8 + 1121984607744*(135927110639472476870717811 + 
      63081927757153652761700744*Sqrt[3])*Pi^9 + 
    4249941696*(329510982838459748558125541423 + 
      18504987271358446479532388400*Sqrt[3])*Pi^10 - 
    85857408*(18791332567718149683933786537075 + 
      5554566952872645210191063675992*Sqrt[3])*Pi^11 - 
    216*(6797097570226932326557697593470462959 + 
      2340719602494843251964614394503095200*Sqrt[3])*Pi^12 + 
    29400*(204090476912100092360641361990740947 + 
      43724254737749481338073921911707432*Sqrt[3])*Pi^13 + 
    30686280625*(-145301902044197422457985375433 + 
      40260540595362347091931944336*Sqrt[3])*Pi^14)/
  (55055936022150449398764198909874540661094481920000*Pi^14), 
 (10070454885647138051785938173952000 + 812422639826022085635338403840000*
    (-27 + 8*Sqrt[3])*Pi - 336245466237466705920000*
    (16214553248513 + 40251549168*Sqrt[3])*Pi^2 - 
   40473991306361733120000*(56312262503649 + 26456155136632*Sqrt[3])*Pi^3 + 
   809479826127234662400*(104777318263231307 + 2677780910570400*Sqrt[3])*
    Pi^4 + 60598559205913817088000*(13362424305899049 + 
     3680291613027784*Sqrt[3])*Pi^5 - 1402160192649216000*
    (-1726337178332656191149 + 217730743670902832496*Sqrt[3])*Pi^6 - 
   350540048162304000*(104022660294476091280017 + 29037868867739882834456*
      Sqrt[3])*Pi^7 + 16358535580907520*(-812572242979267855595723 + 
     746854669608100977988800*Sqrt[3])*Pi^8 + 
   252446536742400*(2374877452426058199195463977 + 
     755342442915737005552254952*Sqrt[3])*Pi^9 - 
   1043167507200*(1299766867159324818269519630347 + 
     200456681473576183813865330832*Sqrt[3])*Pi^10 - 
   2231219390400*(1548108044517136727608638499953 + 
     774100733124076942917831246904*Sqrt[3])*Pi^11 + 
   7776*(2405307007309373759033510973680860096279 + 
     221561457612765733034288559031812386400*Sqrt[3])*Pi^12 + 
   16200*(-122144890793208801293288246788450659015 + 
     474716706251500811884156658668750469768*Sqrt[3])*Pi^13 - 
   3307500*(18456917422553303771121896553655024777 + 
     1821206698776613362117280131363623184*Sqrt[3])*Pi^14 - 
   767157015625*(-56745486291735939478256794726623 + 
     16976669330948400595961022757336*Sqrt[3])*Pi^15)/
  (1783812327117674560519960044679935117419461214208000000*Pi^15), 
 (647295329235027968113130543775744000 + 53709092723451402942858336927744000*
    (27 + 8*Sqrt[3])*Pi + 2305683197056914554880000*
    (81987147469163 + 405914777136*Sqrt[3])*Pi^2 - 
   597769717755496366080000*(1368397649398563 + 136531558456984*Sqrt[3])*
    Pi^3 - 6475838609017877299200*(12003937350840592157 + 
     26851887236368800*Sqrt[3])*Pi^4 + 4317225739345251532800*
    (5582552368328152389 + 5813926802984973656*Sqrt[3])*Pi^5 + 
   67303689247162368000*(71445142308891332794853 + 521656382889209410416*
      Sqrt[3])*Pi^6 - 7478187694129152000*(29194729963249732587567 + 
     190809202412126475087896*Sqrt[3])*Pi^7 - 
   28043203852984320*(4331619798464827262906116861 + 
     63062565205348942896340800*Sqrt[3])*Pi^8 + 
   9693947010908160*(1540888901591417455763517111 + 
     3460447368875812919916685544*Sqrt[3])*Pi^9 + 
   16690680115200*(86482516995548047814464341395113 + 
     2271382185497276739717200509776*Sqrt[3])*Pi^10 - 
   5563560038400*(99588835895552337494666084508099 + 
     69358475931052548846693176805592*Sqrt[3])*Pi^11 - 
   186624*(39506865886414849171894635353690194143553 + 
     2194951436653937399325425246676637269600*Sqrt[3])*Pi^12 + 
   41472*(162405157382643405713915007718457225523633 + 
     53774156474737644499612675796978989397432*Sqrt[3])*Pi^13 + 
   129600*(61986198962548455758494532988107246278243 + 
     17778022980815155749305715957569417718480*Sqrt[3])*Pi^14 - 
   5880000*(4336904824132742789387168596103111272815 + 
     941793986834739594084804612469568068696*Sqrt[3])*Pi^15 - 
   767157015625*(-24611625780993021778704951958235851 + 
     6912749106219939322882580224944768*Sqrt[3])*Pi^16)/
  (4109903601679122187437987942942570510534438637535232000000*Pi^16)}


==> anc/plusZ_k8M0.txt <==
{(5 - 4*Sqrt[2 - Sqrt[2]])/64, (17 - 32*Sqrt[2] - 8*Sqrt[2 - Sqrt[2]])/8192 - 
  1/(256*Pi^2) + Sqrt[2 + Sqrt[2]]/(128*Pi), 
 (727 - 160*Sqrt[2] - 420*Sqrt[2 - Sqrt[2]])/524288 + 
  (-5 + 12*Sqrt[2 - Sqrt[2]])/(16384*Pi^2) + (-8*Sqrt[2] + Sqrt[2 + Sqrt[2]])/
   (8192*Pi), (17707 - 17472*Sqrt[2] - 6448*Sqrt[2 - Sqrt[2]])/134217728 + 
  1/(131072*Pi^4) - (5*Sqrt[2 + Sqrt[2]])/(98304*Pi^3) + 
  (-563 + 864*Sqrt[2] + 72*Sqrt[2 - Sqrt[2]])/(6291456*Pi^2) + 
  (-720*Sqrt[2] + 1841*Sqrt[2 + Sqrt[2]])/(9437184*Pi), 
 (458955 - 128448*Sqrt[2] - 4*Sqrt[7230245170 - 3852866713*Sqrt[2]])/
   8589934592 + (15 - 76*Sqrt[2 - Sqrt[2]])/(25165824*Pi^4) + 
  (88*Sqrt[2] - 5*Sqrt[2 + Sqrt[2]])/(6291456*Pi^3) + 
  (-14223 + 12960*Sqrt[2] + 31820*Sqrt[2 - Sqrt[2]])/(1207959552*Pi^2) + 
  (-26824*Sqrt[2] + 4523*Sqrt[2 + Sqrt[2]])/(603979776*Pi), 
 (7661877 - 6350176*Sqrt[2] - 8*Sqrt[221561337730 - 112135556033*Sqrt[2]])/
   1099511627776 - 1/(100663296*Pi^6) + (13*Sqrt[2 + Sqrt[2]])/
   (83886080*Pi^5) + (1075 - 3680*Sqrt[2] - 152*Sqrt[2 - Sqrt[2]])/
   (3221225472*Pi^4) + (880*Sqrt[2] - 1933*Sqrt[2 + Sqrt[2]])/
   (805306368*Pi^3) + (-16215469 + 36465600*Sqrt[2] + 
    3840240*Sqrt[2 - Sqrt[2]])/(4638564679680*Pi^2) + 
  (-18034400*Sqrt[2] + 3*Sqrt[193233267695522 + 87143167377361*Sqrt[2]])/
   (3865470566400*Pi), 
 (173717023 - 54122848*Sqrt[2] - 
    4*Sqrt[935768605547410 - 519263123930569*Sqrt[2]])/70368744177664 + 
  (-75 + 692*Sqrt[2 - Sqrt[2]])/(96636764160*Pi^6) + 
  (-424*Sqrt[2] + 13*Sqrt[2 + Sqrt[2]])/(5368709120*Pi^5) + 
  (65709 - 165600*Sqrt[2] - 325772*Sqrt[2 - Sqrt[2]])/(1855425871872*Pi^4) + 
  (49624*Sqrt[2] - 3423*Sqrt[2 + Sqrt[2]])/(51539607552*Pi^3) + 
  (-2410011075 + 3483748800*Sqrt[2] + 
    4*Sqrt[3326204792474010338 - 1853539595703808369*Sqrt[2]])/
   (4453022092492800*Pi^2) + 
  (-544890456*Sqrt[2] + Sqrt[21707686157872898 + 10562004595582849*Sqrt[2]])/
   (247390116249600*Pi), 
 (13485855091 - 10256784000*Sqrt[2] - 
    96*Sqrt[4589733896430818 - 2353927980704369*Sqrt[2]])/36028797018963968 + 
  1/(103079215104*Pi^8) - (407*Sqrt[2 + Sqrt[2]])/(1352914698240*Pi^7) + 
  (-7935 + 59104*Sqrt[2] + 1384*Sqrt[2 - Sqrt[2]])/(12369505812480*Pi^6) + 
  (-22896*Sqrt[2] + 39755*Sqrt[2 + Sqrt[2]])/(3710851743744*Pi^5) + 
  (37904813 - 217885120*Sqrt[2] - 10592080*Sqrt[2 - Sqrt[2]])/
   (2374945115996160*Pi^4) + 
  (822463200*Sqrt[2] - Sqrt[2221655750311590002 + 912704984071097401*
       Sqrt[2]])/(8906044184985600*Pi^3) + 
  (-642052602795 + 1724922672032*Sqrt[2] + 
    56*Sqrt[26376255588237660338 - 13747883625265633369*Sqrt[2]])/
   (3989907794873548800*Pi^2) + 
  (-82574178288*Sqrt[2] + Sqrt[23508389013469956148898 + 
      9469253817886001567569*Sqrt[2]])/(310326161823498240*Pi), 
 (285660124999 - 94890921856*Sqrt[2] - 
    4*Sqrt[2373126791995497958610 - 1353544944431741306473*Sqrt[2]])/
   2305843009213693952 + (5*(7 - 108*Sqrt[2 - Sqrt[2]]))/
   (46179488366592*Pi^8) + (22408*Sqrt[2] - 407*Sqrt[2 + Sqrt[2]])/
   (86586540687360*Pi^7) + (-49305 + 295520*Sqrt[2] + 
    453588*Sqrt[2 - Sqrt[2]])/(791648371998720*Pi^6) + 
  (-8598584*Sqrt[2] + 303373*Sqrt[2 + Sqrt[2]])/(1187472557998080*Pi^5) + 
  (59739497 - 260411200*Sqrt[2] - 
    12*Sqrt[1184386411082642 - 707197818784201*Sqrt[2]])/
   (30399297484750848*Pi^4) + 
  (33184745816*Sqrt[2] - Sqrt[12890847280079966402 + 
      5988302685247125601*Sqrt[2]])/(569986827839078400*Pi^3) + 
  (-48334474418055 + 87540960058720*Sqrt[2] + 
    108*Sqrt[1738367190284561713937362 - 1057550332969207612501481*Sqrt[2]])/
   (1787478692103349862400*Pi^2) + (23121100800 - 11436738168872*Sqrt[2] + 
    Sqrt[11049834582609383716388402 + 5192538145085125077471001*Sqrt[2]])/
   (99304371783519436800*Pi), 
 (6065968048271 - 4378233450080*Sqrt[2] - 
    8*Sqrt[131086033542403368583730 - 68052536355031071449369*Sqrt[2]])/
   295147905179352825856 - 1/(131941395333120*Pi^10) + 
  (5281*Sqrt[2 + Sqrt[2]])/(12468461858979840*Pi^9) + 
  (73465 - 1130784*Sqrt[2] - 16200*Sqrt[2 - Sqrt[2]])/
   (88664617663856640*Pi^8) + (403344*Sqrt[2] - 545531*Sqrt[2 + Sqrt[2]])/
   (19949538974367744*Pi^7) + (-22486159 + 299220288*Sqrt[2] + 
    7917648*Sqrt[2 - Sqrt[2]])/(607985949695016960*Pi^6) + 
  (-9061656480*Sqrt[2] + Sqrt[156510063213791736578 + 
      52315592479750416769*Sqrt[2]])/(13679683868137881600*Pi^5) + 
  (1656949148075 - 12364279636128*Sqrt[2] - 
    4200*Sqrt[49452213002960882 - 27115813898252281*Sqrt[2]])/
   (2042832790975256985600*Pi^4) + 
  (121525072408656*Sqrt[2] - 115*Sqrt[2140538765321309639189954 + 
       631507533715084618097377*Sqrt[2]])/(19304769874716178513920*Pi^3) + 
  (-36713774849685927 + 109848415098975360*Sqrt[2] + 
    160*Sqrt[15053980194078017336842765922 - 8234567911445553763988435761*
        Sqrt[2]])/(4575945451784575647744000*Pi^2) + 
  (8323596288000 - 6926184385200576*Sqrt[2] + 
    7*Sqrt[2569333852820603524233301345106 + 924846020029445822096614474153*
        Sqrt[2]])/(457594545178457564774400*Pi), 
 (123117432082801 - 42732336343264*Sqrt[2] - 
    4*Sqrt[421466403483943993440091426 - 245230240006599780647075473*
        Sqrt[2]])/18889465931478580854784 + 
  (-4725 + 115148*Sqrt[2 - Sqrt[2]])/(7979815589747097600*Pi^10) + 
  (-461960*Sqrt[2] + 5281*Sqrt[2 + Sqrt[2]])/(797981558974709760*Pi^9) + 
  (3912615 - 50885280*Sqrt[2] - 60755044*Sqrt[2 - Sqrt[2]])/
   (51070819774381424640*Pi^8) + 
  (188761160*Sqrt[2] - 3819229*Sqrt[2 + Sqrt[2]])/
   (6383852471797678080*Pi^7) + (-35703687375 + 387848260800*Sqrt[2] + 
    4*Sqrt[13813317616115187622418 - 8996969129286007456009*Sqrt[2]])/
   (8754997675608244224000*Pi^6) + 
  (-453209510600*Sqrt[2] + Sqrt[608997277055550580178 + 
      256215712259645006569*Sqrt[2]])/(875499767560824422400*Pi^5) + 
  (2699827216765245 - 15605796493193760*Sqrt[2] - 
    4*Sqrt[22061118897777131056868141068898 - 
       14913063404058519037901515065649*Sqrt[2]])/
   (24710105439636708497817600*Pi^4) + 
  (-65548320768000 + 21182647806858040*Sqrt[2] - 
    Sqrt[6018709723080983309455684776482 + 2488516008066376168366943316241*
       Sqrt[2]])/(6177526359909177124454400*Pi^3) + 
  (-2076051117855785175 + 4326073631341564800*Sqrt[2] + 
    28*Sqrt[46180660638479443743005719236209858 - 
       29836210116842837351876648457426529*Sqrt[2]])/
   (1464302544571064207278080000*Pi^2) + 
  (949352398848000 - 182400825931859416*Sqrt[2] + 
    Sqrt[3095084993134337028797938732253714 + 
      1402047574573598620119199567921417*Sqrt[2]])/
   (29286050891421284145561600*Pi), 
 (5554861672169919 - 3868769397433280*Sqrt[2] - 
    16*Sqrt[27156015459967958482538976754 - 14251028552803904157645720313*
        Sqrt[2]])/4835703278458516698824704 + 1/(202661983231672320*Pi^12) - 
  (27199*Sqrt[2 + Sqrt[2]])/(58518647658145382400*Pi^11) + 
  (-822465 + 24959776*Sqrt[2] + 230296*Sqrt[2 - Sqrt[2]])/
   (1021416395487628492800*Pi^10) + 
  (-4619600*Sqrt[2] + 4869513*Sqrt[2 + Sqrt[2]])/
   (102141639548762849280*Pi^9) + (734135227 - 20920277056*Sqrt[2] - 
    329916976*Sqrt[2 - Sqrt[2]])/(13074129862241644707840*Pi^8) + 
  (107327922400*Sqrt[2] - Sqrt[13188905101583781840338 + 
      2594863215519589454569*Sqrt[2]])/(40856655819505139712000*Pi^7) + 
  (-16471126783575 + 297304067972128*Sqrt[2] + 
    56*Sqrt[46549770405892714187618 - 27599277730400066098609*Sqrt[2]])/
   (7844477917344986824704000*Pi^6) + 
  (-865081591024560*Sqrt[2] + Sqrt[834192006790045151722824442418 + 
      73449437458319222781016629529*Sqrt[2]])/(16473403626424472331878400*
    Pi^5) + (2712558562851101853 - 23868945336106587520*Sqrt[2] - 
    160*Sqrt[145321541556299492721586549404098 - 
       88080795881840104340642948737249*Sqrt[2]])/
   (63257869925469973754413056000*Pi^4) + 
  (-65548320768000000 + 31765871670567611200*Sqrt[2] - 
    3*Sqrt[155406678100329422375751077312702018642 + 
       27320723513990344362059885085837908521*Sqrt[2]])/
   (79072337406837467193016320000*Pi^3) + 
  (-864567715578320729045 + 2785439620030675467552*Sqrt[2] + 
    264*Sqrt[3918312625636247314978455555695498738 - 
       2240635481904660232279174562459486969*Sqrt[2]])/
   (2061737982756058403847536640000*Pi^2) + 
  (1278035123974963200 - 393254897556253050736*Sqrt[2] + 
    3*Sqrt[37287634925519868006278559640871652280274 + 
       12022270857537871794651564362909912318953*Sqrt[2]])/
   (453582356206332848846458060800*Pi), 
 (109421362929560135 - 39235100466355264*Sqrt[2] - 
    4*Sqrt[321937090303543137241216038171458 - 
       190190599272653969296368899295649*Sqrt[2]])/
   309485009821345068724781056 + (51975 - 1919404*Sqrt[2 - Sqrt[2]])/
   (134826964204366961049600*Pi^12) + 
  (3619848*Sqrt[2] - 27199*Sqrt[2 + Sqrt[2]])/(3745193450121304473600*
    Pi^11) + (-8494227 + 224637984*Sqrt[2] + 209445788*Sqrt[2 - Sqrt[2]])/
   (117667168760174802370560*Pi^10) + 
  (-517085448*Sqrt[2] + 6443251*Sqrt[2 + Sqrt[2]])/
   (6537064931120822353920*Pi^9) + (1091037850875 - 26475463166400*Sqrt[2] - 
    4*Sqrt[40038720829809114362816882 - 28048658247707691013293241*Sqrt[2]])/
   (188267470016279683792896000*Pi^8) + 
  (6380667199704*Sqrt[2] - Sqrt[39201820983332275842338 + 
      13178766212027705255569*Sqrt[2]])/(2614825972448328941568000*Pi^7) + 
  (-4782967696435005 + 71306939351868192*Sqrt[2] - 
    52*Sqrt[1693351609587048933864160088162 - 1192968695565497795824566515761*
        Sqrt[2]])/(18977360977640992126323916800*Pi^6) + 
  (169676510330880 - 35930959610342952*Sqrt[2] + 
    Sqrt[4412516794539567035842217850002 + 1287242748186875639582188989001*
       Sqrt[2]])/(1054297832091166229240217600*Pi^5) + 
  (1118724585121191035925 - 7748368021792440489600*Sqrt[2] - 
    68*Sqrt[13807698272214991413148055640430283086562 - 
       9755252662290566488434986227246371392881*Sqrt[2]])/
   (182182665385353524412709601280000*Pi^4) + 
  (-8765308734013440000 + 1017098006000904355656*Sqrt[2] - 
    Sqrt[15370393347408365889508950821476203859778 + 
      5460824197460462371870109700836556662689*Sqrt[2]])/
   (5060629594037597900353044480000*Pi^3) + 
  (-200388736383987871993581 + 460593624628674500708448*Sqrt[2] + 
    4*Sqrt[20687465130469300589199543690797631168478838978 - 
       13902807622516964800948961445920040488852938849*Sqrt[2]])/
   (2612634371748477209355598430208000*Pi^2) + 
  (89852050238506795008 - 10006147242190708203000*Sqrt[2] + 
    Sqrt[9991798805300923619208724892364055724297522 + 
      4362948793822991560478064778951875087328921*Sqrt[2]])/
   (29029270797205302326173315891200*Pi), 
 (2578961403563200381 - 1749883368935258080*Sqrt[2] - 
    72*Sqrt[286835026601887568500187518776914 - 
       151973058386350331068065638771497*Sqrt[2]])/
   39614081257132168796771975168 - 1/(363170273951156797440*Pi^14) + 
  (291803*Sqrt[2 + Sqrt[2]])/(701100213862708197457920*Pi^13) + 
  (10821195 - 622062944*Sqrt[2] - 3838808*Sqrt[2 - Sqrt[2]])/
   (17257851418158971014348800*Pi^12) + 
  (977358960*Sqrt[2] - 806972717*Sqrt[2 + Sqrt[2]])/
   (12943388563619228260761600*Pi^11) + 
  (-9460002195 + 543878261824*Sqrt[2] + 5424223504*Sqrt[2 - Sqrt[2]])/
   (150613976013023747034316800*Pi^10) + 
  (-518761000800*Sqrt[2] + Sqrt[202020726820326100028162 - 
      5704052333274690529919*Sqrt[2]])/(75306988006511873517158400*Pi^9) + 
  (85422147646725 - 3394859920738144*Sqrt[2] - 
    8*Sqrt[106011960971792824954745282 - 69305224777161100352137441*Sqrt[2]])/
   (24098236162083799525490688000*Pi^8) + 
  (45042593831056080*Sqrt[2] - Sqrt[1558631482713885375860488770878162 - 
      361582673784389126316230291911319*Sqrt[2]])/
   (189773609776409921263239168000*Pi^7) + 
  (-5805870526545290397 + 127711482898864456064*Sqrt[2] + 
    32*Sqrt[30956258463267550577456435046273218 - 
       21077686610367717745549123449895009*Sqrt[2]])/
   (48582044102760939843389227008000*Pi^6) + 
  (Sqrt[63351839447169986135683230458249550061778 - 
      9820656053389925005111598041104845090711*Sqrt[2]] - 
    129600*(-7069854597120 + 2093319597214529*Sqrt[2]))/
   (72873066154141409765083840512000*Pi^5) + 
  (597579403272912191788335 - 5907238208078772494508128*Sqrt[2] - 
    616*Sqrt[672348019755922009070751353688354447816482 - 
       440326882088953854182624420879630929533841*Sqrt[2]])/
   (256513192862577762373095118602240000*Pi^4) + 
  (609840*(-19061407088640000 + 3207984305654818079*Sqrt[2]) - 
    Sqrt[4292064514527392186424861601611152211439164204818 + 
      277040771344363550184176489050384713277302371209*Sqrt[2]])/
   (78379031152454316280667952906240000*Pi^3) + 
  (-6880303793452227995765966805 + 23415668867113587001006259008*Sqrt[2] + 
    1456*Sqrt[9802473937956722548663337821962624281206486802498 - 
       5823448494719703971937667504610551944946545750049*Sqrt[2]])/
   (304319651621262625345740105150627840000*Pi^2) + 
  (-48672*(-7507807717459230720 + 1291700713360102080377*Sqrt[2]) + 
    Sqrt[7442689438848788212127218628531185185654370360450466 + 
      2154460327884620390513892944151837853227605097987793*Sqrt[2]])/
   (1255922371770290199839562338716876800*Pi), 
 (49676365978964972143 - 18271252792860838112*Sqrt[2] - 
    4*Sqrt[64640039106953331556145478516524132146 - 
       38650294717959819936175540809490154393*Sqrt[2]])/
   2535301200456458802993406410752 + (-225225 + 12208124*Sqrt[2 - Sqrt[2]])/
   (1046976319368310908203827200*Pi^14) + 
  (-285830264*Sqrt[2] + 1459015*Sqrt[2 + Sqrt[2]])/
   (224352068436066623186534400*Pi^13) + 
  (12155913 - 622062944*Sqrt[2] - 455682844*Sqrt[2 - Sqrt[2]])/
   (220900498152434828983664640*Pi^12) + 
  (127209168472*Sqrt[2] - 1025815871*Sqrt[2 + Sqrt[2]])/
   (828376868071630608688742400*Pi^11) + 
  (-298845957375 + 15039132402880*Sqrt[2] - 
    12*Sqrt[1008854942871931468655042 - 692011979036381320201441*Sqrt[2]])/
   (48196472324167599050981376000*Pi^10) + 
  (-178321684318168*Sqrt[2] + 5*Sqrt[477467886573177257000402 + 
       85993785344481053716201*Sqrt[2]])/(24098236162083799525490688000*
    Pi^9) + (17937802840777785 - 611356909176820128*Sqrt[2] + 
    4*Sqrt[16466926498255318286926004324401778 - 
       9569411973706471017924681481015609*Sqrt[2]])/
   (45343241162576877187163278540800*Pi^8) + 
  (-15447197535436800 + 2160819309110813336*Sqrt[2] - 
    Sqrt[5533192486066185031114275088988978 + 
      301116237031231649624872066452889*Sqrt[2]])/
   (12145511025690234960847306752000*Pi^7) + 
  (-237124739466951050925 + 4349448967281339274880*Sqrt[2] - 
    4*Sqrt[900428320426495517208658813864638615512018 - 
       553441936708633512130426531121623172977129*Sqrt[2]])/
   (15546254112883500749884552642560000*Pi^6) + 
  (701598923448385536000 - 50473175909023110820936*Sqrt[2] + 
    5*Sqrt[400686884152846091283686069582420234946098 + 
       54789853797036708651160708491940776493849*Sqrt[2]])/
   (23319381169325251124826828963840000*Pi^5) + 
  (12601692619001767139334399 - 99288402738577019598308128*Sqrt[2] + 
    12*Sqrt[60802779804438300934416993187322506633095805731218 - 
       42262889023045129768306151210822452447134033830089*Sqrt[2]])/
   (36117057555050948942131792699195392000*Pi^4) + 
  (-932166137337813349171200 + 59166339769698817285909672*Sqrt[2] - 
    Sqrt[56560368089670777075943067986404315265372126911842 + 
      16663878476670825203521788593310340742696677011121*Sqrt[2]])/
   (5016257993757076241962748985999360000*Pi^3) + 
  (-7517222338520723016826380117375 + 18597860011589440614366667092032*
     Sqrt[2] + 
    12*Sqrt[3202342245967093521027085290320121281421226369924840080942050 - 
       2206426450617303412251084524501673150747937481586659356762609*
        Sqrt[2]])/(1772357651042233530013590372397256540160000*Pi^2) + 
  (20318807143211709417652224 - 1559291995784913425555771960*Sqrt[2] + 
    Sqrt[256148047581764290962987746346465479490339332533449554 + 
      107881287005759862810493158887815640080978218163816873*Sqrt[2]])/
   (80379031793298572789731989677880115200*Pi), 
 (9684220693800380927683 - 6440661832358433815808*Sqrt[2] - 
    64*Sqrt[5092104932754907575224759859727753427506 - 
       2720988085658146939614901644376655957273*Sqrt[2]])/
   2596148429267413814265248164610048 + 1/(743772721051969121157120*Pi^16) - 
  (29582303*Sqrt[2 + Sqrt[2]])/(94227868743147981738344448000*Pi^15) + 
  (-54579525 + 5744462240*Sqrt[2] + 24416248*Sqrt[2 - Sqrt[2]])/
   (134012968879143796250089881600*Pi^14) - 
  (29*(887059440*Sqrt[2] - 577380931*Sqrt[2 + Sqrt[2]]))/
   (258453582838348749910887628800*Pi^13) + 
  (15654514953 - 1732246456000*Sqrt[2] - 11401586448*Sqrt[2 - Sqrt[2]])/
   (282752637635116581099090739200*Pi^12) + 
  (628913058832800*Sqrt[2] - Sqrt[228432522589014028805505531362 - 
      73830453805447120995054235919*Sqrt[2]])/
   (47714507600925923060471562240000*Pi^11) + 
  (-26998893665025 + 2206604777760480*Sqrt[2] + 
    8*Sqrt[19099545600576299836159778 - 13448332987099052925537169*Sqrt[2]])/
   (6169148457493452678525616128000*Pi^10) + 
  (-2850343723129245840*Sqrt[2] + 
    53*Sqrt[2019312001586169874740805024010258 - 
       1104563442655154981267873723156471*Sqrt[2]])/
   (4080891704631918946844695068672000*Pi^9) + 
  (25254801120319760409 - 1250514393680173539200*Sqrt[2] + 
    32*Sqrt[1199341551701616953600907586942738562 - 
       836942235089333489072037007717769281*Sqrt[2]])/
   (116078697376196805599137993064448000*Pi^8) + 
  (-2*Sqrt[496407317138752800755468264218629577767920018 - 
       258565729810008451419363510805402330401492791*Sqrt[2]] + 
    28800*(-9654498459648000 + 1799640539723197817*Sqrt[2]))/
   (2798325740319030134979219475660800000*Pi^7) + 
  (-149845008892054860864375 + 3799428394928106488889440*Sqrt[2] - 
    1848*Sqrt[9968419050617098836472667298779868328898 - 
       7039919225553271422788343451586558220769*Sqrt[2]])/
   (21889125790939969055837450120724480000*Pi^6) + 
  (Sqrt[508567235874526390507669251226560167269780165893333842 - 
      175593108455170723786912008456167387132268156269153879*Sqrt[2]] - 
    4268880*(-1939853000127283200 + 190432642512581796113*Sqrt[2]))/
   (3250535179954585404791861342927585280000*Pi^5) + 
  (543092533591486469177071732599 - 5861531856725790561570857803200*Sqrt[2] - 
    1456*Sqrt[131462154911299245465927760426603697489305953835070882 - 
       90428068906129416883467305971075754358400612595743441*Sqrt[2]])/
   (4206914864012334532779511213602279260160000*Pi^4) + 
  (
    -Sqrt[
      1447456724534982602160775107483669692561914918986014724241889984642 - 
       49455210515986191009641567603207147908429050336897577444730220479*
        Sqrt[2]] + 19874400*(-684997200271913582592000 + 
      61473678880937118086714219*Sqrt[2]))/
   (797560942969005088506115667578765443072000000*Pi^3) + 
  (-282684871295074867479964660962405 + 1004031242446375239366902912093664*
     Sqrt[2] + 
    8*Sqrt[633596156522531203150330279527942580500893140919912346302903330 - 
       388652863209713195949498709478911186748676451174120400386640401*
        Sqrt[2]])/(226861779333405891841739567666848837140480000*Pi^2) + 
  (259738597069449776307634176 - 29953538054709469278515316976*Sqrt[2] + 
    Sqrt[1512154412497244938182395198451061479751596341596327775378 + 
      393714869761647960608534546997558945828019838668949780041*Sqrt[2]])/
   (10288516069542217317085694678768654745600*Pi), 
 (183296344005874850558047 - 68822364142768687247104*Sqrt[2] - 
    4*Sqrt[861671409242014068834407821723471016643458066 - 
       520305552375364835331419179133483963815213577*Sqrt[2]])/
   166153499473114484112975882535043072 + 
  (10135125 - 786024004*Sqrt[2 - Sqrt[2]])/(96489337592983533300064714752000*
    Pi^16) + (8309970376*Sqrt[2] - 29582303*Sqrt[2 + Sqrt[2]])/
   (6030583599561470831254044672000*Pi^15) + 
  (-8149045905 + 775502402400*Sqrt[2] + 449311718324*Sqrt[2 - Sqrt[2]])/
   (231574410223160479920155315404800*Pi^14) + 
  (-293445576856*Sqrt[2] + 1589009633*Sqrt[2 + Sqrt[2]])/
   (1272386869358024614945908326400*Pi^13) + 
  (64658657014875 - 6385473742564800*Sqrt[2] + 
    4*Sqrt[1402142518926350376394356317618 - 747265463443194285777139195609*
        Sqrt[2]])/(12214913945837036303480719933440000*Pi^12) + 
  (49027517615025992*Sqrt[2] - Sqrt[425427365304522087839599754162 - 
      32258127050357297796834644519*Sqrt[2]])/
   (3053728486459259075870179983360000*Pi^11) + 
  (-4*Sqrt[14119053415965804280092914672259099938 - 
       4098055714200230328014196311427270289*Sqrt[2]] + 
    19845*(-12219038132045 + 878027208656672*Sqrt[2]))/
   (522354138192885625196120968790016000*Pi^10) + 
  (1658410595883417600 - 154699827831372084152*Sqrt[2] + 
    Sqrt[13640246718914018594439328984951615202 - 
      4089880640085192382731651014565574799*Sqrt[2]])/
   (261177069096442812598060484395008000*Pi^9) + 
  (129161454258039770865375 - 5518501231018495697251200*Sqrt[2] + 
    196*Sqrt[623789534070630194716351484511483035464668722 - 
       190935538049736015510659033976350756344916761*Sqrt[2]])/
   (5014599726651702001882761300384153600000*Pi^8) + 
  (-23965494325275525120000 + 1092571005233626696294696*Sqrt[2] - 
    Sqrt[1882900327639917496033321249346372472996850418 - 
      450515182986259732061216931795183667672787591*Sqrt[2]])/
   (89546423690208964319335023221145600000*Pi^7) + 
  (-380974621040734335833575665 + 8118720585544390243784033760*Sqrt[2] - 
    4*Sqrt[3090349149448600142541470826706775568934760028910315058 - 
       1446441565101202184639278008385775566041152773656662809*Sqrt[2]])/
   (416068503034186931813358251894730915840000*Pi^6) + 
  (744787338865097418945331200 - 28087295861668278953949657832*Sqrt[2] + 
    Sqrt[3593603179737342690541567144446279798663279114288853922 - 
      74942387242223429419760423820276495215614424633697839*Sqrt[2]])/
   (208034251517093465906679125947365457920000*Pi^5) + 
  (
    4*Sqrt[
      567122638527489847503706854068224044150726039489101772971039783991602 - 
       372967230200276454922780361033283204781780854139084611514581731765401*
        Sqrt[2]] - 75075*(-163303996424542690866595248735 + 
      1419164378498878231421051066944*Sqrt[2]))/
   (612526804200195907972696832700491860279296000000*Pi^4) + 
  (-847435380317604486865386209280000 + 35442086293582674606748364436481528*
     Sqrt[2] - 
    Sqrt[
     21825175605769086007596913545611514410374619554702770638818350773042 + 
      5112414724202961458946394720519009120260831466066630007504105613721*
       Sqrt[2]])/(51043900350016325664391402725040988356608000000*Pi^3) + 
  (-3460943162453087269622443193509095 + 9072968308062745432906051022253792*
     Sqrt[2] + 
    28*Sqrt[12415520172179731438668914626656974026166222974291108515916392269\
0 - 86828200754210899606697961216502765745647236002646770711436719233*
        Sqrt[2]])/(14519153877337977077871332330678325576990720000*Pi^2) + 
  (962433898388406482828787712 - 56008930405334647864835099976*Sqrt[2] + 
    3*Sqrt[38354593821645032871765180608339426607032057378477994674 + 
       15594348654681366306441059656956660463197380261282179417*Sqrt[2]])/
   (50651156034669377561037266110861069516800*Pi), 
 (4585856645105318786276459 - 3001742336676303215712352*Sqrt[2] - 
    8*Sqrt[72809609702797509664450206847560171634863911378 - 
       39203648762339197959243225812009293886949841129*Sqrt[2]])/
   21267647932558653966460912964485513216 - 
  1/(1713652349303736855146004480*Pi^18) + (74424761*Sqrt[2 + Sqrt[2]])/
   (364515275351271125800244477952000*Pi^17) + 
  (2802024225 - 524419852832*Sqrt[2] - 1572048008*Sqrt[2 - Sqrt[2]])/
   (12350635211901892262408283488256000*Pi^16) + 
  (16619940752*Sqrt[2] - 8584957899*Sqrt[2 + Sqrt[2]])/
   (154382940148773653280103543603200*Pi^15) + 
  (-2381225843997 + 488052911686592*Sqrt[2] + 
    2190153136112*Sqrt[2 - Sqrt[2]])/(59283049017129082859559760743628800*
    Pi^14) + (-2072548976103200*Sqrt[2] + 
    3*Sqrt[265473727222176945329937152258 - 153684940800167635817489945471*
        Sqrt[2]])/(105862587530587647963499572756480000*Pi^13) + 
  (6608060962863525 - 1054029234037469536*Sqrt[2] + 
    8*Sqrt[2306332682333527254700469231618 - 1539090538410686609497798852609*
        Sqrt[2]])/(1563508985067140646845532151480320000*Pi^12) + 
  (5675259496126824016*Sqrt[2] - 
    3*Sqrt[3011519332791814366566464972189628482 - 
       2091592703044623525981192503115133919*Sqrt[2]])/
   (3830597013414494584771553771126784000*Pi^11) + 
  (-77316119229736341549 + 7999839605944840761728*Sqrt[2] - 
    32*Sqrt[28597079077996307146037371763134984322 - 
       15049958232453670112210138378008119361*Sqrt[2]])/
   (267445318754757440100413936020488192000*Pi^10) + 
  (1658410595883417600000 - 198971652466572623009600*Sqrt[2] + 
    189*Sqrt[998798345615561111903845291180328839015442 - 
       693815378678514788520467726691752809753079*Sqrt[2]])/
   (3343066484434468001255174200256102400000*Pi^9) + 
  (93127821355600490238914925 - 5412294752573302081059690272*Sqrt[2] + 
    88*Sqrt[4525814590436912042131268600824244559672432125522 - 
       2512184424218347006590546840930252266715297125161*Sqrt[2]])/
   (7060556415125596418650927910940888268800000*Pi^8) + 
  (-6*Sqrt[12459454311737720186407546863511489943035346392041602 - 
       8096552305466769925389339926692481495792257868053439*Sqrt[2]] + 
    27104*(-459831651294117888000 + 27421183439129746364891*Sqrt[2]))/
   (554758004045582575751144335859641221120000*Pi^7) + 
  (-3827113945773883763105944875621 + 108176777219881402587866521281344*
     Sqrt[2] - 
    1456*Sqrt[16265809062932665012799198799868249740938547880170218882 - 
       10810266830664151801277716197413780264116893766314152641*Sqrt[2]])/
   (9692731846684418763523993836139651415408640000*Pi^6) + 
  (
    9*Sqrt[
      296407646614991208351705588151431619604555242824548580985788750066578 - 
       141373201094182838353073739643970415974283533885481522901658244691511*
        Sqrt[2]] - 6624800*(-537675926194959146090496000 + 
      27142606920187188186156035491*Sqrt[2]))/
   (11025482475603526343508542988608853485027328000000*Pi^5) + 
  (569359525906473402816450248139600975 - 
    6586560238854686908120701060750234272*Sqrt[2] - 
    8*Sqrt[
      6073893087566977465290539917458248779141496273306379644929928801685602 \
- 4277793170420861634962933611142694529208680188954834672865432771172401*
        Sqrt[2]])/(78403430937625076220505194585662958115749888000000*Pi^4) + 
  (-2107338809667503642279940194304000 + 122122607416887613787656594163662256*
     Sqrt[2] - 
    105*
     Sqrt[
      1183205906817778373074882315545335200123645268404412517185880148514 - 
       141382953721109611073297478607836250095157893642870277674763381487*
        Sqrt[2]])/(1306723848960417937008419909761049301929164800000*Pi^3) + 
  (-17644304247204348514712364760229757835 + 
    64867539676320924787728873246048083200*Sqrt[2] + 
    1088*
     Sqrt[
      150292769067633356217601302330003909244873426680543345195915037799522 - 
       94678535656941235656914751374521164551867313246550461158585338440241*
        Sqrt[2]])/(252749430696699504971584153212448291644254453760000*
    Pi^2) + (-36992*(-10493426640080321336550621184 + 
      897584702409227939716254602743*Sqrt[2]) + 
    Sqrt[
     1698871234921704432042955332018776657088004079017992337959189827342834 + 
      398315295273492453133132283092268554596804872642428014823804550293753*
       Sqrt[2]])/(194863506659586919932740616989189159090808422400*Pi), 
 (85574766223937857313243805 - 32687989786233161646935008*Sqrt[2] - 
    4*Sqrt[184561952357920494534489772704071152149645871752530 - 
       112360908586553826716072553851986182422548863472297*Sqrt[2]])/
   1361129467683753853853498429727072845824 + 
  (-240975 + 26183204*Sqrt[2 - Sqrt[2]])/(5285726398380390254960747898470400*
    Pi^18) + (-88021496408*Sqrt[2] + 223274283*Sqrt[2 + Sqrt[2]])/
   (69986932867444056153646939766784000*Pi^17) + 
  (137803240575 - 23598893377440*Sqrt[2] - 10886132097284*Sqrt[2 - Sqrt[2]])/
   (7113965882055489943147171289235456000*Pi^16) + 
  (13824497952328*Sqrt[2] - 51740315789*Sqrt[2 + Sqrt[2]])/
   (49402540847607569049633133953024000*Pi^15) + 
  (-640001475538425 + 118773610891617600*Sqrt[2] - 
    4*Sqrt[523855514438846465768848433505842 - 
       138635844644132145048568431895321*Sqrt[2]])/
   (170735181169331758635532110941650944000*Pi^14) + 
  (-180511755786447656*Sqrt[2] + Sqrt[3487539037897974190773802842722 - 
      1367160082324055994903395513039*Sqrt[2]])/
   (6775205601957609469663972656414720000*Pi^13) + 
  (57152503397253327525 - 8159187519608099415840*Sqrt[2] + 
    4*Sqrt[4134355257912997398019870714009844709680642 + 
       25260695009010023146688876896515493428479*Sqrt[2]])/
   (132385432783604932849704898330141655040000*Pi^12) + 
  (-27327937068033638400 + 1716387043510195908664*Sqrt[2] - 
    Sqrt[1193525862273133066538457132463610930018 - 
      718918455849674710601783849246692122191*Sqrt[2]])/
   (1225791044292638267126897206760570880000*Pi^11) + 
  (-24979277886904019679525 + 2281788617767108671888000*Sqrt[2] - 
    4*Sqrt[353449366534148886321805127246010266934634921778 + 
       6590930413896444249667476769830066280714436711*Sqrt[2]])/
   (770242518013701427489192135739005992960000*Pi^10) + 
  (317543282024817623040000 - 9346179834184083226658504*Sqrt[2] + 
    Sqrt[89589897979933587895113407982592618828198164482 - 
      52938830758211121808253601092683702969212994559*Sqrt[2]])/
   (213956255003805952080331148816390553600000*Pi^9) + 
  (6652439309096526560297906475 - 335383288646692992060078836640*Sqrt[2] + 
    4*Sqrt[6710838886723484752015453782490911623265636600952793196242 - 
       633759627972964832310334802195890893760755266248504988521*Sqrt[2]])/
   (4066880495112343537142934476701951642828800000*Pi^8) + 
  (-3102931729982038684572057600 + 71750878640622784428530412808*Sqrt[2] - 
    Sqrt[11339836398149383271799880809757448407498675906245223442 - 
      5172802594797378518408389638203007922312968275543141879*Sqrt[2]])/
   (88761280647293212120183093737542595379200000*Pi^7) + 
  (
    -4*
     Sqrt[
      29024424846556766694909487325702995782397405296163500110387613345399362 \
- 9512809898892039963220647327054308695496832731532712085957119489339681*
        Sqrt[2]] + 4725*(-6800956479311057279443228668249 + 
      162639272963817208479481732842944*Sqrt[2]))/
   (586216422087473646817931147209726117603914547200000*Pi^6) + 
  (245015772356924737356014986199040000 - 
    5885455764696662277487638516478839528*Sqrt[2] + 
    Sqrt[
     183880365872094621017432461523731700983131073802431602006762024356843618 \
- 30191560504826832793228256773429079420277960040129018860282448438486991*
       Sqrt[2]])/(705630878438625685984546751270966623041748992000000*Pi^5) + 
  (52274811631795768476363292428214100925 - 
    491065533065753717707659148894844295840*Sqrt[2] + 
    4*Sqrt[113370363922523844893650387237251515783023930095430484582511147014\
83560022082 - 
       6890148355800753037251665192146861359768116796531170463310244731670351\
300641*Sqrt[2]])/(45160376220072043903010992081341863874671935488000000*
    Pi^4) + (-560598907245880343578311155200819200 + 
    17152447614176609540721475786127689704*Sqrt[2] - 
    Sqrt[
     545643416056359440407792011571972851981235014585789778698504158452647921\
8 + 959276546906174661440332241601247854345519834688844387232661117402798009*
       Sqrt[2]])/(418151631667333739842694371123535776617332736000000*Pi^3) + 
  (-33571305658365728984657844986125904141295 + 
    92256814813390275260756896041443397596928*Sqrt[2] + 
    4*Sqrt[572250962336486710977920852441978330988091677741392415967728745410\
360562535980130 - 40338278948276406442749961465984405551852533635792075285525\
2557621127131960962609*Sqrt[2]])/
   (2474922425382081552681752028256293671780539611217920000*Pi^2) + 
  (16943159607102754500882778250280960 - 793957800609266818174197055014630488*
     Sqrt[2] + 
    3*Sqrt[
      7990313864803531665948265501930345292368132581446511108505150103568034 \
+ 3139146821468257942286419219592054503117460598509451227390629305638737*
        Sqrt[2]])/(12471264426213562875695399487308106181811739033600*Pi), 
 (4374613221749433672150806949 - 2826508637329186363790580416*Sqrt[2] - 
    48*Sqrt[1835603410139213569441900241206315825394827445114930 - 
       995176141291120459242492672216380795063938309590041*Sqrt[2]])/
   348449143727040986586495598010130648530944 + 
  1/(4386950014217566349173771468800*Pi^20) - (16737058997*Sqrt[2 + Sqrt[2]])/
   (143613186243995203227283520401440768000*Pi^19) + 
  (-53515487025 + 17365201153312*Sqrt[2] + 37441981720*Sqrt[2 - Sqrt[2]])/
   (483749679979773316134007647668011008000*Pi^18) + 
  (-4753160806032*Sqrt[2] + 1961157353405*Sqrt[2 + Sqrt[2]])/
   (48374967997977331613400764766801100800*Pi^17) + 
  (45025846460595 - 16554345897138752*Sqrt[2] - 
    51976993904048*Sqrt[2 - Sqrt[2]])/
   (1821175265806205425445675850044276736000*Pi^16) + 
  (40207045001237280*Sqrt[2] - Sqrt[1073718578237321929077540251988242 - 
      747101449235546830753786290067319*Sqrt[2]])/
   (1707351811693317586355321109416509440000*Pi^15) + 
  (-364588421374051875 + 108852577789402518176*Sqrt[2] - 
    40*Sqrt[688064395929468618915108107410562 - 
       323103374511893619173317277359681*Sqrt[2]])/
   (109270515948372325526740551002656604160000*Pi^14) + 
  (-1662903361381413020688*Sqrt[2] - 
    Sqrt[3336248942060484478672794511360952449379138 - 
      2325121583370738910837276233222317663279711*Sqrt[2]])/
   (688404250474745650818465471316736606208000*Pi^13) + 
  (20301657807075061273857 - 4149335279491181167240064*Sqrt[2] + 
    32*Sqrt[6564017425461620212682988867223924605346658 - 
       1327065289426044227318826289672967866270129*Sqrt[2]])/
   (67781341585205725619048907945032527380480000*Pi^12) + 
  (Sqrt[181632822527695593342872203978435205490659046554018 - 
      125950663881938269222194000198089084022217689441071*Sqrt[2]] + 
    8640*(-17079960667521024000 + 1342551070076452395157*Sqrt[2]))/
   (84726676981507157023811134931290659225600000*Pi^11) + 
  (-100614573962316455451450075 + 12384972437325054634097261792*Sqrt[2] - 
    440*Sqrt[774174770016988687080794226322499295869712533138 - 
       157619908512301827138505634780877466854791652169*Sqrt[2]])/
   (5422507326816458049523912635602602190438400000*Pi^10) + 
  (-Sqrt[8065924453523174825037461222696199798021188355512840747858 - 
       5683321374850310679009966620820501549001722114872225636951*Sqrt[2]] - 
    52272*(-42354659259495088128000 + 1580130212994192816751633*Sqrt[2]))/
   (17894274178494311563428911697488587228446720000*Pi^9) + 
  (118399884669675444624814926206955 - 7787195435709246624939977962141376*
     Sqrt[2] + 
    2288*Sqrt[22044325336406089109572993998270505134951748515618634004258 - 
       7827008493353593772821636507507064295208243401159352867729*Sqrt[2]])/
   (148880361165072672207728545323105045740676710400000*Pi^8) + 
  (
    -Sqrt[4590938438200930346789678496278173932169673681410907380406513928990\
9456818 - 
       3194156057886083486472893005447110559141250060623867926888362020667367\
2231*Sqrt[2]] + 107321760*(-2208693359806307599712256000 + 
      65807395153823743824142540639*Sqrt[2]))/
   (76208134871371574086331049137264395288508891136000000*Pi^7) + 
  (-111789440854060676686073189412595653375 + 
    3445849491866213068734982648905034131872*Sqrt[2] - 
    520*
     Sqrt[
      16392823667400190279085064274915286816523199510292330397178139998050072\
2 - 95452184829844192165170811156426461365560927796937660010509319191479161*
        Sqrt[2]])/(4877320631767780741525187144784921298464569032704000000*
    Pi^6) + (596158563370388015712710802014208000 - 
    18871966199906881209582095642354758416*Sqrt[2] + 
    Sqrt[26518077886269673820271624631134726570527420593497189332039141343496\
1857778 - 
      14933655231979172288236842570026551317988073737147024993241128988429685\
7991*Sqrt[2]])/(18064150488028817561204396832536745549868774195200000*Pi^5) + 
  (324936734686333518753647137478084844495753 - 
    3978037609894916928835792556736338752366336*Sqrt[2] + 
    1088*Sqrt[131944190023871554344385651969249964933651619311568993684483500\
188071548279618 - 
       9320764090747006447362676515006046483673629418009868579146261525588553\
0914209*Sqrt[2]])/(786151829239014140263615350151999166330289052975104000000*
    Pi^4) + (-2*Sqrt[44629940207001140836982385256939083072190685643852830324\
370055401756777850939468226 - 85832338463500254598791058813954376841894596335\
24575970945976759368207042041678623*Sqrt[2]] + 
    73984*(-152025385768371135776291752280064000 + 
      6339884056955369265355836006522059429*Sqrt[2]))/
   (82497414179402718422725067608543122392684653707264000000*Pi^3) + 
  (-23840007968031871908167762124293669194565985 + 
    90189857343255130681544350834457792880956960*Sqrt[2] + 
    152*Sqrt[1553882354382636068174004699888548163905584658443047470203882212\
7681858560634556450 - 1000737657432392052157913699293808335098083417039561332\
3750496887822790152983382033*Sqrt[2]])/
   (6019011338529222336122020932719306209770272334481981440000*Pi^2) + 
  (-75088*(-1137740257491366320539544372379648 + 
      76951816022939730693486581382154019*Sqrt[2]) + 
    Sqrt[47766853386899240207044520360946349200995257221518528084296499943616\
800546720338 + 10089640994946050197228285217777734142714966079419076565086839\
367784027122402601*Sqrt[2]])/
   (576272186606476313360133019509532970449156837264588800*Pi)}


==> anc/plusZ_k8M1.txt <==
{(-2 + Pi)/(64*Pi), (36 - 4*Pi + (-25 + 16*Sqrt[2])*Pi^2)/(8192*Pi^2), 
 (-600 + 324*Pi + (2242 + 2016*Sqrt[2])*Pi^2 - 9*(159 + 16*Sqrt[2])*Pi^3)/
  (4718592*Pi^3), (11568 - 2400*Pi + 8*(-16105 + 8208*Sqrt[2])*Pi^2 + 
   (18616 - 81792*Sqrt[2])*Pi^3 - 9*(-19627 + 11168*Sqrt[2])*Pi^4)/
  (1207959552*Pi^4), (-499680 + 289200*Pi + 1200*(7409 + 8176*Sqrt[2])*Pi^2 + 
   200*(-26959 + 10224*Sqrt[2])*Pi^3 - 2*(16767307 + 17999200*Sqrt[2])*Pi^4 + 
   1125*(20251 + 2272*Sqrt[2])*Pi^5)/(1932735283200*Pi^5), 
 (30761280 - 8994240*Pi + 1200*(-807377 + 712080*Sqrt[2])*Pi^2 - 
   151200*(-1537 + 14480*Sqrt[2])*Pi^3 + (9293618924 - 8370806400*Sqrt[2])*
    Pi^4 + 36*(-41136807 + 270154400*Sqrt[2])*Pi^5 + 
   2025*(-8073693 + 4466224*Sqrt[2])*Pi^6)/(2226511046246400*Pi^6), 
 (-2445367680 + 1507302720*Pi + 23520*(4385905 + 7339248*Sqrt[2])*Pi^2 + 
   58800*(-1098023 + 2568816*Sqrt[2])*Pi^3 - 
   392*(3625538297 + 5787482400*Sqrt[2])*Pi^4 - 
   196*(-4660099031 + 3244240800*Sqrt[2])*Pi^5 + 
   18*(302408710445 + 345775476816*Sqrt[2])*Pi^6 - 
   1686825*(2245839 + 251888*Sqrt[2])*Pi^7)/(6982338641028710400*Pi^7), 
 (53124422400 - 19562941440*Pi + 564480*(-5824529 + 8873104*Sqrt[2])*Pi^2 - 
   188160*(-5641351 + 109277424*Sqrt[2])*Pi^3 - 
   23520*(-3202053151 + 5536843040*Sqrt[2])*Pi^4 + 
   3136*(-6230236397 + 98713663200*Sqrt[2])*Pi^5 + 
   16*(-42833046655421 + 51158881810736*Sqrt[2])*Pi^6 - 
   144*(-843903983407 + 6360312501648*Sqrt[2])*Pi^7 - 
   99225*(-13931378739 + 7617044032*Sqrt[2])*Pi^8)/
  (3574957384206699724800*Pi^8), (-2196788912640 + 1434359404800*Pi + 
   483840*(349265225 + 911289456*Sqrt[2])*Pi^2 + 
   15240960*(-7255783 + 55456624*Sqrt[2])*Pi^3 - 
   28224*(174610058743 + 452509728480*Sqrt[2])*Pi^4 - 
   635040*(-5096532491 + 21899636000*Sqrt[2])*Pi^5 + 
   32*(1913745107851765 + 3573567540332496*Sqrt[2])*Pi^6 + 
   432*(-88429582838367 + 90419905446416*Sqrt[2])*Pi^7 - 
   54*(4394544723273083 + 5184953631313344*Sqrt[2])*Pi^8 + 
   2679075*(62364703179 + 6815038144*Sqrt[2])*Pi^9)/
  (6177526359909177124454400*Pi^9), 
 (251465393894400 - 109839445632000*Pi + 
   6048000*(-4257906241 + 10851070608*Sqrt[2])*Pi^2 - 
   24192000*(-422407919 + 16125937776*Sqrt[2])*Pi^3 - 
   282240*(-3768182226841 + 11839700383200*Sqrt[2])*Pi^4 + 
   1411200*(-259094092483 + 8952519278880*Sqrt[2])*Pi^5 + 
   800*(-26595424908480493 + 65872683169748784*Sqrt[2])*Pi^6 - 
   1600*(-4504051890021319 + 74822785285456656*Sqrt[2])*Pi^7 - 
   108*(-1746442261588494107 + 2486133184915060800*Sqrt[2])*Pi^8 + 
   2700*(-13813194508983635 + 108588052993276224*Sqrt[2])*Pi^9 + 
   66976875*(-6203229802695 + 3371578444336*Sqrt[2])*Pi^10)/
  (19768084351709366798254080000*Pi^10), 
 (-44195723528140800 + 30427312661222400*Pi + 
   1463616000*(3684799033 + 14920002160*Sqrt[2])*Pi^2 + 
   731808000*(-5052400951 + 100180422000*Sqrt[2])*Pi^3 - 
   29272320*(9175805129539 + 38294460680800*Sqrt[2])*Pi^4 - 
   34151040*(-5362046051341 + 77103875743200*Sqrt[2])*Pi^5 + 
   1742400*(3818664534411361 + 11993199512440720*Sqrt[2])*Pi^6 + 
   96800*(-32254972681127023 + 277561522934211600*Sqrt[2])*Pi^7 - 
   968*(80507239042502735779 + 164109828003928945600*Sqrt[2])*Pi^8 - 
   39204*(-1144516235094572369 + 1601305101072369600*Sqrt[2])*Pi^9 + 
   1350*(226106835854252210807 + 271737769218654044240*Sqrt[2])*Pi^10 - 
   8104201875*(26686254043257 + 2817718906288*Sqrt[2])*Pi^11)/
  (153084045219637336485679595520000*Pi^11), 
 -(-3186196356646195200 + 1591046047013068800*Pi - 
    1170892800*(-416656918985 + 1721237219856*Sqrt[2])*Pi^2 + 
    52690176000*(-4293202047 + 311307718256*Sqrt[2])*Pi^3 + 
    29272320*(-1079875949244611 + 5863857387530400*Sqrt[2])*Pi^4 - 
    1053803520*(-12538351498239 + 884404777412000*Sqrt[2])*Pi^5 - 
    464640*(-2337913468169158805 + 10987287949279503792*Sqrt[2])*Pi^6 + 
    62726400*(-11654078426375019 + 291704427997974992*Sqrt[2])*Pi^7 + 
    1936*(-10420523752489807110083 + 32544439601723108942400*Sqrt[2])*Pi^8 - 
    34848*(-273852858690986965179 + 3981784451260752776000*Sqrt[2])*Pi^9 - 
    216*(-813658357754681573067215 + 1308673285619919160919472*Sqrt[2])*
     Pi^10 + 48600*(-792728542432232393673 + 6240923853898343550160*Sqrt[2])*
     Pi^11 + 72937816875*(-5647110716323199 + 3059141230880352*Sqrt[2])*
     Pi^12)/(352705640186044423263005788078080000*Pi^12), 
 (-744716260830237696000 + 538467184273206988800*Pi + 
   35978342400*(3674194532761 + 22791062094192*Sqrt[2])*Pi^2 + 
   1385166182400*(-68476595033 + 3098073429648*Sqrt[2])*Pi^3 - 
   49470220800*(202189297037167 + 1330384465306080*Sqrt[2])*Pi^4 - 
   4947022080*(-1436584616598911 + 54574500645540000*Sqrt[2])*Pi^5 + 
   1727531520*(235577292285153817 + 1210224526219278864*Sqrt[2])*Pi^6 + 
   78524160*(599833754899871833 + 73934634817988137872*Sqrt[2])*Pi^7 - 
   3271840*(2785870027737131572891 + 9773693263007810297280*Sqrt[2])*Pi^8 - 
   98482384*(-10370001562582482983 + 477269894515583592000*Sqrt[2])*Pi^9 + 
   24336*(4235325265011517289299391 + 9143088980227615571446992*Sqrt[2])*
    Pi^10 + 36504*(-1450386175341260657827697 + 2700026478187765879653072*
      Sqrt[2])*Pi^11 - 12150*(33599215693762436103514631 + 
     40867706302514066900514720*Sqrt[2])*Pi^12 + 
   12326491051875*(23551724057896355 + 2395837352374432*Sqrt[2])*Pi^13)/
  (3814864204252256482012670603852513280000*Pi^13), 
 (131042676928821693235200 - 72982193561363294208000*Pi + 
   5288816332800*(-5304120694505 + 34556256667408*Sqrt[2])*Pi^2 - 
   59939918438400*(-245583761711 + 32765832988272*Sqrt[2])*Pi^3 - 
   969616327680*(-2702616476597159 + 24372616156343840*Sqrt[2])*Pi^4 + 
   4848081638400*(-261936846110107 + 35916440520621600*Sqrt[2])*Pi^5 + 
   1649007360*(-82896231029838377695 + 693594258896695413264*Sqrt[2])*Pi^6 - 
   15390735360*(-14625590109754518929 + 379431573617135734128*Sqrt[2])*Pi^7 - 
   192384192*(-22086919604453940278759 + 134893219554156131440960*Sqrt[2])*
    Pi^8 + 320640320*(-17789546205984015388531 + 279271713632116570286400*
      Sqrt[2])*Pi^9 + 132496*(-565019163974741821722314975 + 
     2077997222290945210826208176*Sqrt[2])*Pi^10 - 
   2384928*(-20309334883333219967776897 + 248477123483981578400867664*
      Sqrt[2])*Pi^11 - 108*(-5951714606194486076259458898991 + 
     10483372980649281780372264240736*Sqrt[2])*Pi^12 + 
   1190700*(-130042067169224236465875211 + 1006756906996747236172753248*
      Sqrt[2])*Pi^13 + 603998061541875*(-2612028937892251301 + 
     1412236555766085744*Sqrt[2])*Pi^14)/
  (23926828289070152655183470027362963292160000*Pi^14), 
 (-38962733217319032016896000 + 29484602308984880977920000*Pi + 
   20341601280000*(466153246950161 + 4364986131089136*Sqrt[2])*Pi^2 + 
   1189983674880000*(-5972621037391 + 566477856925936*Sqrt[2])*Pi^3 - 
   881469388800*(1148229568515673163 + 11650480188245647200*Sqrt[2])*Pi^4 - 
   218163673728000*(-3436176694407219 + 301824300528772640*Sqrt[2])*Pi^5 + 
   82450368000*(737984566117636346911 + 6008320071304317100656*Sqrt[2])*
    Pi^6 + 371026656000*(336206302328068845227 + 6525970873609320048048*
      Sqrt[2])*Pi^7 - 1923841920*(1121553470062634448017341 + 
     6541779803964398484724800*Sqrt[2])*Pi^8 - 
   43286443200*(86100115800630416216801 + 931832397074133331178560*Sqrt[2])*
    Pi^9 + 6624800*(6861515232899427898913276939 + 
     26023076263765365021359671824*Sqrt[2])*Pi^10 + 
   29811600*(555642186231674969901314463 + 9508099967713390456794840272*
      Sqrt[2])*Pi^11 - 216*(2339025879331221371311676540523157 + 
     5265205001700899757465757481906400*Sqrt[2])*Pi^12 - 
   24300*(-9254514809475453250626615721875 + 22755221189567671947242916970336*
      Sqrt[2])*Pi^13 + 401861250*(5039362198591359197144325503 + 
     6181295321421154580032200240*Sqrt[2])*Pi^14 - 
   407698691540765625*(3540516320365031381 + 346711033677127312*Sqrt[2])*
    Pi^15)/(344546327362610198234641968394026671407104000000*Pi^15), 
 (1021432740322154255327232000 - 623403731477104512270336000*Pi + 
   46495088640000*(-6267926135087737 + 62899559158317840*Sqrt[2])*Pi^2 - 
   325465620480000*(-520239774003431 + 124239050648394480*Sqrt[2])*Pi^3 - 
   7051755110400*(-5255936615095203377 + 76249868406663448800*Sqrt[2])*Pi^4 + 
   14103510220800*(-1432781238273674663 + 367416304599754404000*Sqrt[2])*
    Pi^5 + 1319205888000*(-2062384320388156563371 + 
     29316906314644399068240*Sqrt[2])*Pi^6 - 
   1319205888000*(-9482046469866134479381 + 201476539445527946360880*Sqrt[2])*
    Pi^7 - 1099338240*(-115767909726828433853404691 + 
     1273707107524537544149300800*Sqrt[2])*Pi^8 + 
   30781470720*(-17996801658956511671378341 + 222043911097536403855992000*
      Sqrt[2])*Pi^9 + 105996800*(-34599255484054022607203940289 + 
     252990676414623616717988005200*Sqrt[2])*Pi^10 - 
   105996800*(-79097123436303261140414505269 + 848227863300602393768686488720*
      Sqrt[2])*Pi^11 - 576*(-107123188209009787942786868779950119 + 
     444877826093514604172872285895080800*Sqrt[2])*Pi^12 + 
   3456*(-15115444482304465834015687024138657 + 
     156769917388083346884635470747284000*Sqrt[2])*Pi^13 + 
   194400*(-2688579029542263386571923858858549 + 
     5083352817269656190970032288835696*Sqrt[2])*Pi^14 - 
   2143260000*(-63961990207444349247928690055 + 
     483007076169662444592517424976*Sqrt[2])*Pi^15 - 
   135899563846921875*(-9784101000388390248259 + 5283891898160808597632*
      Sqrt[2])*Pi^16)/(352815439219312842992273375635483311520874496000000*
   Pi^16), (-373860343094498099356188672000 + 295194061953102579789570048000*
    Pi + 16124496740352000*(7410824310373985 + 103241706754467568*Sqrt[2])*
    Pi^2 + 13437080616960000*(-6947728983082303 + 1299175839431095536*
      Sqrt[2])*Pi^3 - 940595643187200*(18169696906878625499 + 
     278468770349695247200*Sqrt[2])*Pi^4 - 2037957226905600*
    (-6467768024417273477 + 1202779098200510488800*Sqrt[2])*Pi^5 + 
   41590963814400*(34123717878167630480685 + 427740049130305290068816*
      Sqrt[2])*Pi^6 + 381250501632000*(29081406581799080704231 + 
     360522142362788993194608*Sqrt[2])*Pi^7 - 
   1906252508160*(37230623831005499768139689 + 352744915470589986105966400*
      Sqrt[2])*Pi^8 - 317708751360*(1824288259392751917573306709 + 
     12114762047739590935683988800*Sqrt[2])*Pi^9 + 
   404356592640*(5718950589660623759813078275 + 37193169951261071475624237968*
      Sqrt[2])*Pi^10 + 30633075200*(312182385103333711825616443649 + 
     1785462026426465336226385119792*Sqrt[2])*Pi^11 - 
   36992*(1286349895842081894896101897950327667 + 
     5206237434203140952620603808942624800*Sqrt[2])*Pi^12 - 
   5160384*(8612939156204979142772954410314251 + 
     67579502843534778246236987522512800*Sqrt[2])*Pi^13 + 
   499392*(1056847274333497762526875550989517815 + 
     2459148704001794507877941618983731376*Sqrt[2])*Pi^14 + 
   56181600*(-3511808670580487815593714100246831 + 
     11493461312632917456426771018075216*Sqrt[2])*Pi^15 - 
   133953750*(15997627104390473679304123367912203 + 
     19745219070803614595709026636824448*Sqrt[2])*Pi^16 + 
   39274973951760421875*(38948906968420585748467 + 3671807812811802508672*
      Sqrt[2])*Pi^17)/
  (6525674363800410343985088355753899329890094678016000000*Pi^17), 
 (30581792006064836255935856640000 - 20188458527102897365234188288000*Pi + 
   12093372555264000*(-927752415250172321 + 14052174624529597584*Sqrt[2])*
    Pi^2 - 870722823979008000*(-8159434741258519 + 
     3404368995573940976*Sqrt[2])*Pi^3 - 4031124185088000*
    (-462315875349848048047 + 10512047472879390769440*Sqrt[2])*Pi^4 + 
   50792164732108800*(-22049004873953550199 + 10242037886471976279200*
      Sqrt[2])*Pi^5 + 41590963814400*(-4395682580426433667352269 + 
     102410677949787087921892656*Sqrt[2])*Pi^6 - 
   2245912045977600*(-1068772175565602735549743 + 16906226165242379609525392*
      Sqrt[2])*Pi^7 - 57187575244800*(-213928947166158039544101281 + 
     3944913527977511934917096640*Sqrt[2])*Pi^8 + 
   102937635440640*(-1640866790656968806035919089 + 
     14298413769595644003776638400*Sqrt[2])*Pi^9 + 
   7877076480*(-66301379057710727207379115105511 + 
     862520165533442170922356127348784*Sqrt[2])*Pi^10 - 
   21835256002560*(-195955876323378976942903579709 + 
     1467102673428562622727189680656*Sqrt[2])*Pi^11 - 
   369920*(-37669897658002723566654972756482659879 + 
     312482021058126184002535475472184921440*Sqrt[2])*Pi^12 + 
   1997568*(-23790319634952679504905998620444976967 + 
     189666858632321919092468821718236824800*Sqrt[2])*Pi^13 + 
   499392*(-448802114415719469350330671598728582469 + 
     2046788652278257542762061397406694191216*Sqrt[2])*Pi^14 - 
   26967168*(-8820491973162086782311376008695711253 + 
     78997192219131136210669235709323090672*Sqrt[2])*Pi^15 - 
   72900*(-25698854100481332046557052488316415574827 + 
     51444859991923453624691902658207280360576*Sqrt[2])*Pi^16 + 
   7233502500*(-73334023400233284615041852434172987 + 
     538397330493747253910049046187141760*Sqrt[2])*Pi^17 + 
   1060424296697531390625*(-4625262694692116683606979 + 
     2496251006001787313308208*Sqrt[2])*Pi^18)/
  (22552730601294218148812465357485476084100167207223296000000*Pi^18), 
 (-13436690880709025375787949031424000 + 11040026914189405888392844247040000*
    Pi + 513612646170624000*(10629014054871605665 + 
     217299668552853821424*Sqrt[2])*Pi^2 + 4365707492450304000*
    (-1016066250887481047 + 357320960510004034416*Sqrt[2])*Pi^3 - 
   582094332326707200*(1730446337406528363413 + 39313656452297531463840*
      Sqrt[2])*Pi^4 - 1455235830816768000*(-555012527604335692507 + 
     205027800738088441485600*Sqrt[2])*Pi^5 + 
   2309898144153600*(47730193065735776474978605 + 897815056133815771427121744*
      Sqrt[2])*Pi^6 + 15014337936998400*(174429020025489913052536817 + 
     1579278247600549775063725584*Sqrt[2])*Pi^7 - 
   750716896849920*(9339606546206371999610747189 + 
     144496303675520387549514615360*Sqrt[2])*Pi^8 - 
   20644714663372800*(10038314751972280420006588759 + 
     48397922521751728364707684800*Sqrt[2])*Pi^9 + 
   5687249218560*(54432127561802413271108493026735 + 
     625637740732653681120515248899792*Sqrt[2])*Pi^10 + 
   2843624609280*(2109104665918335480150696757926823 + 
     8286208952023221290196642125894736*Sqrt[2])*Pi^11 - 
   53416448*(187250568236313195278055517389075980501 + 
     1377245535674549639759732526040974417120*Sqrt[2])*Pi^12 - 
   133541120*(565867699492150685369973909096443090261 + 
     2244976687668463566898620912789509820000*Sqrt[2])*Pi^13 + 
   360561024*(581578155796723832507812812475626315745 + 
     2503448967200542133590605429313427344848*Sqrt[2])*Pi^14 + 
   180280512*(1849934391900860713740711530058654957217 + 
     9869398987980498449867299820902139444304*Sqrt[2])*Pi^15 - 
   18948168*(124171982802220872159997507707819293023961 + 
     297114189202164145511188927812922794320512*Sqrt[2])*Pi^16 - 
   26316900*(-26970607878868932276005706697085887260251 + 
     120307933011500405934842571391939467945600*Sqrt[2])*Pi^17 + 
   25317258750*(382566734780039773349355829648175295397 + 
     474461843385300138193656216698602960432*Sqrt[2])*Pi^18 - 
   382813171107808832015625*(18078918976709984508959701 + 
     1641416569734850487300400*Sqrt[2])*Pi^19)/
  (521058287812301616110163199619344439447050263155687030784000000*Pi^19), 
 (1900771215077395195900734569840640000 - 
   1343669088070902537578794903142400000*Pi + 51361264617062400000*
    (-16978540353210361249 + 381354825422889113488*Sqrt[2])*Pi^2 - 
   359528852319436800000*(-1654246729555413937 + 1180270813921940588688*
      Sqrt[2])*Pi^3 - 4365707492450304000*(-41988517128179624821387 + 
     1464195791201464508317600*Sqrt[2])*Pi^4 + 58209433232670720000*
    (-2055080439458230103993 + 1682982753910869222061920*Sqrt[2])*Pi^5 + 
   2078908329738240000*(-11131795244241278384323531 + 
     413082264657111452077289552*Sqrt[2])*Pi^6 - 
   230989814415360000*(-3649173977568284529610656559 + 
     41863134343506382127553783696*Sqrt[2])*Pi^7 - 
   7507168968499200*(-293359085004849534400403864203 + 
     8356857158535137441349184628800*Sqrt[2])*Pi^8 + 
   525501827794944000*(-166074661412766707259483457787 + 
     1003224163243115172447472069440*Sqrt[2])*Pi^9 + 
   1706174765568000*(-78216149682204500281172179098409 + 
     1600621882824120238992903350864848*Sqrt[2])*Pi^10 - 
   568724921856000*(-6019692465049351610442984026962577 + 
     30081891347754633242929288285435728*Sqrt[2])*Pi^11 - 
   2403740160*(-2108104741559956979314037948615830899417 + 
     30056085179323165251819955563212138864800*Sqrt[2])*Pi^12 + 
   5341644800*(-11886736761007248589856581142532834377441 + 
     62031116647219675768914193590510135920160*Sqrt[2])*Pi^13 + 
   1335411200*(-92951622558231903853854922606204544965841 + 
     842677348288652748902083202865011072230832*Sqrt[2])*Pi^14 - 
   757178150400*(-758524336695609277587032883076787986663 + 
     4782066780858365230595279207095341446992*Sqrt[2])*Pi^15 - 
   155952*(-12231796514865466732930742719984551130699747147 + 
     60071382250674831783631070723520596228656182400*Sqrt[2])*Pi^16 + 
   210535200*(-11628411162027491937055369042109310972016945 + 
     91641927622952169742503434760808212049160064*Sqrt[2])*Pi^17 + 
   3645000*(-4317116273880637023212587414865004052048695587 + 
     9059979692339878568688267911177156318470211888*Sqrt[2])*Pi^18 - 
   361675125000*(-13198033662491695245390996330953223644437 + 
     94121167272114677300228246215862359822416*Sqrt[2])*Pi^19 - 
   9570329277695220800390625*(-4406925797520354879612931237 + 
     2377641930552067541471513056*Sqrt[2])*Pi^20)/
  (3334773041998730343105044477563804412461121684196396997017600000000*
   Pi^20), (-982778018216897103480781026844999680000 + 
   838240105849131281392223945299722240000*Pi + 264915996445900800000*
    (1867378191680071130297 + 55316506273252964434800*Sqrt[2])*Pi^2 + 
   22650317696124518400000*(-18418695319731503319 + 
     11729859824690500006000*Sqrt[2])*Pi^3 - 25167019662360576000*
    (4544870836878556685411171 + 150481590641517122452936800*Sqrt[2])*Pi^4 - 
   1925277004170584064000*(-49439006645548366726887 + 
     34549898211842113937975200*Sqrt[2])*Pi^5 + 
   9701572205445120000*(1642911021630985174717001377 + 
     45324489554737397652608488080*Sqrt[2])*Pi^6 + 
   916798573414563840000*(1137384541133543059792732039 + 
     7765091295762872182610534000*Sqrt[2])*Pi^7 - 
   56592504531763200*(19619020379490300638834694364931 + 
     533920621393049923779973790961600*Sqrt[2])*Pi^8 - 
   3310661515108147200*(35179583323642199105499134656797 + 
     127046260361034854088623177377600*Sqrt[2])*Pi^9 + 
   167205127025664000*(322097869194935881329314245972963 + 
     8098080781490090887710030127209360*Sqrt[2])*Pi^10 + 
   752423071615488000*(6784988823576920556122511373410921 + 
     19635111715887705103168488803758000*Sqrt[2])*Pi^11 - 
   11217454080*(222413969054214302977679815910513723366413 + 
     3625421054428220758965923028105082179679200*Sqrt[2])*Pi^12 - 
   1060049410560*(103731447552357424201511593233958985159083 + 
     291361760053062056158402661961807520669600*Sqrt[2])*Pi^13 + 
   130870297600*(706508541039556523680655628986207734844527 + 
     6115459812336579675080255533769820303209520*Sqrt[2])*Pi^14 + 
   588916339200*(1985388380932458560390987046748968568007229 + 
     6146183503849742190138065435748003207338000*Sqrt[2])*Pi^15 - 
   15283296*(136318974233635840266902818155178225089900378983 + 
     625312358906682746289506939769154941049377801600*Sqrt[2])*Pi^16 - 
   68774832*(70931870531885642731183307555274174355912190853 + 
     295487606994582983533650473286781289518442204800*Sqrt[2])*Pi^17 + 
   291600*(82151243038440429799271407467530264741924197710721 + 
     201475509338421109581949488374914290436395370330992*Sqrt[2])*Pi^18 + 
   8037225000*(-684170661901663565120110299385219652020617393 + 
     4360050978290021079086908302410768847816395152*Sqrt[2])*Pi^19 - 
   119624047593750*(836450148192294272275603841727212711781751 + 
     1041369552475989979968298462323553495372896*Sqrt[2])*Pi^20 + 
   21102576057317961864861328125*(3390480101044374340107571013 + 
     296627892712310156533656992*Sqrt[2])*Pi^21)/
  (94120634337372165203796775334760815737302698414759108843824742400000000*
   Pi^21)}


==> anc/plusZ_k8M2.txt <==
{(-7 + 4*Sqrt[2 + Sqrt[2]])/64 + (Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 
    4*Csc[Pi/8])/(64*Pi), (65 - 24*Sqrt[2 + Sqrt[2]])/8192 - 3/(512*Pi^2) + 
  (3*(-10*Sqrt[2] - 20*Cot[Pi/8] + (8 + 16*Sqrt[2] - 5*Csc[Pi/8])*Csc[Pi/8]))/
   (8192*Pi), (-1165 + 128*Sqrt[2] + 548*Sqrt[2 + Sqrt[2]])/524288 + 
  (53 - 44*Sqrt[2 + Sqrt[2]])/(32768*Pi^2) - 
  (7*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/(98304*Pi^3) + 
  (7652*(1 + Sqrt[2]) + 7652*Cot[Pi/8] - 8*(1265 + 324*Sqrt[2])*Csc[Pi/8])/
   (9437184*Pi), (41195 - 1536*Sqrt[2] - 14480*Sqrt[2 + Sqrt[2]])/134217728 + 
  25/(1572864*Pi^4) + (-8347 + 2376*Sqrt[2 + Sqrt[2]])/(37748736*Pi^2) + 
  (-5*(1715 + 2483*Sqrt[2]) - 12415*Cot[Pi/8] + (5494 + 7748*Sqrt[2])*
     Csc[Pi/8])/(50331648*Pi) + (134*Sqrt[2] + 268*Cot[Pi/8] - 
    8*(7 + 30*Sqrt[2])*Csc[Pi/8] + 67*Csc[Pi/8]^2)/(4194304*Pi^3), 
 (-293 + 268*Sqrt[2 + Sqrt[2]])/(33554432*Pi^4) + 
  (47957 - 10368*Sqrt[2] - 37540*Sqrt[2 + Sqrt[2]])/(805306368*Pi^2) + 
  (27*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/(167772160*Pi^5) + 
  (-3287*(1 + Sqrt[2]) - 3287*Cot[Pi/8] + 2*(2207 + 540*Sqrt[2])*Csc[Pi/8])/
   (402653184*Pi^3) + (-3377700 + 1906450*Sqrt[2] + 435200*Cot[Pi/8] + 
    1274288*Sqrt[2]*Csc[Pi/8] - 735625*Csc[Pi/8]^2)/68719476736 + 
  (-6912000 + 69686614*Sqrt[2] + 132461228*Cot[Pi/8] - 
    8*(19078907 + 6154200*Sqrt[2])*Csc[Pi/8] + 31387307*Csc[Pi/8]^2)/
   (3865470566400*Pi), -331/(12079595520*Pi^6) + 
  (133025 - 43416*Sqrt[2 + Sqrt[2]])/(115964116992*Pi^4) + 
  (3*(-455*(1 + Sqrt[2]) - 455*Cot[Pi/8] + (54 + 428*Sqrt[2])*Csc[Pi/8]))/
   (5368709120*Pi^5) + (604288000 - 1640699010*Sqrt[2] - 
    2677110020*Cot[Pi/8] + (1241377768 + 1452133136*Sqrt[2] - 
      518205505*Csc[Pi/8])*Csc[Pi/8])/(247390116249600*Pi) + 
  (-5798814884 + 3067369042*Sqrt[2] + 335923200*Cot[Pi/8] + 
    1920542400*Sqrt[2]*Csc[Pi/8] - 1365722921*Csc[Pi/8]^2)/
   (1113255523123200*Pi^2) + (-79360 + 224102*Sqrt[2] + 368844*Cot[Pi/8] + 
    Csc[Pi/8]*(-80632 - 249168*Sqrt[2] + 72371*Csc[Pi/8]))/
   (103079215104*Pi^3) + (66395284 - 35140170*Sqrt[2] - 3885056*Cot[Pi/8] + 
    Csc[Pi/8]*(524288 - 21461920*Sqrt[2] + 15627557*Csc[Pi/8]))/
   8796093022208, (6863 - 6532*Sqrt[2 + Sqrt[2]])/(257698037760*Pi^6) - 
  (1303*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (5411658792960*Pi^7) + (642816000 - 4341634318*Sqrt[2] - 
    8040452636*Cot[Pi/8] + (8838079672 + 2978596800*Sqrt[2] - 
      1849409159*Csc[Pi/8])*Csc[Pi/8])/(17812088369971200*Pi^3) + 
  (3*(-431423324 + 247023790*Sqrt[2] + 62624256*Cot[Pi/8] + 
     (-524288 + 152011248*Sqrt[2] - 92199767*Csc[Pi/8])*Csc[Pi/8]))/
   562949953421312 + (-5798972 + 3619102*Sqrt[2] + 1439232*Cot[Pi/8] + 
    3853104*Sqrt[2]*Csc[Pi/8] - 1089935*Csc[Pi/8]^2)/(19791209299968*Pi^4) + 
  (41910671172 - 26759380386*Sqrt[2] - 11608089600*Cot[Pi/8] - 
    22589587888*Sqrt[2]*Csc[Pi/8] + 7575645393*Csc[Pi/8]^2)/
   (23749451159961600*Pi^2) + (1129874*Sqrt[2] + 2259748*Cot[Pi/8] + 
    Csc[Pi/8]*(-2855432 - 832032*Sqrt[2] + 564937*Csc[Pi/8]))/
   (74217034874880*Pi^5) + (-84554086400 + 471360195886*Sqrt[2] + 
    858166305372*Cot[Pi/8] + Csc[Pi/8]*(-916915341688 - 
      321898202528*Sqrt[2] + 193403054743*Csc[Pi/8]))/
   (517210269705830400*Pi), 1979/(57724360458240*Pi^8) + 
  (-307531 + 117576*Sqrt[2 + Sqrt[2]])/(98956046499840*Pi^6) + 
  (36307*(1 + Sqrt[2]) + 36307*Cot[Pi/8] - 2*(1303 + 17502*Sqrt[2])*
     Csc[Pi/8])/(57724360458240*Pi^7) + 
  (14171050503680 - 33294712511610*Sqrt[2] - 52418374519540*Cot[Pi/8] + 
    (25010634174728 + 25802699818096*Sqrt[2] - 9561831003965*Csc[Pi/8])*
     Csc[Pi/8])/(99304371783519436800*Pi) + 
  (9100800 - 20300510*Sqrt[2] - 31500220*Cot[Pi/8] + 
    (3815768 + 20491536*Sqrt[2] - 5599855*Csc[Pi/8])*Csc[Pi/8])/
   (1583296743997440*Pi^5) + (-59547972166958 + 33342826211479*Sqrt[2] + 
    7137680256000*Cot[Pi/8] + 7056*(-188006400 + 2840867743*Sqrt[2])*
     Csc[Pi/8] - (26205145955479*Csc[Pi/8]^2)/2)/
   (223434836512918732800*Pi^2) + (13525344844 - 7410326822*Sqrt[2] - 
    1295308800*Cot[Pi/8] - 4897627200*Sqrt[2]*Csc[Pi/8] + 
    3057509011*Csc[Pi/8]^2)/(379991218559385600*Pi^4) + 
  (-25646976000 + 49483855822*Sqrt[2] + 73320735644*Cot[Pi/8] - 
    8*(2062206059 + 4928116926*Sqrt[2])*Csc[Pi/8] + 11918439911*Csc[Pi/8]^2)/
   (379991218559385600*Pi^3) + (111177752012 - 59725043430*Sqrt[2] - 
    8272334848*Cot[Pi/8] + Csc[Pi/8]*(1696595968 - 34804709504*Sqrt[2] + 
      25726354291*Csc[Pi/8]))/288230376151711744, 
 (-202397 + 196460*Sqrt[2 + Sqrt[2]])/(3694359069327360*Pi^8) + 
  (5357*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (19949538974367744*Pi^9) + (840926064384000 - 2855175909150758*Sqrt[2] - 
    4869425753917516*Cot[Pi/8] + 
    (4717839344120408 + 1759708958529312*Sqrt[2] - 1007124922383379*
       Csc[Pi/8])*Csc[Pi/8])/(193047698747161785139200*Pi^3) + 
  (-2140788599540 + 1237436844410*Sqrt[2] + 334085089280*Cot[Pi/8] + 
    (-6125780992 + 719761509680*Sqrt[2] - 451675877565*Csc[Pi/8])*Csc[Pi/8])/
   18446744073709551616 + (-26905918*Sqrt[2] - 53811836*Cot[Pi/8] + 
    (62258488 + 22682592*Sqrt[2] - 13452959*Csc[Pi/8])*Csc[Pi/8])/
   (797981558974709760*Pi^7) + (-421932313092 + 298765055746*Sqrt[2] + 
    175597798400*Cot[Pi/8] + 208814918960*Sqrt[2]*Csc[Pi/8] - 
    61583628673*Csc[Pi/8]^2)/(24319437987800678400*Pi^4) + 
  (60257468 - 40111454*Sqrt[2] - 19965440*Cot[Pi/8] - 
    37358512*Sqrt[2]*Csc[Pi/8] + 10073007*Csc[Pi/8]^2)/
   (50665495807918080*Pi^6) + 
  (-5365046791802880 + 22305213143704054*Sqrt[2] + 
    39245379495605228*Cot[Pi/8] - 8*(4987756165705115 + 
      1823877798165936*Sqrt[2])*Csc[Pi/8] + 8470083175950587*Csc[Pi/8]^2)/
   (457594545178457564774400*Pi) + (-2948659200 + 13318358998*Sqrt[2] + 
    23688058796*Cot[Pi/8] + Csc[Pi/8]*(-23267998168 - 9105400512*Sqrt[2] + 
      5184849899*Csc[Pi/8]))/(10943747094510305280*Pi^5) + 
  (2601628184914012 - 1749154010154286*Sqrt[2] - 896679835394560*Cot[Pi/8] + 
    Csc[Pi/8]*(7959438950400 - 1220207096936048*Sqrt[2] + 
      426237087379863*Csc[Pi/8]))/(28599659073653597798400*Pi^2), 
 -19093/(569986827839078400*Pi^10) + (71828473 - 31826520*Sqrt[2 + Sqrt[2]])/
   (12767704943595356160*Pi^8) + 
  (80501401049241600 - 173347643334425054*Sqrt[2] - 
    266193885619608508*Cot[Pi/8] + 
    (129556853846361112 + 121695701141381552*Sqrt[2] - 
      46423121142591727*Csc[Pi/8])*Csc[Pi/8])/(9762016963807094715187200*
    Pi) + (-2352458*Sqrt[2] - 4704916*Cot[Pi/8] + 
    (214280 + 4597776*Sqrt[2] - 1176229*Csc[Pi/8])*Csc[Pi/8])/
   (4255901647865118720*Pi^9) + 
  (-5218728212936695588 + 3068919220709115794*Sqrt[2] + 
    919110228481536000*Cot[Pi/8] + 9600*(-27830278963200 + 
      179837562291361*Sqrt[2])*Csc[Pi/8] - 1074904496113789897*Csc[Pi/8]^2)/
   (366075636142766051819520000*Pi^2) + 
  (-1075000100524 + 618360082262*Sqrt[2] + 161720064000*Cot[Pi/8] + 
    407152526400*Sqrt[2]*Csc[Pi/8] - 228320009131*Csc[Pi/8]^2)/
   (8754997675608244224000*Pi^6) + (371815872000 - 560928746647*Sqrt[2] - 
    750041621294*Cot[Pi/8] + 4*(23073320635 + 83019777006*Sqrt[2])*
     Csc[Pi/8] - (189112874647*Csc[Pi/8]^2)/2)/(583666511707216281600*Pi^5) + 
  (29*(-7046400 + 12788509*Sqrt[2]) + 537387922*Cot[Pi/8] - 
    4*(9713357 + 78403902*Sqrt[2])*Csc[Pi/8] + (166521161*Csc[Pi/8]^2)/2)/
   (8511803295730237440*Pi^7) + (48571468702588 - 26385835768254*Sqrt[2] - 
    4200202833920*Cot[Pi/8] + 32*(32668221440 - 463912003313*Sqrt[2])*
     Csc[Pi/8] + 11092816467167*Csc[Pi/8]^2)/2361183241434822606848 + 
  (3766927927955308 - 2292805972476854*Sqrt[2] - 818684016998400*Cot[Pi/8] - 
    272160*(-737525760 + 4693478347*Sqrt[2])*Csc[Pi/8] + 
    737060977739227*Csc[Pi/8]^2)/(1765007531402622035558400*Pi^4) + 
  (34*(-571177929450240 + 924258933764633*Sqrt[2]) + 
    43429557894686884*Cot[Pi/8] + Csc[Pi/8]*(-9975638552779496 - 
      19111817958044976*Sqrt[2] + 6002377073344681*Csc[Pi/8]))/
   (4118350906606118082969600*Pi^3), 
 (7118263 - 6984612*Sqrt[2 + Sqrt[2]])/(85118032957302374400*Pi^10) + 
  (43118993*(1 + Sqrt[2]) + Sqrt[10 + 7*Sqrt[2]]*
     (-24168010 + 1739009*Sqrt[2]))/(204283279097525698560*Pi^9) - 
  (223117*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (936298362530326118400*Pi^11) + 
  (59007506738923008000 - 142445364276536270458*Sqrt[2] - 
    225883221814149532916*Cot[Pi/8] + 
    (200179081446246221032 + 76741489439545334400*Sqrt[2] - 
      41718928768806631229*Csc[Pi/8])*Csc[Pi/8])/
   (158144674813674934386032640000*Pi^3) + 
  (-925612146983212 + 538761808286614*Sqrt[2] + 151911469590016*Cot[Pi/8] + 
    (-4285065592832 + 300505260869488*Sqrt[2] - 193425169348299*Csc[Pi/8])*
     Csc[Pi/8])/151115727451828646838272 + 
  (367822080000 - 1161516461498*Sqrt[2] - 1955210842996*Cot[Pi/8] + 
    (1672254655592 + 751261435200*Sqrt[2] - 396847190749*Csc[Pi/8])*
     Csc[Pi/8])/(326853246556041117696000*Pi^7) + 
  (-264802721182907260 + 204318396670021310*Sqrt[2] + 
    143834072157135360*Cot[Pi/8] + 
    144*(-9757465804800 + 679149966431999*Sqrt[2])*Csc[Pi/8] - 
    30242162256442975*Csc[Pi/8]^2)/(263574458022791557310054400*Pi^4) + 
  (-6648795100 + 4765399790*Sqrt[2] + 2882004480*Cot[Pi/8] + 
    3571588272*Sqrt[2]*Csc[Pi/8] - 941697655*Csc[Pi/8]^2)/
   (2179021643706940784640*Pi^8) + (7772585178566 - 6136512333283*Sqrt[2] - 
    4500439488000*Cot[Pi/8] - 2890479162504*Sqrt[2]*Csc[Pi/8] + 
    (1636072845283*Csc[Pi/8]^2)/2)/(93386641873154605056000*Pi^6) + 
  (-2700445437204480 + 6000005742324886*Sqrt[2] + 
    9299566047445292*Cot[Pi/8] - 8*(967585934281091 + 
      388087061590116*Sqrt[2])*Csc[Pi/8] + 1649780152560203*Csc[Pi/8]^2)/
   (65893614505697889327513600*Pi^5) + 
  (-352195213000036995072 + 1221044874786165457982*Sqrt[2] + 
    2089894536572293920892*Cot[Pi/8] - 
    8*(256236728421745873927 + 95773091363886195468*Sqrt[2])*Csc[Pi/8] + 
    434424830893064231455*Csc[Pi/8]^2)/(453582356206332848846458060800*Pi) + 
  (113937370989628476572 - 79512659568810910286*Sqrt[2] - 
    45087948147993344000*Cot[Pi/8] + Csc[Pi/8]*(932577462190080000 - 
      47582890128944750608*Sqrt[2] + 17212355710408783143*Csc[Pi/8]))/
   (23428840713137027316449280000*Pi^2), 
 3609673/(134826964204366961049600*Pi^12) + 
  (-2241548843 + 1131507144*Sqrt[2 + Sqrt[2]])/(294167921900437005926400*
    Pi^10) + (-7128907097284234227443 - 10597086075718623647347*Sqrt[2] + 
    Sqrt[2 - Sqrt[2]]*(9799572268298437460754 + 7182134737462980161267*
       Sqrt[2]))/(3628658849650662790771664486400*Pi) + 
  (72786941621470720 - 91738049912138338*Sqrt[2] - 
    110689158202805956*Cot[Pi/8] + 
    (13791979909735208 + 31382146246072112*Sqrt[2] - 
      9475554145333809*Csc[Pi/8])*Csc[Pi/8])/(1405730442788221638986956800*
    Pi^5) + (-2561186432517545695989044 + 1569656088308492233440922*Sqrt[2] + 
    578125744099438770892800*Cot[Pi/8] + 
    34848*(-5947934368957235200 + 23628687210189088939*Sqrt[2])*Csc[Pi/8] - 
    495765172104526731274061*Csc[Pi/8]^2)/(3265792964685596511694498037760000*
    Pi^2) + (-814688960985985244 + 555382095590515822*Sqrt[2] + 
    296075230195046400*Cot[Pi/8] + 1143072*(-81354342400 + 
      214410424671*Sqrt[2])*Csc[Pi/8] - 129653432697734711*Csc[Pi/8]^2)/
   (94886804888204960631619584000*Pi^6) + 
  (3491513600 - 5283684597*Sqrt[2] - 7075855594*Cot[Pi/8] + 
    4*(80518793 + 855826102*Sqrt[2])*Csc[Pi/8] - (1792170997*Csc[Pi/8]^2)/2)/
   (52296519448966578831360*Pi^9) + (29741378*Sqrt[2] + 59482756*Cot[Pi/8] - 
    8*(223117 + 7323786*Sqrt[2])*Csc[Pi/8] + 14870689*Csc[Pi/8]^2)/
   (39948730134627247718400*Pi^11) + 
  (-67145054080000 + 83363149193838*Sqrt[2] + 99581244307676*Cot[Pi/8] - 
    8*(906215647547 + 3601415954686*Sqrt[2])*Csc[Pi/8] + 
    8109047556919*Csc[Pi/8]^2)/(20918607779586631532544000*Pi^7) + 
  (103390138390988 - 63367187339494*Sqrt[2] - 23344236288000*Cot[Pi/8] - 
    38363245531200*Sqrt[2]*Csc[Pi/8] + 20011475525747*Csc[Pi/8]^2)/
   (376534940032559367585792000*Pi^8) + 
  (43630539075431932 - 23911841208949502*Sqrt[2] - 
    4193143342467072*Cot[Pi/8] + 64*(18292796194816 - 
      204433158041423*Sqrt[2])*Csc[Pi/8] + 9859348933241215*Csc[Pi/8]^2)/
   38685626227668133590597632 + (-3103337935678112512000 + 
    4516386001438750675638*Sqrt[2] + 5929434067199388839276*Cot[Pi/8] - 
    8*(172954199013752952287 + 271074706302094584766*Sqrt[2])*Csc[Pi/8] + 
    706524032880319081819*Csc[Pi/8]^2)/(10121259188075195800706088960000*
    Pi^3) + (11552093591252876376044 - 7739381041597638444022*Sqrt[2] - 
    3926668491942400512000*Cot[Pi/8] - 
    2332800*(-651268283187200 + 1493284743643209*Sqrt[2])*Csc[Pi/8] + 
    1906356274827618966011*Csc[Pi/8]^2)/(91091332692676762206354800640000*
    Pi^4), (-289099285 + 285489612*Sqrt[2 + Sqrt[2]])/
   (2876308569693161835724800*Pi^12) + 
  (-702990560669330031766739 - 1068754073900263124963539*Sqrt[2] + 
    Sqrt[2 + Sqrt[2]]*(337020416583039750317944 + 442649032139534975157595*
       Sqrt[2]))/(6531585929371193023388996075520000*Pi^3) + 
  (2616162800420527287534971 - 2027368659040764370615680*Sqrt[2] + 
    12*Sqrt[2 + Sqrt[2]]*(-146120660587902304628837 + 
      2806835649299499417600*Sqrt[2]))/(8708781239161590697851994767360000*
    Pi^2) + (21378390616605315311326285 + 26575863897868271179870797*
     Sqrt[2] - Sqrt[2 + Sqrt[2]]*(9594309661084693297656176 + 
      12678536181169409804690141*Sqrt[2]))/
   (52330098823762091659981764113203200*Pi) + 
  (236870923645851873863 + 3236966128624572897863*Sqrt[2] - 
    2*Sqrt[2 + Sqrt[2]]*(871173985890543372000 + 1195026537816257109863*
       Sqrt[2]) + 3236966128624572897863*Cot[Pi/8])/
   (364365330770707048825419202560000*Pi^5) + 
  (8*Sqrt[10 + 7*Sqrt[2]]*(5060976758 + 1028871617*Sqrt[2]) - 
    52834273468*(1 + Sqrt[2] + Cot[Pi/8]))/(414188434035815304344371200*
    Pi^11) + (19674097*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (112176034218033311593267200*Pi^13) + 
  (-824186341551206260 + 482339121015907770*Sqrt[2] + 
    140491900480609280*Cot[Pi/8] + 
    (-5271178769858560 + 260310976390257904*Sqrt[2] - 
      170923610267649245*Csc[Pi/8])*Csc[Pi/8])/2475880078570760549798248448 + 
  (318932990243481600 - 501931463714053258*Sqrt[2] - 
    684929937184624916*Cot[Pi/8] + 
    (479343288497240680 + 182488742634564576*Sqrt[2] - 
      91499236735285829*Csc[Pi/8])*Csc[Pi/8])/
   (1518188878211279370105913344000*Pi^7) + 
  (-56423991460207317843790 + 46424909874470961769895*Sqrt[2] + 
    36425828288734605696000*Cot[Pi/8] + 
    168*(-5141401122816000000 + 90988826858019935701*Sqrt[2])*Csc[Pi/8] - 
    (9999081585736356073895*Csc[Pi/8]^2)/2)/
   (971640882055218796867784540160000*Pi^4) + 
  (-990442083201430 + 880511061664715*Sqrt[2] + 770580040128000*Cot[Pi/8] + 
    190716794172936*Sqrt[2]*Csc[Pi/8] - (109931021536715*Csc[Pi/8]^2)/2)/
   (4016372693680633254248448000*Pi^8) + 
  (279949569812 - 218285529226*Sqrt[2] - 156621488640*Cot[Pi/8] - 
    118095631248*Sqrt[2]*Csc[Pi/8] + 30832020293*Csc[Pi/8]^2)/
   (50204658671007915678105600*Pi^10) + 
  (-18854173440000 + 43731073662742*Sqrt[2] + 68607973885484*Cot[Pi/8] - 
    8*(6283860753371 + 3077294679000*Sqrt[2])*Csc[Pi/8] + 
    12438450111371*Csc[Pi/8]^2)/(6024559040520949881372672000*Pi^9) + 
  (10899253695888958964 - 9691964031308389882*Sqrt[2] - 
    8484674366727820800*Cot[Pi/8] + Csc[Pi/8]*(92993870875852800 - 
      1921794434053353936*Sqrt[2] + 603644832290284541*Csc[Pi/8]))/
   (2024251837615039160141217792000*Pi^6), 
 -2522791/(139596842582441454427176960*Pi^14) + 
  (9097350665 - 5138813016*Sqrt[2 + Sqrt[2]])/(1104502490762174144918323200*
    Pi^12) + (-7684463925640628951243 - 36823151982204300695243*Sqrt[2] + 
    Sqrt[2 - Sqrt[2]]*(10373385278263969995706 + 8055529388931254999243*
       Sqrt[2]))/(3886563528220875187471138160640000*Pi^5) + 
  (92465656967396103498091855 - 77411268857211012915840000*Sqrt[2] + 
    26136*Sqrt[2 + Sqrt[2]]*(-1699068070913093805307 + 
      709998228586063872000*Sqrt[2]))/(11286580485953421544416185218498560000*
    Pi^4) + (34268817228474854154732197 + 82785481114977164076399397*
     Sqrt[2] - Sqrt[2 + Sqrt[2]]*(25366454311574845538370796 + 
      9781645415308509271260601*Sqrt[2]))/
   (1254064498439269060490687246499840000*Pi^3) + 
  (-3559886491462069226353542827237 + 1312689735876814600668365882880*
     Sqrt[2] - 1192464*Sqrt[2 + Sqrt[2]]*(-1271663278454649391003373 + 
      223629011727349327052800*Sqrt[2]))/
   (55386176595069797812924699137414266880000*Pi^2) - 
  (1119220732749076433182340608 - 2170017134562409615459860525*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(257587994729738065844598267 + 
      72427995838666153851783695*Sqrt[2]))/
   (10047378974162321598716498709735014400*(-2 + Sqrt[2])*Pi) + 
  (-3861536234*Sqrt[2] - 7723072468*Cot[Pi/8] + 
    (157392776 + 7644376080*Sqrt[2] - 1930768117*Csc[Pi/8])*Csc[Pi/8])/
   (4786177459969421294646067200*Pi^13) + 
  (-883419953946903717410 + 704253065880498745105*Sqrt[2] + 
    525086177814093772800*Cot[Pi/8] + 
    5184*(-49992817519411200 + 35471487317942947*Sqrt[2])*Csc[Pi/8] - 
    (179166888066404972305*Csc[Pi/8]^2)/2)/
   (1554625411288350074988455264256000*Pi^6) + 
  (670918430400000 - 710404449251531*Sqrt[2] - 749890468103062*Cot[Pi/8] + 
    4*(8541280277471 + 15472369287030*Sqrt[2])*Csc[Pi/8] - 
    (39486018851531*Csc[Pi/8]^2)/2)/(64261963098890132067975168000*Pi^9) + 
  (-17284066407908 + 11461219999474*Sqrt[2] + 5638373591040*Cot[Pi/8] + 
    5742014802624*Sqrt[2]*Csc[Pi/8] - 2911423204217*Csc[Pi/8]^2)/
   (38557177859334079240785100800*Pi^10) + 
  (-601044537600 + 775172032249*Sqrt[2] + 949299526898*Cot[Pi/8] - 
    4*(7081826557 + 83522834046*Sqrt[2])*Csc[Pi/8] + 
    (174127494649*Csc[Pi/8]^2)/2)/(4418009963048696579673292800*Pi^11) + 
  (-4816708747130246400 + 5035494479244140063*Sqrt[2] + 
    5254280211358033726*Cot[Pi/8] - 
    4*(96232106680262219 + 68297242709570922*Sqrt[2])*Csc[Pi/8] + 
    (218785732113893663*Csc[Pi/8]^2)/2)/(16194014700920313281129742336000*
    Pi^7) + (1671486972207144730 - 1317185322801492365*Sqrt[2] - 
    962883673395840000*Cot[Pi/8] - 63504*(-5954070528000 + 
      5578550611813*Sqrt[2])*Csc[Pi/8] + (354301649405652365*Csc[Pi/8]^2)/2)/
   (75572068604294795311938797568000*Pi^8) + 
  (19980129552885560756 - 11029665738689566426*Sqrt[2] - 
    2079201924493572096*Cot[Pi/8] + Csc[Pi/8]*(627132226883551232 - 
      5898287123006102560*Sqrt[2] + 4475231907097997165*Csc[Pi/8]))/
   316912650057057350374175801344, 
 (187301648026906864746 - 110101194621622771125*Sqrt[2] + 
    4*(189862878494883840 - 7230315530211552773*Sqrt[2])*Sqrt[2 - Sqrt[2]])/
   (2535301200456458802993406410752*(-2 + Sqrt[2])) + 
  (1474393063 - 1461779108*Sqrt[2 + Sqrt[2]])/(14890329875460421805565542400*
    Pi^14) + (519289653353*(1 + Sqrt[2]) - Sqrt[10 + 7*Sqrt[2]]*
     (109787612986 + 99904809127*Sqrt[2]))/(2067628662706789999287101030400*
    Pi^13) + (658401238963046743937176787 + 1788037293977378884239333587*
     Sqrt[2] - Sqrt[2 + Sqrt[2]]*(364635063159371632711199160 + 
      602016590711320661886790427*Sqrt[2]))/
   (1625267589977292702395930671463792640000*Pi^5) + 
  (-1306137898642162387353500091 + 3560005056809187085401512320*Sqrt[2] + 
    4*(232060905749089758097088567 - 17463942796566594392064000*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(722341151101018978842635853983907840000*Pi^4) + 
  (-1568453409655265501471922698880000 + 2670702972293926233774643863605227*
     Sqrt[2] + 2*(191239351115250730741044024103627 - 
      465918359096169728702659049419027*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (199390235742251272126528916894691360768000000*(-2 + Sqrt[2])*Pi^3) + 
  (55864543891633287284746669140783 - 49662119023047776585730533561600*
     Sqrt[2] + 484*Sqrt[2 + Sqrt[2]]*(-75262645964994996964714005301 + 
      2341100381492923853089996800*Sqrt[2]))/
   (3544715302084467060027180744794513080320000*Pi^2) + 
  (28626497841444370970318895253 + 36652903185972928287421701781*Sqrt[2] - 
    Sqrt[2 + Sqrt[2]]*(13029762588624732230069122136 + 
      17103154933646458599839990845*Sqrt[2]))/
   (1286064508692777164635711834846081843200*Pi) + 
  (48561783606699903877949 - 88202726033522336122051*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(11969076551128985973600 + 26664442499752294788451*
       Sqrt[2]) - 88202726033522336122051*Cot[Pi/8])/
   (2798325740319030134979219475660800000*Pi^7) + 
  (44139229370698757836699 - 39678870380981477344000*Sqrt[2] + 
    4*Sqrt[2 + Sqrt[2]]*(-343020082196498296861 + 271676950777257984000*
       Sqrt[2]) - 39678870380981477344000*Cot[Pi/8])/
   (124370032903068005999076421140480000*Pi^6) - 
  (664400311*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (6030583599561470831254044672000*Pi^15) + 
  (9736921509120000 - 17380597797847786*Sqrt[2] - 
    25024274086575572*Cot[Pi/8] + 
    (15530168651291944 + 7522268251809600*Sqrt[2] - 
      3821838144363893*Csc[Pi/8])*Csc[Pi/8])/
   (1526864243229629537935089991680000*Pi^11) + 
  (6306770278339516 - 6380059054241758*Sqrt[2] - 6453347830144000*Cot[Pi/8] + 
    264197694142384*Sqrt[2]*Csc[Pi/8] - 36644387951121*Csc[Pi/8]^2)/
   (12338296914986905357051232256000*Pi^10) + 
  (-4411688498132 + 3781863936746*Sqrt[2] + 3152039375360*Cot[Pi/8] + 
    1205013957136*Sqrt[2]*Csc[Pi/8] - 314912280693*Csc[Pi/8]^2)/
   (565505275270233162198181478400*Pi^12) + 
  (-85451293312203314906 + 88356659288618095853*Sqrt[2] + 
    91262025265032876800*Cot[Pi/8] - 
    8*(141790235553792000 + 970638603845932699*Sqrt[2])*Csc[Pi/8] + 
    (2905365976414780947*Csc[Pi/8]^2)/2)/(4836612390674866899964083044352000*
    Pi^8) + (-46098981719204198400 + 55098404256884146766*Sqrt[2] + 
    64097826794564095132*Cot[Pi/8] + Csc[Pi/8]*(-37253969996182845944 - 
      9408881692783712160*Sqrt[2] + 4499711268839974183*Csc[Pi/8]))/
   (65294267274110703149515121098752000*Pi^9), 
 (3*(5502401263679695447105 - 685698522447576586240*Sqrt[2] - 
     64*Sqrt[2 - Sqrt[2]]*(24748812698230385579 + 26457609664776801195*
        Sqrt[2])))/2596148429267413814265248164610048 + 
  4070168161/(385957350371934133200258859008000*Pi^16) + 
  (-3429048063283 + 2131273939464*Sqrt[2 + Sqrt[2]])/
   (463148820446320959840310630809600*Pi^14) + 
  (-157674456302411411398793 + 1260156343421189946361207*Sqrt[2] + 
    (183200443960907923844244 - 46419890945819218365451*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(29848807896736321439778341073715200000*Pi^7) + 
  (-669303423140570647103985691 + 3132203879222055551760675840*Sqrt[2] - 
    548856*Sqrt[2 + Sqrt[2]]*(-806385400061387289763 + 
      1738903974461384048640*Sqrt[2]))/
   (52008562879273366476669781486841364480000*Pi^6) + 
  (-35573408920652255129611833600 + 37421644328472502292198017949*Sqrt[2] + 
    2*(264244804887972310553105477 - 755479600502687916093906395*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(34672375252848910984446520991227576320000*
    (-2 + Sqrt[2])*Pi^5) + (4991428647134142007206968458021013 - 
    6421198455264101258755826172352000*Sqrt[2] + 3312400*Sqrt[2 + Sqrt[2]]*
     (-766300344837763674201935621 + 527918755891930900086374400*Sqrt[2]))/
   (12760975087504081416097850681260247089152000000*Pi^4) + 
  (20463856093367100644742356120640000 - 26235707168658380479111850462578579*
     Sqrt[2] + 2*(2209596005671169202395460126510725 - 
      149422865866387122246574948118399*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (4253658362501360472032616893753415696384000000*(-2 + Sqrt[2])*Pi^3) + 
  (-523756286605133799353858219401621 + 233209118765108979276154225114624*
     Sqrt[2] + 8*(28473439713342369770772199868929 - 
      6440939210132919784541267386368*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (151241186222270594561159711777899224760320000*Pi^2) - 
  (179121080882227681131839574272 - 335270871481013689902616065703*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(34510436109752147414804219713 + 
      13740422259147210727996580857*Sqrt[2]))/
   (27436042852112579512228519143383079321600*(-2 + Sqrt[2])*Pi) + 
  (-792792724997760000 + 736165498098250282*Sqrt[2] + 
    679538271198740564*Cot[Pi/8] + 
    (-20211567204551944 + 123360237401295408*Sqrt[2] - 
      28313613449754859*Csc[Pi/8])*Csc[Pi/8])/
   (32573103855565430142615253155840000*Pi^11) + 
  (76130728435200 - 85367664771742*Sqrt[2] - 94604601108284*Cot[Pi/8] + 
    (1910795470936 + 17518474937616*Sqrt[2] - 4618468168271*Csc[Pi/8])*
     Csc[Pi/8])/(352875291768625493211665242521600*Pi^13) + 
  (-85798934784164635076 + 80651355053515195618*Sqrt[2] + 
    75503775322865756160*Cot[Pi/8] + 127008*(-285578688675840 + 
      43239858977921*Sqrt[2])*Csc[Pi/8] - 2573789865324719729*Csc[Pi/8]^2)/
   (2089416552771542500784483875160064000*Pi^10) + 
  (187286137574*Sqrt[2] + 374572275148*Cot[Pi/8] - 
    8*(664400311 + 46489334238*Sqrt[2])*Csc[Pi/8] + 93643068787*Csc[Pi/8]^2)/
   (257304900247956088800172572672000*Pi^15) + 
  (55912609042831268 - 40722063991623634*Sqrt[2] - 
    25531518940416000*Cot[Pi/8] - 14330045586628800*Sqrt[2]*Csc[Pi/8] + 
    7595272525603817*Csc[Pi/8]^2)/(97719311566696290427845759467520000*
    Pi^12) + (756425229857634758400 - 683614963241287326661*Sqrt[2] - 
    610804696624939894922*Cot[Pi/8] + 
    4*(6968283822383205577 - 38634647517425913858*Sqrt[2])*Csc[Pi/8] + 
    (72810266616347431739*Csc[Pi/8]^2)/2)/
   (696472184257180833594827958386688000*Pi^9) + 
  (8134881572989707148974982 - 8051584198132371703767491*Sqrt[2] - 
    7968286823275036258560000*Cot[Pi/8] - 
    388800*(-12475018173344563200 + 854678961103684403*Sqrt[2])*Csc[Pi/8] + 
    (83297374857335445207491*Csc[Pi/8]^2)/2)/
   (5014599726651702001882761300384153600000*Pi^8), 
 (-677686532749 + 673616364588*Sqrt[2 + Sqrt[2]])/
   (8233756807934594841605522325504000*Pi^16) + 
  (-2575507636999*(1 + Sqrt[2]) + Sqrt[10 + 7*Sqrt[2]]*
     (130167176294 + 771724428137*Sqrt[2]))/
   (12350635211901892262408283488256000*Pi^15) + 
  (36*Sqrt[2 - Sqrt[2]]*(5670762550779620717 + 5544822349073575277*Sqrt[2]) - 
    5*(38252682487111810049 + 127880911561414128768*Sqrt[2]))/
   (5571777474057446668758623667093504000*Pi^10) + 
  (-247615822947587310769367 + 1012120577217438554830633*Sqrt[2] + 
    (74891197258710117976800 - 248393761714050607527433*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(6686132968868936002510348400512204800000*Pi^9) + 
  (20521816205159942999294641 + 84373575245533037373120000*Sqrt[2] - 
    252*Sqrt[2 + Sqrt[2]]*(83622201315169901213441 + 
      5312109698029854720000*Sqrt[2]))/
   (26744531875475744010041393602048819200000*Pi^8) + 
  (538369265657677601500889081 - 5858485062332224194161267719*Sqrt[2] + 
    Sqrt[2 - Sqrt[2]]*(3216934440988436397352596470 + 
      1635165011213718238010867719*Sqrt[2]))/
   (1386895010113956439377860839649103052800000*Pi^7) + 
  (108*Sqrt[2 + Sqrt[2]]*(50360417175101885410916741 + 
      10798189639749934251540480*Sqrt[2]) - 
    5*(859443557349889180974967111 + 10071872536251270775758963840*Sqrt[2]))/
   (1109516008091165151502288671719282442240000*Pi^6) + 
  (84235469620281785110619135902080000 - 95320066174733154251880285553270037*
     Sqrt[2] + 2*Sqrt[2 + Sqrt[2]]*(-9072276858687488380226765062627637 + 
      12855324066406953589373871100328237*Sqrt[2]))/
   (787534462543109024536324499186346677501952000000*(-2 + Sqrt[2])*Pi^5) + 
  (1923944339155881254660480979696738746 - 
    1737204661964597660814513974642833373*Sqrt[2] + 
    4*Sqrt[2 + Sqrt[2]]*(-70128340916579247338439891005138878 + 
      40405480647959146571884319405929439*Sqrt[2]))/
   (2450107216800783631890787330801967441117184000000*(-2 + Sqrt[2])*Pi^4) + 
  (-868876112573221361956247319102028800 + 
    1334925824941843140838935944465412833*Sqrt[2] + 
    2*(96717390429366888527519710716584561 - 
      217527935050234186439962387410438029*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (1633404811200522421260524887201311627411456000000*(-2 + Sqrt[2])*Pi^3) + 
  (-97881125676726941085183685384800878 + 73395840284370859286463768380924855*
     Sqrt[2] + 196*(166066265841832184787570722985022 - 
      86623082070468931548551653075487*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (29038307754675954155742664661356651153981440000*(-2 + Sqrt[2])*Pi^2) + 
  (18920235042000636282694246281105408 - 48949518944307014182136958605455627*
     Sqrt[2] + 2*Sqrt[2 + Sqrt[2]]*(-4263125505118638338989915993054091 + 
      11177987090797372651092215665163499*Sqrt[2]))/
   (24357938332448364991592577123648644886351052800*(-2 + Sqrt[2])*Pi) + 
  (-314672546702437723721733 + 31128721243292841921024*Sqrt[2] + 
    4*(26199009036928984800131 - 421492434058436542464*Sqrt[2])*
     Sqrt[2 + Sqrt[2]] + 31128721243292841921024*Cot[Pi/8])/
   166153499473114484112975882535043072 + 
  (172319579*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (2856609504793634945046813868032000*Pi^17) + 
  (692815181757940 - 659663947606010*Sqrt[2] - 626512713454080*Cot[Pi/8] - 
    60438392081424*Sqrt[2]*Csc[Pi/8] + 16575617075965*Csc[Pi/8]^2)/
   (79044065356172110479413014324838400*Pi^14) + 
  (-68517655591680000 + 98156148659621366*Sqrt[2] + 
    127794641727562732*Cot[Pi/8] - 
    8*(8328572469131083 + 3245337032419800*Sqrt[2])*Csc[Pi/8] + 
    14819246533970683*Csc[Pi/8]^2)/(6775205601957609469663972656414720000*
    Pi^13) + (-1667128885167909572 + 1938141780748498786*Sqrt[2] + 
    2209154676329088000*Cot[Pi/8] - 562559683723935696*Sqrt[2]*Csc[Pi/8] + 
    135506447790294607*Csc[Pi/8]^2)/(2084678646756187529127376201973760000*
    Pi^12) + (16766669424881510400 - 16144659428266597322*Sqrt[2] - 
    15522649431651684244*Cot[Pi/8] + Csc[Pi/8]*(7436088039454833512 - 
      541539944656852512*Sqrt[2] + 311004998307456539*Csc[Pi/8]))/
   (9728500351528875135927755609210880000*Pi^11), 
 -163716695587/(30234354998735832258375477979250688000*Pi^18) + 
  (-1673832487703*(1 + Sqrt[2]) + Sqrt[10 + 7*Sqrt[2]]*
     (-1648501509590 + 1656945168961*Sqrt[2]))/
   (746527283919403265638900690845696000*Pi^17) + 
  (162002661313961 - 109125851063256*Sqrt[2 + Sqrt[2]])/
   (28455863528221959772588685156941824000*Pi^16) + 
  (-10720140905450888010877 + 16818151785512863390723*Sqrt[2] + 
    Sqrt[2 - Sqrt[2]]*(10261632333626672676798 + 10511271143223694564477*
       Sqrt[2]))/(4903164177170553068507588827042283520000*Pi^11) + 
  (28583006646565609586397713 - 52616375423339386259682287*Sqrt[2] + 
    Sqrt[2 + Sqrt[2]]*(-28398506376548305157864212 + 
      1202812109143092166666499*Sqrt[2]))/
   (427912510007611904160662297632781107200000*Pi^9) + 
  (-1005218205880731345064112253649 - 3529931999623952525084698444800*
     Sqrt[2] + 705672*Sqrt[2 + Sqrt[2]]*(441700651925188255084687 + 
      1862396680813774184038400*Sqrt[2]))/
   (11183921361558944727143069810930367017779200000*Pi^8) + 
  (-73616754707419066304874695141 + 237900257094250549400964175259*Sqrt[2] + 
    (74552815445007680120247655468 - 8807799848128689613091590727*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(88761280647293212120183093737542595379200000*Pi^7) + 
  (969175270964208594290907990880923607 + 
    22996724878961630427477711687286464000*Sqrt[2] - 
    12073698000*Sqrt[2 + Sqrt[2]]*(-54989393174363462375376325 + 
      657344553028942745048563712*Sqrt[2]))/
   (4763008429460723380395690571079024705531805696000000*Pi^6) + 
  (-23997779226835293628168108446430400000 + 
    23920057837178343866969325054548663121*Sqrt[2] + 
    2*(1236263267691215578976143211243005833 - 
      999432288794759704978462684276220155*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (352815439219312842992273375635483311520874496000000*(-2 + Sqrt[2])*
    Pi^5) + (-300656619231429208180296935625505417258 + 
    249654738568028702297981105614533329429*Sqrt[2] + 
    72*(1593851857276650764778292859032035234 - 
      1206076180982248817328112951528280017*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (2822523513754502743938187005083866492166995968000000*(-2 + Sqrt[2])*
    Pi^4) + (31034762723743410717032978298602643200 - 
    38145344174500913871446270551558817313*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(2163308112905648111021574988250360055 + 
      281111029396378008651487993370774287*Sqrt[2]))/
   (104537907916833434960673592780883944154333184000000*(-2 + Sqrt[2])*
    Pi^3) + (44527018024340005501977783929221356350578 - 
    29891022806225994943887366642908250738233*Sqrt[2] + 
    166464*Sqrt[2 + Sqrt[2]]*(-99351867861920290562894706755655366 + 
      60433519314293326847625312731319139*Sqrt[2]))/
   (77341325793190048521304750883009177243141862850560000*(-2 + Sqrt[2])*
    Pi^2) + (-599625546156965634663606968015816704 + 
    1090582731306639840221300369668634453*Sqrt[2] - 
    6*Sqrt[2 + Sqrt[2]]*(32701731694209566494094409934105233 + 
      17166041649319916865797556164559877*Sqrt[2]))/
   (1558908053276695359461924935913513272726467379200*(-2 + Sqrt[2])*Pi) + 
  (8211893236941159493557883 - 508581176526016599720960*Sqrt[2] + 
    8*Sqrt[2 + Sqrt[2]]*(-313913470529609049717497 + 
      21162807970359362945024*Sqrt[2]) - 508581176526016599720960*Cot[Pi/8])/
   21267647932558653966460912964485513216 + 
  (31187174336526736016858 - 36018760018638822434029*Sqrt[2] - 
    40850345700750908851200*Cot[Pi/8] + 
    571536*(41169302392422400 + 8273144595896627*Sqrt[2])*Csc[Pi/8] - 
    (4831585682112086417171*Csc[Pi/8]^2)/2)/
   (529541731134419731398819593320566620160000*Pi^12) + 
  (-8151352699537730756 + 6613052839257889378*Sqrt[2] + 
    5074752978978048000*Cot[Pi/8] + 1121260571516664000*Sqrt[2]*Csc[Pi/8] - 
    769149930139920689*Csc[Pi/8]^2)/
   (13658814493546540690842568875332075520000*Pi^14) + 
  (-877370660576000 + 871157033706339*Sqrt[2] + 864943406836678*Cot[Pi/8] + 
    4*(-3033888566927 + 4623757718294*Sqrt[2])*Csc[Pi/8] - 
    (6213626869661*Csc[Pi/8]^2)/2)/(3161762614246884419176520572993536000*
    Pi^15) + (-51061272391318650787297948 + 65190969765014752817136974*
     Sqrt[2] + 79320667138710854846976000*Cot[Pi/8] - 
    3888000*(14882196411897135104 + 2763745652253382285*Sqrt[2])*Csc[Pi/8] + 
    7064848686848051014919513*Csc[Pi/8]^2)/
   (15404850360274028549783842714780119859200000*Pi^10) + 
  (18832735529511040000 - 15689541914514733794*Sqrt[2] - 
    12546348299518427588*Cot[Pi/8] + Csc[Pi/8]*(251817486100114792 - 
      6412295973042669808*Sqrt[2] + 1571596807498153103*Csc[Pi/8]))/
   (433613158525287006058494250010542080000*Pi^13), 
 (-131825760364036194138159791 + 29688861545758477824573824*Sqrt[2] + 
    4*(12040926272953759716766675 - 228438685865175207182336*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/1361129467683753853853498429727072845824 + 
  (38055172546567 - 37891455850980*Sqrt[2 + Sqrt[2]])/
   (644999573306364421512010196890681344000*Pi^18) + 
  (-66578590495127977892987 + 112952899587398493339013*Sqrt[2] + 
    (32564372149489289158728 - 22201446755991414817741*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(27536170018989826032738618852669464248320000*
    Pi^13) + (25*(688420167627110259387065 - 731165087309781799659847*
       Sqrt[2]) + Sqrt[2 + Sqrt[2]]*(-6802304849109391996901664 + 
      3626762590888382762708239*Sqrt[2]))/
   (67781341585205725619048907945032527380480000*Pi^11) + 
  (-189550092614799579695018333 - 429617947729108535666112000*Sqrt[2] + 
    60*Sqrt[2 + Sqrt[2]]*(3101964343778242027975637 + 
      131744393672068354867200*Sqrt[2]))/
   (41079600960730742799423580572746986291200000*Pi^10) + 
  (-1578338222410621675885004006761 + 1959070022212168904801809305239*
     Sqrt[2] + (556140071299761807328235024424 - 
      421850563650527721282210089663*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (178942741784943115634289116974885872284467200000*Pi^9) + 
  (74512525818810648708347361010066 - 94944613726265747835722970722633*
     Sqrt[2] + 12*(3065341857656602229945131751714 - 
      1401598238760737403814345485457*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (238590322379924154179052155966514496379289600000*(-2 + Sqrt[2])*Pi^8) + 
  (-11818472186114291945787108484909593600 + 
    10116883449576166413394801884816468943*Sqrt[2] + 
    2*(1495256356355395088383231382626572079 - 
      1266285942559499248528308080747147095*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (15241626974274314817266209827452879057701778227200000*(-2 + Sqrt[2])*
    Pi^7) + (-515572911548977589203077545325931676626 + 
    573202764683819920333763023372927534313*Sqrt[2] + 
    180*Sqrt[2 + Sqrt[2]]*(-552850730081790788489439020908525522 + 
      218488384669062290644396736005725161*Sqrt[2]))/
   (101610846495162098781774732183019193718011854848000000*(-2 + Sqrt[2])*
    Pi^6) + (351490559102138984961361603866731904000 - 
    362279620241403028526864691178343614361*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(-39036792856566434068562286880694856233 + 
      46962151921875527883546442692500357765*Sqrt[2]))/
   (45160376220072043903010992081341863874671935488000000*(-2 + Sqrt[2])*
    Pi^5) + (2769149746625634473793127881786825938494 - 
    2591016788965772665208736761189150943647*Sqrt[2] + 
    36*Sqrt[2 + Sqrt[2]]*(-7454468503253416102580805452313066958 + 
      4912371839428827758491588954529218279*Sqrt[2]))/
   (60213834960096058537347989441789151832895913984000000*(-2 + Sqrt[2])*
    Pi^4) + (-1086827008689356437234350291827839496294400 + 
    1543554423476203176116261774705964338367359*Sqrt[2] + 
    2*(115197819110735089209138657655976047368191 - 
      238687453461759849000345968440211674869983*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (30936530317276019408521900353203670897256745140224000000*(-2 + Sqrt[2])*
    Pi^3) + (-318300847864339784042328365516638467510442 + 
    242714724111685052996588831575593536969813*Sqrt[2] + 
    36*(2769069026670663205840546040287904372870 - 
      1464424733784025251374175865586421713987*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (1649948283588054368454501352170862447853693074145280000*(-2 + Sqrt[2])*
    Pi^2) + (1154134124423723916418549790651336585216 - 
    2814846410432930286076952695412476769433*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(-236989517669227880338474467650209896713 + 
      623273597163425050717529944843324318701*Sqrt[2]))/
   (24011341108603179723338875812897207102048201552691200*(-2 + Sqrt[2])*
    Pi) + (-25025519722407173184367 + 362304922643646776539200*Sqrt[2] - 
    36*Sqrt[2 + Sqrt[2]]*(9337496262020869892881 + 163400961195524505600*
       Sqrt[2]) + 362304922643646776539200*Cot[Pi/8])/
   (2824222566050238567460371164376355307520000*Pi^12) + 
  ((1784461382378080 - 7367262455743856*Sqrt[2])/(2 - Sqrt[2])^(3/2) + 
    4633216150618852*(1 + Sqrt[2] + Cot[Pi/8]))/
   (61919959037410984465152978901505409024000*Pi^17) - 
  (215126381531*(Sqrt[2] + (2 + Sqrt[2])*Cot[Pi/8] - 4*Csc[Pi/8]))/
   (7352995135692554405236916244553767321600*Pi^19) + 
  (568536188053248000 - 678065733565038494*Sqrt[2] - 
    787595279076828988*Cot[Pi/8] + 
    (343033391966040824 + 47542395040560576*Sqrt[2] - 
      54764772755895247*Csc[Pi/8])*Csc[Pi/8])/
   (43708206379348930210696220401062641664000*Pi^15) + 
  (289462552832463229796 - 390101455186219518898*Sqrt[2] - 
    490740357539975808000*Cot[Pi/8] + 203708656370022148560*Sqrt[2]*
     Csc[Pi/8] - 50319451176878144551*Csc[Pi/8]^2)/
   (291388042528992868071308136007084277760000*Pi^14) + 
  (-39728552468710172 + 42422526844806286*Sqrt[2] + 
    45116501220902400*Cot[Pi/8] - 5623583950053456*Sqrt[2]*Csc[Pi/8] + 
    1346987188048057*Csc[Pi/8]^2)/(4856467375483214467855135600118071296000*
    Pi^16), (7258840424523796754747015653 - 1006377152462220924220862976*
     Sqrt[2] + 16*Sqrt[2 + Sqrt[2]]*(-147266549634041623058016451 + 
      10828896615572013145292800*Sqrt[2]))/
   348449143727040986586495598010130648530944 + 
  221117161817/(89127213765970356427114136297621422080000*Pi^20) + 
  (Sqrt[10 + 7*Sqrt[2]]*(582770194394972 - 584921458210282*Sqrt[2] + 
     294611992920451*Sqrt[4 - 2*Sqrt[2]]))/
   (392159740570269568279302199709534257152000*Pi^19) + 
  (-946712164655267 + 682046205317640*Sqrt[2 + Sqrt[2]])/
   (247679836149643937860611915606021636096000*Pi^18) + 
  (3431501419493077992060737 - 3035478998039275728428863*Sqrt[2] + 
    Sqrt[2 + Sqrt[2]]*(-3405609597054679969696524 + 30323842663232081187787*
       Sqrt[2]))/(587438293738449622031757202190281903964160000*Pi^13) + 
  (-1988701707074388008942069761 + 1865699094538828022317002239*Sqrt[2] + 
    (1940000295844859569315785396 - 27664298185169310377427635*Sqrt[2])*
     Sqrt[2 + Sqrt[2]])/(7230009769088610732698550180803469587251200000*
    Pi^11) + (110339412783039371550887237503 + 196596838821574144272208665600*
     Sqrt[2] - 11880*Sqrt[2 + Sqrt[2]]*(3414591953572959626503277 + 
      7286796139650774389637120*Sqrt[2]))/
   (173520234458126657584765204339283270094028800000*Pi^10) + 
  (25931549597705260506472407500071 - 31616426532880858538904437571929*
     Sqrt[2] + 31*Sqrt[2 + Sqrt[2]]*(-804666280285456857586236297852 + 
      23361225905838230842743675011*Sqrt[2]))/
   (3817445158078786466864834495464231942068633600000*Pi^9) + 
  (-494395365836718708192839074224625734902 + 
    695226980554430426145306824032025187451*Sqrt[2] - 
    38329200*Sqrt[2 + Sqrt[2]]*(-6228063274897741249956006023002 + 
      8009467704430722704067538806701*Sqrt[2]))/
   (16257735439225935805083957149283070994881896775680000000*(-2 + Sqrt[2])*
    Pi^8) + (805214126604248423414247376134029376000 - 
    675405388302859244064755585875644033011*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(-135358754225348658283837961537904045659 + 
      72752329168298337116528608168393170497*Sqrt[2]))/
   (1625773543922593580508395714928307099488189677568000000*(-2 + Sqrt[2])*
    Pi^7) + (22608939619247678103859242309356128657046 - 
    25452226446869910527120194376586586018123*Sqrt[2] + 
    3240*Sqrt[2 + Sqrt[2]]*(-2926996125912901586953645804671255398 + 
      3100367947871297140481424678481199539*Sqrt[2]))/
   (39018565054142245932201497158279370387716552261632000000*(-2 + Sqrt[2])*
    Pi^6) + (-12783692050475082704940617295926576070400 + 
    12220527254417934131020760516511279457593*Sqrt[2] + 
    2*(1059339332553988095230773191074165259681 - 
      717319161237017682396798507909879535559*Sqrt[2])*Sqrt[2 + Sqrt[2]])/
   (2890264078084610809792703493205879287979003871232000000*(-2 + Sqrt[2])*
    Pi^5) + (-8499051426634449210458495230269554936723450374 + 
    7439258002471584686506859984603748425244925187*Sqrt[2] - 
    4161600*Sqrt[2 + Sqrt[2]]*(-793020934318954702995730052543284982754 + 
      638211783087967121968207186812905748977*Sqrt[2]))/
   (1336458109706324038448146095258398582761491390057676800000000*
    (-2 + Sqrt[2])*Pi^4) + (36126664192421747292230894357838996841932800 - 
    42912227792334471038335564582356641940939969*Sqrt[2] + 
    2*Sqrt[2 + Sqrt[2]]*(1465612579394040997075130919619364575808487 + 
      775104910293731137890050843331577007593027*Sqrt[2]))/
   (1979937940305665242145401622605034937424431688974336000000*(-2 + Sqrt[2])*
    Pi^3) + (7638973533710200593257195220692690305721884946 - 
    5246604468432611973952917547382559039065852041*Sqrt[2] + 
    25992*Sqrt[2 + Sqrt[2]]*(-109746631739805632896327220437544263030614 + 
      68371939879836488461353398077522343300011*Sqrt[2]))/
   (228722430864110448772636795443333635971270348710315294720000*
    (-2 + Sqrt[2])*Pi^2) + (-104958818213755709808879898273073220734720 + 
    186359127531934213763836306480362609511687*Sqrt[2] - 
    6*Sqrt[2 + Sqrt[2]]*(4909570287426451738362731345480539903467 + 
      3258382233746591597742327586778652685499*Sqrt[2]))/
   (4610177492851810506881064156076263763593254698116710400*(-2 + Sqrt[2])*
    Pi) + (-289313462561304960000 + 220381824472539856726*Sqrt[2] + 
    151450186383774753452*Cot[Pi/8] + 
    (-2106845936479166200 + 138916699145769789648*Sqrt[2] - 
      34465819044382551637*Csc[Pi/8])*Csc[Pi/8])/
   (4662208680463885889140930176113348444160000*Pi^15) + 
  (4506834676028467295515213772 - 7663632404996035172796966886*Sqrt[2] - 
    10820430133963603050078720000*Cot[Pi/8] + 
    4406400*(2093517039795303628800 + 570068631009580660151*Sqrt[2])*
     Csc[Pi/8] - 1578398864483783938640876557*Csc[Pi/8]^2)/
   (867601172290633287923826021696416350470144000000*Pi^12) + 
  (48901106882966739628 - 44752978990889449814*Sqrt[2] - 
    40604851098812160000*Cot[Pi/8] + 1467347526698212800*Sqrt[2]*Csc[Pi/8] + 
    2074063946038644907*Csc[Pi/8]^2)/
   (93244173609277717782818603522266968883200000*Pi^16) + 
  (-160443998190832337117356 + 233789313179736228129878*Sqrt[2] + 
    307134628168640119142400*Cot[Pi/8] - 
    90720*(2294671014489047040 + 786256992732651959*Sqrt[2])*Csc[Pi/8] + 
    36672657494451945506261*Csc[Pi/8]^2)/
   (2349753174953798488127028808761127615856640000*Pi^14) + 
  (394037672935104000 - 352244740580483966*Sqrt[2] - 
    310451808225863932*Cot[Pi/8] + Csc[Pi/8]*(3091724613190616 - 
      85131727015835376*Sqrt[2] + 20896466177310017*Csc[Pi/8]))/
   (1320959126131434335256596883232115392512000*Pi^17)}


==> anc/plusZ_k8M3.txt <==
{(6 + Pi - 2*Sqrt[2]*Pi)/(64*Pi), 
 (68 + 4*(3 + 10*Sqrt[2])*Pi + (-57 + 20*Sqrt[2])*Pi^2)/(8192*Pi^2), 
 (792 + (204 - 792*Sqrt[2])*Pi - 2*(1409 + 300*Sqrt[2])*Pi^2 + 
   3*(-191 + 426*Sqrt[2])*Pi^3)/(1572864*Pi^3), 
 (33840 + 96*(99 + 490*Sqrt[2])*Pi + 24*(-12379 + 1980*Sqrt[2])*Pi^2 - 
   40*(1569 + 5626*Sqrt[2])*Pi^3 - 9*(-35563 + 14008*Sqrt[2])*Pi^4)/
  (1207959552*Pi^4), (2535840 - 1200*(-705 + 4034*Sqrt[2])*Pi - 
   1200*(33163 + 4900*Sqrt[2])*Pi^2 + 200*(-57639 + 240698*Sqrt[2])*Pi^3 + 
   2*(65359521 + 16552600*Sqrt[2])*Pi^4 - 225*(-133959 + 285286*Sqrt[2])*
    Pi^5)/(1932735283200*Pi^5), (42287040 + 8640*(1761 + 11950*Sqrt[2])*Pi + 
   3600*(-297721 + 40340*Sqrt[2])*Pi^2 - 208800*(1601 + 8410*Sqrt[2])*Pi^3 + 
   (7598470852 - 2198589600*Sqrt[2])*Pi^4 + 36*(40098407 + 182371690*Sqrt[2])*
    Pi^5 + 675*(-13500221 + 5596140*Sqrt[2])*Pi^6)/(742170348748800*Pi^6), 
 (15552673920 - 141120*(-44049 + 340610*Sqrt[2])*Pi - 
   211680*(2705611 + 358500*Sqrt[2])*Pi^2 + 
   58800*(-3529719 + 21380026*Sqrt[2])*Pi^3 + 
   3528*(1897733867 + 325365000*Sqrt[2])*Pi^4 - 
   196*(-13453828239 + 44257826710*Sqrt[2])*Pi^5 - 
   18*(1194904458663 + 314574820700*Sqrt[2])*Pi^6 + 
   99225*(-54127263 + 110170370*Sqrt[2])*Pi^7)/(6982338641028710400*Pi^7), 
 (292234279680 + 322560*(385731 + 3423850*Sqrt[2])*Pi + 
   564480*(-26416329 + 3406100*Sqrt[2])*Pi^2 - 
   188160*(30721797 + 219297250*Sqrt[2])*Pi^3 - 
   4704*(-56543318731 + 17471574200*Sqrt[2])*Pi^4 + 
   3136*(14212088703 + 158204168090*Sqrt[2])*Pi^5 + 
   304*(-5684907438279 + 2230329986500*Sqrt[2])*Pi^6 - 
   144*(1929907311149 + 11321849042090*Sqrt[2])*Pi^7 - 
   99225*(-22300374707 + 9533639920*Sqrt[2])*Pi^8)/
  (3574957384206699724800*Pi^8), 
 (637210022400 - 241920*(-1207979 + 12064470*Sqrt[2])*Pi - 
   161280*(265552619 + 34238500*Sqrt[2])*Pi^2 + 
   8467200*(-2154593 + 17482550*Sqrt[2])*Pi^3 + 
   47040*(22637661609 + 2543213144*Sqrt[2])*Pi^4 - 
   4704*(-154330917031 + 518168266470*Sqrt[2])*Pi^5 - 
   32*(344977446728853 + 53849719634900*Sqrt[2])*Pi^6 + 
   240*(-23251295408665 + 61138810680942*Sqrt[2])*Pi^7 + 
   6*(5838009702203387 + 1539612253989648*Sqrt[2])*Pi^8 - 
   99225*(-93189605707 + 182673437318*Sqrt[2])*Pi^9)/
  (228797272589228782387200*Pi^9), 
 (1778592206361600 + 2298240000*(374301 + 4211510*Sqrt[2])*Pi + 
   598752000*(-255651659 + 32903100*Sqrt[2])*Pi^2 - 
   24192000*(2855165157 + 26496070850*Sqrt[2])*Pi^3 - 
   2540160*(-2009584134761 + 748715917800*Sqrt[2])*Pi^4 + 
   7056000*(-76743468603 + 2288762146142*Sqrt[2])*Pi^5 + 
   21600*(-3592763198492519 + 1737193561498500*Sqrt[2])*Pi^6 - 
   1600*(-1399254708729123 + 100822386541810090*Sqrt[2])*Pi^7 - 
   108*(-4464190360222399923 + 2130916692600482800*Sqrt[2])*Pi^8 + 
   13500*(4705228003010277 + 35960709290385430*Sqrt[2])*Pi^9 + 
   66976875*(-9652996884263 + 4216222602652*Sqrt[2])*Pi^10)/
  (19768084351709366798254080000*Pi^10), 
 (420189288264345600 - 585446400*(-367599249 + 4606392770*Sqrt[2])*Pi - 
   1463616000*(30727432683 + 4000934500*Sqrt[2])*Pi^2 + 
   731808000*(-29679982263 + 309285190010*Sqrt[2])*Pi^3 + 
   29272320*(65771872639713 + 2046794757400*Sqrt[2])*Pi^4 - 
   34151040*(-73468676930949 + 196996912276850*Sqrt[2])*Pi^5 - 
   1742400*(23184118417946931 + 693116923721740*Sqrt[2])*Pi^6 + 
   96800*(-457426004028077439 + 949444818740665730*Sqrt[2])*Pi^7 + 
   968*(402618764845133115633 + 50921438122670666800*Sqrt[2])*Pi^8 - 
   13068*(-18196016864135733323 + 39887970481437729510*Sqrt[2])*Pi^9 - 
   1350*(907220946217463229573 + 236318557482501995468*Sqrt[2])*Pi^10 + 
   8104201875*(-41581439572441 + 79005909532086*Sqrt[2])*Pi^11)/
  (153084045219637336485679595520000*Pi^11), 
 (3135948250872729600 + 1277337600*(1315828449 + 18346479950*Sqrt[2])*Pi + 
   1170892800*(-349809516873 + 46063927700*Sqrt[2])*Pi^2 - 
   52690176000*(3943587157 + 46183939650*Sqrt[2])*Pi^3 - 
   29272320*(-750841486070923 + 365067797059000*Sqrt[2])*Pi^4 + 
   117089280*(-170844993966987 + 910194539801950*Sqrt[2])*Pi^5 + 
   1393920*(-427039395525837207 + 283580857848791300*Sqrt[2])*Pi^6 - 
   2323200*(-213981569446105197 + 926967684636163990*Sqrt[2])*Pi^7 - 
   1936*(-4280608548421010261979 + 2790233101562657030000*Sqrt[2])*Pi^8 + 
   11616*(-171587361013144556589 + 1627600304542745236250*Sqrt[2])*Pi^9 + 
   216*(-232581075985396317001071 + 127840826009680275083900*Sqrt[2])*Pi^10 - 
   16200*(323975867271267885865 + 3287372582894722511866*Sqrt[2])*Pi^11 - 
   8104201875*(-8612233619787583 + 3822878379115144*Sqrt[2])*Pi^12)/
  (39189515576227158140333976453120000*Pi^12), 
 -(-8494190453159495884800 + 107935027200*(-44191189953 + 
      680559763010*Sqrt[2])*Pi + 971415244800*(1367635386009 + 
      183464799500*Sqrt[2])*Pi^2 - 197880883200*(-3591610346151 + 
      46768149493690*Sqrt[2])*Pi^3 + 89046397440*(-978202483845657 + 
      96698420162600*Sqrt[2])*Pi^4 + 4947022080*(-47279259830120607 + 
      86298775358104150*Sqrt[2])*Pi^5 - 38162741760*
     (-80171870132598667 + 14098352029817300*Sqrt[2])*Pi^6 - 
    78524160*(-99567876600788681007 + 128763281011307344450*Sqrt[2])*Pi^7 + 
    17667936*(-3270714645291573341247 + 251806727582327025200*Sqrt[2])*Pi^8 + 
    327184*(-269393989275213191137611 + 388964616283293544853830*Sqrt[2])*
     Pi^9 + 24336*(21730405328417072072576133 + 1995997172945329607593100*
       Sqrt[2])*Pi^10 - 36504*(-10208478827085495281357337 + 
      19305134896404393434091670*Sqrt[2])*Pi^11 - 
    12150*(135602326588966997825167701 + 34675505233500064783519592*Sqrt[2])*
     Pi^12 + 12326491051875*(-37984940102552547 + 70300261229577326*Sqrt[2])*
     Pi^13)/(3814864204252256482012670603852513280000*Pi^13), 
 (1425186111898041292800000 + 1627328102400*(511532163171 + 
     8686585040650*Sqrt[2])*Pi + 5288816332800*(-49791788836857 + 
     6805597630100*Sqrt[2])*Pi^2 - 88146938880000*
    (1667472910029 + 24116511965842*Sqrt[2])*Pi^3 - 
   4848081638400*(-4280861891946483 + 2875904355773816*Sqrt[2])*Pi^4 + 
   10665779604480*(-5532814191718017 + 13685428573526650*Sqrt[2])*Pi^5 + 
   4947022080*(-175666288206658982517 + 171789032342701881100*Sqrt[2])*Pi^6 - 
   76953676800*(-34802180151397218081 + 65043696038563480270*Sqrt[2])*Pi^7 - 
   961920960*(-21750142368488293089027 + 21383737082119988069104*Sqrt[2])*
    Pi^8 + 64128064*(-552933003529558139162931 + 1344383598530041995743750*
      Sqrt[2])*Pi^9 + 1457456*(-190103475533564199876453549 + 
     154557128053293759121819700*Sqrt[2])*Pi^10 - 
   11924640*(-10573324182403522692941441 + 57510627716543669763726070*
      Sqrt[2])*Pi^11 - 108*(-15348342347459957667664197370791 + 
     9402565417103706671863553855432*Sqrt[2])*Pi^12 + 
   1190700*(110277161537720404285298657 + 1539463890709123265339079158*
      Sqrt[2])*Pi^13 + 603998061541875*(-3923082981056396933 + 
     1763850996353492828*Sqrt[2])*Pi^14)/
  (23926828289070152655183470027362963292160000*Pi^14), 
 (58648163220827378085888000 - 87178291200000*(-408698682975 + 
     7614076037086*Sqrt[2])*Pi - 20341601280000*(621128393005707 + 
     86865850406500*Sqrt[2])*Pi^2 + 132220408320000*
    (-55713408290559 + 888819415515370*Sqrt[2])*Pi^3 - 
   881469388800*(-1335392386189520769 + 414438015847047400*Sqrt[2])*Pi^4 - 
   363606122880000*(-18392002686774693 + 20933304305551090*Sqrt[2])*Pi^5 + 
   247351104000*(-252848074446329536359 + 130738905456562574500*Sqrt[2])*
    Pi^6 + 41225184000*(-9066328438083570018837 + 6512271352642677692950*
      Sqrt[2])*Pi^7 - 1923841920*(-1006051705635115510831143 + 
     427672516609904931847600*Sqrt[2])*Pi^8 - 
   24048024000*(-314173602921937752198171 + 239866350393640961594438*Sqrt[2])*
    Pi^9 + 6624800*(-5088882147951170933590791753 + 
     969558780707398878696914500*Sqrt[2])*Pi^10 + 
   9937200*(-6564241483470663749901741531 + 7120272998841122866881167170*
      Sqrt[2])*Pi^11 + 72*(4103088126926645674920350925090493 + 
     230295878618785637154632425890600*Sqrt[2])*Pi^12 - 
   186300*(-1251514097652179955215971498287 + 2094138297052174270074191171590*
      Sqrt[2])*Pi^13 - 282791250*(3228436324032920420781995117 + 
     808174184329183453337023332*Sqrt[2])*Pi^14 + 
   15099951538546875*(-17637358874411015135 + 31915023518734631346*Sqrt[2])*
    Pi^15)/(38282925262512244248293552043780741267456000000*Pi^15), 
 (13428340819590575724797952000 + 111588212736000*
    (75683043009027 + 1543953227334250*Sqrt[2])*Pi + 
   1255367393280000*(-2659624328329923 + 380703801854300*Sqrt[2])*Pi^2 - 
   325465620480000*(6207063325835589 + 109041305797018850*Sqrt[2])*Pi^3 - 
   571192163942400*(-636140646274565137 + 614295179685285800*Sqrt[2])*Pi^4 + 
   98724571545600*(-26107925263413796197 + 36336049971702627650*Sqrt[2])*
    Pi^5 + 35618558976000*(-602389372690547721849 + 
     909567008021420999740*Sqrt[2])*Pi^6 - 
   1319205888000*(-140025195563381479341441 + 143633329502897329447150*
      Sqrt[2])*Pi^7 - 29682132480*(-26216793177959948790655113 + 
     41585118783151492706856400*Sqrt[2])*Pi^8 + 
   30781470720*(-149252892593503334386271913 + 175383341819576997721383250*
      Sqrt[2])*Pi^9 + 8585740800*(-2046956270253107367745608617 + 
     2711910618142312064782919780*Sqrt[2])*Pi^10 - 
   741977600*(-62749477677392339115446740647 + 110617615356709385679710778650*
      Sqrt[2])*Pi^11 - 576*(-393525893873414795736344352623153559 + 
     380806214384895964958803446675993800*Sqrt[2])*Pi^12 + 
   3456*(-43821333314322335066834183982831621 + 
     174578637836500542170873705253365650*Sqrt[2])*Pi^13 + 
   194400*(-6933365549032706347500496211445117 + 
     4633989910457082368638310517478844*Sqrt[2])*Pi^14 - 
   113592780000*(662734505857116461216529025 + 13598331609391578472865473858*
      Sqrt[2])*Pi^15 - 135899563846921875*(-14518291985203461170243 + 
     6596579866018193192928*Sqrt[2])*Pi^16)/
  (352815439219312842992273375635483311520874496000000*Pi^16), 
 -(-5963953277664972213665513472000 + 4031124185088000*
     (-962706758382081 + 21425103003426050*Sqrt[2])*Pi + 
    16124496740352000*(105111735859629099 + 15439532273342500*Sqrt[2])*Pi^2 - 
    13437080616960000*(-79203216039925671 + 1524772741671862010*Sqrt[2])*
     Pi^3 + 940595643187200*(-226393033290643037889 + 
      147185884472598641000*Sqrt[2])*Pi^4 + 2037957226905600*
     (-1247737904695687409397 + 846033753673604038450*Sqrt[2])*Pi^5 - 
    41590963814400*(-387883341044587320626943 + 412446037085911291936900*
       Sqrt[2])*Pi^6 - 381250501632000*(-568883049095443547161953 + 
      211984607794521429467230*Sqrt[2])*Pi^7 + 
    1906252508160*(-391175581117742273247446619 + 388369257260936737678262000*
       Sqrt[2])*Pi^8 + 317708751360*(-22254510933703282924843267851 + 
      7995923262185925369283510150*Sqrt[2])*Pi^9 - 
    36759690240*(-565536364528231389854644638219 + 
      383403426319120978833159821900*Sqrt[2])*Pi^10 - 
    30633075200*(-3522921458885134545583514806407 + 
      1759390283421771945697619490410*Sqrt[2])*Pi^11 + 
    36992*(-9128342060534652817084375700397055977 + 
      2758434064024050367222024816681259000*Sqrt[2])*Pi^12 + 
    166464*(-4688593547531432822075769522056592859 + 
      4018560299988002708923026339218323550*Sqrt[2])*Pi^13 + 
    499392*(5705591150473526281970229148082700333 + 
      119976113747785232724289395850459300*Sqrt[2])*Pi^14 - 
    56181600*(-43858774497950179078820432358279751 + 
      66172754576287201376195943478906754*Sqrt[2])*Pi^15 - 
    133953750*(65232024387646041962627246214352929 + 
      15966317582554645889979469031131232*Sqrt[2])*Pi^16 + 
    39274973951760421875*(-66321241530679484765939 + 117679084688456670266054*
       Sqrt[2])*Pi^17)/
  (6525674363800410343985088355753899329890094678016000000*Pi^17), 
 (17774335062840386398324948992000 + 25609494822912000*
    (465761102974137 + 11287093633922750*Sqrt[2])*Pi + 
   4031124185088000*(-1420956203366275641 + 214251030034260500*Sqrt[2])*
    Pi^2 - 96746980442112000*(38417754540946239 + 808982461667803750*Sqrt[2])*
    Pi^3 - 268741612339200*(-3063770695157440316859 + 
     4359930108131839977400*Sqrt[2])*Pi^4 + 5643573859123200*
    (-2323373395497770110137 + 1982925564973224991850*Sqrt[2])*Pi^5 + 
   41590963814400*(-1534945711410964601162343 + 3705784679087489782816900*
      Sqrt[2])*Pi^6 - 748637348659200*(-1829532714714365455900019 + 
     1145263971828634096525450*Sqrt[2])*Pi^7 - 
   3812505016320*(-830945025136693785213519237 + 2249697826421980312142592400*
      Sqrt[2])*Pi^8 + 11437515048960*(-4739936989702681028442489327 + 
     3213524843373261351850978750*Sqrt[2])*Pi^9 + 
   2625692160*(-40762429108835089146085967847471 + 
     95042957140897038682527568935100*Sqrt[2])*Pi^10 - 
   220558141440*(-4581081825265154813575767384921 + 
     4095898337047215945309342158150*Sqrt[2])*Pi^11 - 
   73984*(-31858402203153602978346155640792880401 + 
     53831201424246775544463156838206695800*Sqrt[2])*Pi^12 + 
   665856*(-13060697425871694107846689719098503747 + 
     18648090894498058767633232487464593950*Sqrt[2])*Pi^13 + 
   166464*(-180768387736764461888099848389028714189 + 
     201863301947395090011859145392548791100*Sqrt[2])*Pi^14 - 
   2996352*(-8819988524411337405237115937288096227 + 
     28544611495208357023383966208773165850*Sqrt[2])*Pi^15 - 
   24300*(-7352649154702571315122254057455493853547 + 
     5282213796953771186160697199346761551584*Sqrt[2])*Pi^16 + 
   267907500*(22798687232251473204548513774860721 + 
     788226181393280733033944632493248942*Sqrt[2])*Pi^17 + 
   39274973951760421875*(-6795794614116342633206819 + 
     3115294506583350246657660*Sqrt[2])*Pi^18)/
  (835286318566452524030091309536499114225932118786048000000*Pi^18), 
 -(-250517917335719077053110331310080000 + 1027225292341248000*
     (-168654768480868113 + 4437571649045514050*Sqrt[2])*Pi + 
    124807873019461632000*(728074834105481393 + 112870936339227500*Sqrt[2])*
     Pi^2 - 21828537462251520000*(-2789926036181054091 + 
      64030733842313952050*Sqrt[2])*Pi^3 + 78582734864105472000*
     (-188507756641503121857 + 223667292029803778024*Sqrt[2])*Pi^4 + 
    291047166163353600*(-1249927461576883685750031 + 489841936645862095566550*
       Sqrt[2])*Pi^5 - 187101749676441600*(-8278216003427718444217479 + 
      15687441929562641170804900*Sqrt[2])*Pi^6 - 
    75071689684992000*(-589887570496118736449292723 + 
      105142433782969960559037850*Sqrt[2])*Pi^7 + 
    101346781074739200*(-1002639837778480309023029457 + 
      1849835129923658559110710736*Sqrt[2])*Pi^8 + 
    4128942932674560*(-520839503448659445696775014933 + 
      76101681118060269299049090650*Sqrt[2])*Pi^9 - 
    153555728901120*(-26957488154682663253022609891511 + 
      38792011937012421523817274384700*Sqrt[2])*Pi^10 - 
    14218123046400*(-3679797077864902310706707306663493 + 
      709765024916627890048030514688830*Sqrt[2])*Pi^11 + 
    21633661440*(-4845384668699633721777668453949281355 + 
      4429962057234457363686455602326322664*Sqrt[2])*Pi^12 + 
    26708224*(-24898458938770964419422931597164026120127 + 
      8590139614295154177861481754482990190950*Sqrt[2])*Pi^13 - 
    8292903552*(-192703351199929078373086329430245115461 + 
      78626471898385414037232117084361034300*Sqrt[2])*Pi^14 - 
    901402560*(-4699622095789045948803781984389499068771 + 
      3294946182088519956191533126504659335210*Sqrt[2])*Pi^15 + 
    35790984*(-364183006242174180078517594626049668812811 + 
      4619750348461273688515986065944583947744*Sqrt[2])*Pi^16 + 
    26316900*(-461832702122911393527783600958070672615283 + 
      637369501375029856463052304644716348074534*Sqrt[2])*Pi^17 + 
    3616751250*(10971090672350653568367194091013009630633 + 
      2624514516491069108853097819286598958444*Sqrt[2])*Pi^18 - 
    382813171107808832015625*(-31469294101032373942254133 + 
      54881502838641461627316334*Sqrt[2])*Pi^19)/
  (521058287812301616110163199619344439447050263155687030784000000*Pi^19), 
 (35234968537272411707509034391306240000 + 54064489070592000000*
    (463368694761209799 + 13214415658783844450*Sqrt[2])*Pi + 
   51361264617062400000*(-278325068421294608841 + 44375716490455140500*
      Sqrt[2])*Pi^2 - 51361264617062400000*(192088297722675827493 + 
     4796149751156859489250*Sqrt[2])*Pi^3 - 4365707492450304000*
    (-601095904026415799479947 + 1277898499385003329897400*Sqrt[2])*Pi^4 + 
   291047166163353600000*(-302299839603823100482953 + 
     166960478968841603872810*Sqrt[2])*Pi^5 + 2078908329738240000*
    (-120118596796160784197564499 + 479748161684633089238756500*Sqrt[2])*
    Pi^6 - 230989814415360000*(-54905834631175302247760553507 + 
     22453055184533269950015464650*Sqrt[2])*Pi^7 - 
   7507168968499200*(-2061602683555733533075574598363 + 
     10235583453457292688480849849200*Sqrt[2])*Pi^8 + 
   375358448424960000*(-1947728880569579914134461622429 + 
     839181362927601812366082687610*Sqrt[2])*Pi^9 + 
   1706174765568000*(-417422245961716987574931456541041 + 
     1884499433309588179889116449450500*Sqrt[2])*Pi^10 - 
   568724921856000*(-37710268394831750649669063650547021 + 
     20056019304075696853781042003822750*Sqrt[2])*Pi^11 - 
   2403740160*(-9967624424819811334888125250527994058937 + 
     32535266776939607819214697161294771126200*Sqrt[2])*Pi^12 + 
   26708224000*(-12485240359695495034201776716249955376401 + 
     9311266781491534842412860248878290018250*Sqrt[2])*Pi^13 + 
   1335411200*(-397877329064723987557258317951060915645129 + 
     827850481043248659642956878413063342791500*Sqrt[2])*Pi^14 - 
   36056102400*(-71023807632912108179440669755193023853879 + 
     87227048574861210384992857402889749368850*Sqrt[2])*Pi^15 - 
   155952*(-43575995670187448400563724632745585826104709947 + 
     54945493012008701761205939000309929886991269600*Sqrt[2])*Pi^16 + 
   1052676000*(-7004899596759963132553981754834791871439313 + 
     19482547169186804132281570426729885391110578*Sqrt[2])*Pi^17 + 
   3645000*(-11089226232165906330628451331473743652885497563 + 
     8470305864896605665756435758019451652039907484*Sqrt[2])*Pi^18 - 
   361675125000*(1565316866270845382720369254458596131423 + 
     135711759278969679370819879233570364998054*Sqrt[2])*Pi^19 - 
   9570329277695220800390625*(-6421718057417059009423730021 + 
     2966405671082838962871227112*Sqrt[2])*Pi^20)/
  (3334773041998730343105044477563804412461121684196396997017600000000*Pi^20)}


==> anc/plusZ_k8M4.txt <==
{Csc[Pi/8]^2*Sin[Pi/16]*(-1/(4*Sqrt[2]*Pi) + (10 - 5*Sqrt[2] + 2*Sin[Pi/8])/
    64)*Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*
  (-5/(256*Sqrt[2]*Pi) + (-6 + 3*Sqrt[2] - 2*Sin[Pi/8])/(256*Pi^2) + 
   (-81*(-2 + Sqrt[2]) + (82 - 64*Sqrt[2])*Sin[Pi/8])/8192)*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(5/(3072*Sqrt[2]*Pi^3) + 
   (-30 + 15*Sqrt[2] - 2*Sin[Pi/8])/(16384*Pi^2) - 
   (1625 + 1152*Sin[Pi/8])/(294912*Sqrt[2]*Pi) + 
   (-1047*(-2 + Sqrt[2]) + (678 - 64*Sqrt[2])*Sin[Pi/8])/524288)*
  Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*(25/(196608*Sqrt[2]*Pi^3) + 
   (38 - 19*Sqrt[2] + 6*Sin[Pi/8])/(393216*Pi^4) - 
   (13903 + 1152*Sin[Pi/8])/(18874368*Sqrt[2]*Pi) + 
   (101206 - 52651*Sqrt[2] + 66*(731 - 576*Sqrt[2])*Sin[Pi/8])/134217728 + 
   (7307*(-2 + Sqrt[2]) + 6*(-635 + 864*Sqrt[2])*Sin[Pi/8])/(18874368*Pi^2))*
  Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*(-13/(2621440*Sqrt[2]*Pi^5) + 
   (190 - 95*Sqrt[2] + 6*Sin[Pi/8])/(25165824*Pi^4) + 
   (1813 + 1408*Sin[Pi/8])/(25165824*Sqrt[2]*Pi^3) + 
   (2764800 - 27628107*Sqrt[2] - 22841600*Sqrt[2]*Sin[Pi/8])/
    (241591910400*Pi) + (1411222 - 715851*Sqrt[2] + 
     (517438 - 76160*Sqrt[2])*Sin[Pi/8])/8589934592 + 
   (53869*(-2 + Sqrt[2]) + 6*(-1529 + 864*Sqrt[2])*Sin[Pi/8])/
    (1207959552*Pi^2))*Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*
  (-13/(33554432*Sqrt[2]*Pi^5) + (173*(-2 + Sqrt[2]) - 30*Sin[Pi/8])/
    (1509949440*Pi^6) + (12275 + 1408*Sin[Pi/8])/(1610612736*Sqrt[2]*Pi^3) + 
   (2764800 - 53747247*Sqrt[2] - 8001280*Sqrt[2]*Sin[Pi/8])/
    (3092376453120*Pi) + (38295530 - 20362229*Sqrt[2] + 
     2*(8959901 - 6948704*Sqrt[2])*Sin[Pi/8])/1099511627776 + 
   (-77339*(-2 + Sqrt[2]) + (20646 - 66240*Sqrt[2])*Sin[Pi/8])/
    (28991029248*Pi^4) + (-2348536274 + 1253064937*Sqrt[2] + 
     30*(-18187549 + 38331840*Sqrt[2])*Sin[Pi/8])/(69578470195200*Pi^2))*
  Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*(407/(42278584320*Sqrt[2]*Pi^7) + 
   (173*(-2 + Sqrt[2]) - 6*Sin[Pi/8])/(19327352832*Pi^6) - 
   (190351 + 183168*Sin[Pi/8])/(579820584960*Sqrt[2]*Pi^5) + 
   (93824102400 - 536230163653*Sqrt[2] - 460332856704*Sqrt[2]*Sin[Pi/8])/
    (96976925569843200*Pi) + (-174182400 + 1059803749*Sqrt[2] + 
     1117497600*Sqrt[2]*Sin[Pi/8])/(556627761561600*Pi^3) + 
   (549151166 - 281962719*Sqrt[2] + (213799190 - 38676416*Sqrt[2])*Sin[Pi/8])/
    70368744177664 + (-496477*(-2 + Sqrt[2]) + (36738 - 66240*Sqrt[2])*
      Sin[Pi/8])/(1855425871872*Pi^4) + 
   (-4040011754 + 2098802677*Sqrt[2] + 6*(-63589849 + 61504320*Sqrt[2])*
      Sin[Pi/8])/(890604418498560*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(407/(541165879296*Sqrt[2]*Pi^7) + 
   (270 - 135*Sqrt[2] + 14*Sin[Pi/8])/(721554505728*Pi^8) - 
   (1177097 + 183168*Sin[Pi/8])/(37108517437440*Sqrt[2]*Pi^5) + 
   (556095590400 - 5546395080271*Sqrt[2] - 1090443691904*Sqrt[2]*Sin[Pi/8])/
    (6206523236469964800*Pi) + (-174182400 + 1609368769*Sqrt[2] + 
     336787200*Sqrt[2]*Sin[Pi/8])/(7124835347988480*Pi^3) + 
   (63046069478 - 34016200307*Sqrt[2] + (29276769574 - 22323305728*Sqrt[2])*
      Sin[Pi/8])/36028797018963968 + (678935610 - 379557405*Sqrt[2] + 
     (81965626 - 451667840*Sqrt[2])*Sin[Pi/8])/(2374945115996160*Pi^4) + 
   (109245*(-2 + Sqrt[2]) + 2*(-8295 + 59104*Sqrt[2])*Sin[Pi/8])/
    (12369505812480*Pi^6) + (-45822418293390 + 25963804090695*Sqrt[2] + 
     14*(-708838673475 + 1839677424032*Sqrt[2])*Sin[Pi/8])/
    (27929354564114841600*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-5281/(389639433093120*Sqrt[2]*Pi^9) + 
   (-675*(-2 + Sqrt[2]) + 14*Sin[Pi/8])/(46179488366592*Pi^8) + 
   (2639743 + 3226752*Sin[Pi/8])/(3117115464744960*Sqrt[2]*Pi^7) + 
   (2582876160 - 9543240337*Sqrt[2] - 12777603840*Sqrt[2]*Sin[Pi/8])/
    (854980241758617600*Pi^5) + (-204542218137600 + 644358347070377*Sqrt[2] + 
     743530305909888*Sqrt[2]*Sin[Pi/8])/(6032740585848805785600*Pi^3) + 
   (917026901134 - 475525854791*Sqrt[2] + 
     (370107022582 - 75894328064*Sqrt[2])*Sin[Pi/8])/2305843009213693952 + 
   (4983803130 - 2692349565*Sqrt[2] + (200233906 - 649063040*Sqrt[2])*
      Sin[Pi/8])/(151996487423754240*Pi^4) + 
   (657291*(-2 + Sqrt[2]) + 2*(-12765 + 59104*Sqrt[2])*Sin[Pi/8])/
    (791648371998720*Pi^6) + (1893957461286912 - 8193848320727483*Sqrt[2] - 
     4608*(-2890137600 + 1541268610541*Sqrt[2])*Sin[Pi/8])/
    (28599659073653597798400*Pi) + 
   (9*(-47719582379738 + 25831098351469*Sqrt[2]) + 
     14*(-3072742145685 + 3897037881632*Sqrt[2])*Sin[Pi/8])/
    (1787478692103349862400*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-5281/(4987384743591936*Sqrt[2]*Pi^9) + 
   (28787*(-2 + Sqrt[2]) - 1890*Sin[Pi/8])/(124684618589798400*Pi^10) + 
   (15550361 + 3226752*Sin[Pi/8])/(199495389743677440*Sqrt[2]*Pi^7) + 
   (2582876160 - 12844138621*Sqrt[2] - 3538033920*Sqrt[2]*Sin[Pi/8])/
    (10943747094510305280*Pi^5) + 
   (-1170655699046400 + 5213734737095419*Sqrt[2] + 1448359017372288*Sqrt[2]*
      Sin[Pi/8])/(386095397494323570278400*Pi^3) + 
   (6010296174541214 - 3787812229043407*Sqrt[2] + 
     378*(1791939885635 - 13010722938528*Sqrt[2])*Sin[Pi/8])/
    (386095397494323570278400*Pi^4) + 
   (27208713366174 - 14839900030287*Sqrt[2] + 
     (12591035776558 - 9456008996032*Sqrt[2])*Sin[Pi/8])/
    295147905179352825856 + (-14751361*(-2 + Sqrt[2]) + 
     18*(75985 - 1130784*Sqrt[2])*Sin[Pi/8])/(797981558974709760*Pi^8) + 
   (-154747066906 + 93294634253*Sqrt[2] + 450*(-23880799 + 307731264*Sqrt[2])*
      Sin[Pi/8])/(136796838681378816000*Pi^6) + 
   (12488310237634560 - 88001151201326959*Sqrt[2] - 
     23040*(-578027520 + 887467691711*Sqrt[2])*Sin[Pi/8])/
    (1830378180713830259097600*Pi) + 
   (-644827637838715526 + 384286768013655363*Sqrt[2] + 
     10*(-13303479664505709 + 39196550693272960*Sqrt[2])*Sin[Pi/8])/
    (7626575752974292746240000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(27199/(1828707739317043200*Sqrt[2]*Pi^11) + 
   (28787*(-2 + Sqrt[2]) - 378*Sin[Pi/8])/(1595963117949419520*Pi^10) - 
   (4742769 + 7391360*Sin[Pi/8])/(3191926235898839040*Sqrt[2]*Pi^9) + 
   (409779667906560 - 777844225733341*Sqrt[2] - 1116417602590080*Sqrt[2]*
      Sin[Pi/8])/(1029587726651529520742400*Pi^5) + 
   (-40451788800 + 95192479037*Sqrt[2] + 154881030400*Sqrt[2]*Sin[Pi/8])/
    (2553540988719071232000*Pi^7) + 
   (399142747235938 - 208680201151281*Sqrt[2] + 
     (165043588465386 - 36906592804544*Sqrt[2])*Sin[Pi/8])/
    18889465931478580854784 + 
   (48059798762404570 - 28453981237970285*Sqrt[2] + 
     378*(5377526240405 - 23731328375328*Sqrt[2])*Sin[Pi/8])/
    (24710105439636708497817600*Pi^4) + 
   (-85457255*(-2 + Sqrt[2]) + (1930950 - 20354112*Sqrt[2])*Sin[Pi/8])/
    (51070819774381424640*Pi^8) + (-208902855826 + 120372528713*Sqrt[2] + 
     90*(-48169459 + 413409216*Sqrt[2])*Sin[Pi/8])/
    (1750999535121648844800*Pi^6) + 
   (9*(-1489173235187097600 + 3378091203173879887*Sqrt[2]) + 
     12800*(-8193540096000 + 2818203156219359*Sqrt[2])*Sin[Pi/8])/
    (4942021087927341699563520000*Pi^3) + 
   (120386045576831164416 - 437821527077951549823*Sqrt[2] - 
     15488*(-121166128742400 + 24503155010269403*Sqrt[2])*Sin[Pi/8])/
    (28348897262895803052903628800*Pi) + 
   (-3834996919058916098 + 2155771913605054849*Sqrt[2] + 
     (-399226222981588254 + 600988159311107840*Sqrt[2])*Sin[Pi/8])/
    (292860508914212841455616000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(27199/(23407459063258152960*Sqrt[2]*Pi^11) + 
   (-479851*(-2 + Sqrt[2]) + 20790*Sin[Pi/8])/(2106671315693233766400*
     Pi^12) - (27104247 + 7391360*Sin[Pi/8])/(204283279097525698560*Sqrt[2]*
     Pi^9) + (2292654694256640 - 5503036150608023*Sqrt[2] - 
     1930795008616320*Sqrt[2]*Sin[Pi/8])/(65893614505697889327513600*Pi^5) + 
   (-40451788800 + 118524091577*Sqrt[2] + 40591927040*Sqrt[2]*Sin[Pi/8])/
    (32685324655604111769600*Pi^7) + 
   (2455898972460270818194 - 1722625504801998346697*Sqrt[2] + 
     90*(2922156874405481853 - 25283898737538359680*Sqrt[2])*Sin[Pi/8])/
    (2846604146646148818948587520000*Pi^4) + 
   (24212100711867006 - 13317986308639039*Sqrt[2] + 
     (11186684650289246 - 8291117295012736*Sqrt[2])*Sin[Pi/8])/
    4835703278458516698824704 + (8117033077942 - 5485057953371*Sqrt[2] + 
     450*(771164107 - 21408775744*Sqrt[2])*Sin[Pi/8])/
    (2941679219004370059264000*Pi^8) + 
   (255589243*(-2 + Sqrt[2]) + 18*(-845145 + 24959776*Sqrt[2])*Sin[Pi/8])/
    (9192747559388656435200*Pi^10) + 
   (-102200838490623458 + 75833697256140529*Sqrt[2] + 
     378*(-17586194237775 + 310178486698528*Sqrt[2])*Sin[Pi/8])/
    (1482606326378202509869056000*Pi^6) + 
   (-16832188158892646400 + 51366654440363407503*Sqrt[2] + 
     2560*(-8193540096000 + 6569778726265817*Sqrt[2])*Sin[Pi/8])/
    (63257869925469973754413056000*Pi^3) + 
   (855142232695530430464 - 4826618633714679546369*Sqrt[2] - 
     108416*(-21738789273600 + 11582411801896613*Sqrt[2])*Sin[Pi/8])/
    (1814329424825331395385832243200*Pi) + 
   (-922463556392335032882362 + 573480918026906213759581*Sqrt[2] + 
     198*(-927082268361819184685 + 2980398183891669182752*Sqrt[2])*Sin[Pi/8])/
    (204112060292849781980906127360000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-291803/(21909381683209631170560*Sqrt[2]*Pi^13) + 
   (-479851*(-2 + Sqrt[2]) + 4158*Sin[Pi/8])/(26965392840873392209920*
     Pi^12) + (789347765 + 1563774336*Sin[Pi/8])/(404480892613100883148800*
     Sqrt[2]*Pi^11) + (254928384000 - 407030275951*Sqrt[2] - 
     760568382720*Sqrt[2]*Sin[Pi/8])/(4706686750406992094822400*Pi^9) + 
   (-29099109441024000 + 36934105066423045*Sqrt[2] + 
     60196481901698688*Sqrt[2]*Sin[Pi/8])/(11860850611025620078952448000*
     Pi^7) + (4171551295272890124034 - 2695856229301220127617*Sqrt[2] + 
     (182807416451312626554 - 985622530691319840000*Sqrt[2])*Sin[Pi/8])/
    (36436533077070704882541920256000*Pi^4) + 
   (357187726140167566 - 188047766638666439*Sqrt[2] + 
     (150308133773590934 - 35854075228469888*Sqrt[2])*Sin[Pi/8])/
    309485009821345068724781056 + (1444277501*(-2 + Sqrt[2]) + 
     18*(-1126755 + 24959776*Sqrt[2])*Sin[Pi/8])/(588335843800874011852800*
     Pi^10) + (10393478383102 - 6623280605951*Sqrt[2] - 
     630*(-196764121 + 3924900160*Sqrt[2])*Sin[Pi/8])/
    (37653494003255936758579200*Pi^8) + 
   (-746952876491262886 + 510665670001868243*Sqrt[2] + 
     378*(-42852913288425 + 513302782080928*Sqrt[2])*Sin[Pi/8])/
    (94886804888204960631619584000*Pi^6) + 
   (165770984524439347200 - 228960066830219362957*Sqrt[2] - 
     207360*(-7069854597120 + 1579471441378703*Sqrt[2])*Sin[Pi/8])/
    (4554566634633838110317740032000*Pi^5) + 
   (20808942096059685391110144 - 67049033986900772314064839*Sqrt[2] - 
     8176896*(-61435828734787584 + 7080885257411460563*Sqrt[2])*Sin[Pi/8])/
    (78495148235643137489972646169804800*Pi) + 
   (-949431455821414849536000 + 1761115957363715803013915*Sqrt[2] + 
     139392*(-123925343109120000 + 15055584972368446273*Sqrt[2])*Sin[Pi/8])/
    (4898689447028394767541747056640000*Pi^3) + 
   (-9516345788884840713813574 + 5531964070413080866705187*Sqrt[2] + 
     1386*(-734658582758154613745 + 1248384339211259111136*Sqrt[2])*
      Sin[Pi/8])/(13063171858742386046777992151040000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-291803/(280440085545083278983168*Sqrt[2]*Pi^13) + 
   (3052031*(-2 + Sqrt[2]) - 90090*Sin[Pi/8])/(16359004990129857940684800*
     Pi^14) + (4418206291 + 1563774336*Sin[Pi/8])/(25886777127238456521523200*
     Sqrt[2]*Pi^11) + (254928384000 - 478405943683*Sqrt[2] - 
     191760931584*Sqrt[2]*Sin[Pi/8])/(60245590405209498813726720*Pi^9) + 
   (-160220564653363200 + 238498479867830543*Sqrt[2] + 
     95978662373801088*Sqrt[2]*Sin[Pi/8])/(759094439105639685052956672000*
     Pi^7) + (136922643970644876786660714 - 105313877356583723569343157*
      Sqrt[2] + 22*(640381352108957824353975 - 6273575909195689197765728*
        Sqrt[2])*Sin[Pi/8])/(2821645121488355386104046304624640000*Pi^4) + 
   (11004285962287222394 - 6095007017562521405*Sqrt[2] + 
     (5081219110280832522 - 3722956356533259200*Sqrt[2])*Sin[Pi/8])/
    39614081257132168796771975168 + (-558087131*(-2 + Sqrt[2]) + 
     (22141350 - 1244125888*Sqrt[2])*Sin[Pi/8])/(17257851418158971014348800*
     Pi^12) + (81*(-44082957146 + 35005595053*Sqrt[2]) + 
     10*(-9862935075 + 554660885056*Sqrt[2])*Sin[Pi/8])/
    (753069880065118735171584000*Pi^10) + 
   (201330604371427614720 - 336532408402008949285*Sqrt[2] - 
     124416*(-2356618199040 + 1073004184665571*Sqrt[2])*Sin[Pi/8])/
    (58298452923313127812067072409600*Pi^5) + 
   (661427324585307454 - 616490368538644127*Sqrt[2] - 
     294*(-90384962604525 + 3520652507400544*Sqrt[2])*Sin[Pi/8])/
    (3542440715826318530247131136000*Pi^8) + 
   (-1003467978517945156454 + 895428140853959913907*Sqrt[2] + 
     10*(-6203959276933027197 + 134267581537429056896*Sqrt[2])*Sin[Pi/8])/
    (242910220513804699216946135040000*Pi^6) + 
   (-6384342624222211170508800 + 15367640703500961701998181*Sqrt[2] + 
     15488*(-1359495582842880000 + 361386107759121302657*Sqrt[2])*Sin[Pi/8])/
    (313516124609817265122671811624960000*Pi^3) + 
   (156269430529239765006077952 - 753762335254460188789802767*Sqrt[2] - 
     43264*(-17303278191707160576 + 4921778630713039426181*Sqrt[2])*
      Sin[Pi/8])/(5023689487081160799358249354867507200*Pi) + 
   (-6859157911390587610162725728586 + 4419887244175419695077546598565*
      Sqrt[2] + 182*(-7290673272216643634345518245 + 
       24999293755092617519476171072*Sqrt[2])*Sin[Pi/8])/
    (27693088297534898906462349568707133440000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(29582303/(2944620898223374429323264000*Sqrt[2]*
     Pi^15) + (3052031*(-2 + Sqrt[2]) - 18018*Sin[Pi/8])/
    (209395263873662181640765440*Pi^14) - 
   (109*(150723851 + 377610624*Sin[Pi/8]))/(8076674463698398434715238400*
     Sqrt[2]*Pi^13) + (2456174884597862400 - 2304977981593368871*Sqrt[2] - 
     3905247842383031424*Sqrt[2]*Sin[Pi/8])/
    (255055731539494934177793441792000*Pi^9) + 
   (-398243000217600 + 462740620117591*Sqrt[2] + 932794775827200*Sqrt[2]*
      Sin[Pi/8])/(2982156725057870191279472640000*Pi^11) + 
   (1216703570713360989033731478 - 851014196610766810451892939*Sqrt[2] + 
     (54730855915887325191820110 - 340793298450803511152983616*Sqrt[2])*
      Sin[Pi/8])/(180585287775254744710658963495976960000*Pi^4) + 
   (162988444766326667358 - 86324761862175777839*Sqrt[2] + 
     (69507483708878680438 - 17441298311643050688*Sqrt[2])*Sin[Pi/8])/
    2535301200456458802993406410752 + 
   (4555726391474984378 - 3841375146410029789*Sqrt[2] + 
     294*(191892600178875 - 5437343191051744*Sqrt[2])*Sin[Pi/8])/
    (226716205812884385935816392704000*Pi^8) + 
   (-3098499997*(-2 + Sqrt[2]) + (28336770 - 1244125888*Sqrt[2])*Sin[Pi/8])/
    (1104502490762174144918323200*Pi^12) + 
   (-4407701227122 + 3253944048441*Sqrt[2] + 
     10*(-3236740731 + 137709024704*Sqrt[2])*Sin[Pi/8])/
    (9639294464833519810196275200*Pi^10) + 
   (-22064117996537474457600 + 21313205480758423596803*Sqrt[2] + 
     115200*(-1930899691929600 + 283106868332387371*Sqrt[2])*Sin[Pi/8])/
    (87447679384969691718100608614400000*Pi^7) + 
   (5*(-311178634784635579198 + 249968202559119877535*Sqrt[2]) + 
     (-34821994153841674794 + 519981400390262897920*Sqrt[2])*Sin[Pi/8])/
    (3109250822576700149976910528512000*Pi^6) + 
   (583079415772589091549388800 - 668671679292152588060091701*Sqrt[2] - 
     139392*(-89074245164728320000 + 6679137013002779299817*Sqrt[2])*
      Sin[Pi/8])/(203158448747161587799491333932974080000*Pi^5) + 
   (10508333947083584984614195200 - 30931690454466972492485158997*Sqrt[2] - 
     32384*(-10459308953276047687680 + 820416707567683551644483*Sqrt[2])*
      Sin[Pi/8])/(643032254346388582317855917423040921600*Pi) + 
   (-653701052543241088039129110835200 + 1057021576124852424083989038233489*
      Sqrt[2] + 158995200*(-119980171376126027366400 + 
       7877062972928827213446637*Sqrt[2])*Sin[Pi/8])/
    (49847558935562818031632229223672840192000000*Pi^3) + 
   (-72935274981684922969416968045562 + 43676461221496001199601600326141*
      Sqrt[2] + 910*(-8755026848613125356954124997 + 
       16304309864335347681943712960*Sqrt[2])*Sin[Pi/8])/
    (1772357651042233530013590372397256540160000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(29582303/(37691147497259192695337779200*Sqrt[2]*
     Pi^15) + (-196506001*(-2 + Sqrt[2]) + 4054050*Sin[Pi/8])/
    (1507645899890367707813511168000*Pi^16) - 
   (29*(3123265085 + 1419295104*Sin[Pi/8]))/(516907165676697499821775257600*
     Sqrt[2]*Pi^13) + (13363511932012032000 - 13931299056887092085*Sqrt[2] - 
     5866932362361565824*Sqrt[2]*Sin[Pi/8])/
    (16323566818527675787378780274688000*Pi^9) + 
   (-398243000217600 + 519868978856011*Sqrt[2] + 228499382856960*Sqrt[2]*
      Sin[Pi/8])/(38171606080740738448377249792000*Pi^11) + 
   (40643281314948654190982 - 22642577219456128452803*Sqrt[2] + 
     2*(9382787419799955674371 - 6805766478113427031296*Sqrt[2])*Sin[Pi/8])/
    2596148429267413814265248164610048 + 
   (946671002613791744936662 - 1159270774034253980423531*Sqrt[2] + 
     1350*(26805455802310815609 - 1307219688696972000128*Sqrt[2])*Sin[Pi/8])/
    (78353120728932843779418145318502400000*Pi^8) + 
   (1184053677110806 - 1163535255528203*Sqrt[2] + 
     1350*(16232144313 - 1762105477312*Sqrt[2])*Sin[Pi/8])/
    (190858030403703692241886248960000*Pi^12) + 
   (110350213493*(-2 + Sqrt[2]) + 2970*(-1012011 + 104444768*Sqrt[2])*
      Sin[Pi/8])/(3618350159736882498752426803200*Pi^14) + 
   (-2883840517787724482 + 3595174970643627361*Sqrt[2] + 
     39690*(-1891628895655 + 151877335515424*Sqrt[2])*Sin[Pi/8])/
    (8161783409263837893689390137344000*Pi^10) + 
   (-26146393786670898585600 + 28486508130633366758123*Sqrt[2] + 
     23040*(-1930899691929600 + 524694253888763629*Sqrt[2])*Sin[Pi/8])/
    (1119330296127612053991687790264320000*Pi^7) + 
   (3770815925425578072468480000 - 5073043521184141812828770635*Sqrt[2] - 
     139392*(-106139460191256576000 + 15463133099054690845217*Sqrt[2])*
      Sin[Pi/8])/(13002140719818341619167445371710341120000*Pi^5) + 
   (-1600545780133859754059980762 + 1670141072587291306840596461*Sqrt[2] + 
     2970*(-31981760424001359460083 + 802144672222378851983584*Sqrt[2])*
      Sin[Pi/8])/(6501070359909170809583722685855170560000*Pi^6) + 
   (-927088117301698711895223675187200 + 1893127404391079174573850535157429*
      Sqrt[2] + 31799040*(-170614495611364796006400 + 
       23350742216291024561949143*Sqrt[2])*Sin[Pi/8])/
    (638048754375204070804892534063012354457600000*Pi^3) + 
   (82428983426493816424613523456 - 353131138824187594337394924215*Sqrt[2] - 
     2432*(-237432550800854646521856 + 43689207380339338157632417*Sqrt[2])*
      Sin[Pi/8])/(41154064278168869268342778715074618982400*Pi) + 
   (26435567708384041547839552071585002 - 22007526809067345093888686900637301*
      Sqrt[2] - 150150*(-17537749849238207749377712263 + 
       188726026401772283670554130368*Sqrt[2])*Sin[Pi/8])/
    (9570731315628061062073388010945185316864000000*Pi^4) + 
   (-3135928002029304638948520003647710 + 2084036998068897842703520436864111*
      Sqrt[2] + 6*(-98821115632688267399136825123855 + 
       356250463336938906755791314468512*Sqrt[2])*Sin[Pi/8])/
    (226861779333405891841739567666848837140480000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-74424761/(11391102354727222681257639936000*Sqrt[2]*
     Pi^17) + (-196506001*(-2 + Sqrt[2]) + 810810*Sin[Pi/8])/
    (19297867518596706660012942950400*Pi^16) + 
   (42214814223 + 132959526016*Sin[Pi/8])/(24122334398245883325016178688000*
     Sqrt[2]*Pi^15) + (1674007500902400 - 1518342235640781*Sqrt[2] - 
     3101225468921600*Sqrt[2]*Sin[Pi/8])/(6616411720661727997718723297280000*
     Pi^13) + (-32062242292441804800 + 24282123581004941049*Sqrt[2] + 
     39611226708971136128*Sqrt[2]*Sin[Pi/8])/
    (1197061566692029557741110553477120000*Pi^11) + 
   (603772079360496263683262 - 321468002577809325182559*Sqrt[2] + 
     (260201153594876716850854 - 68033679754850667558400*Sqrt[2])*Sin[Pi/8])/
    166153499473114484112975882535043072 + 
   (1379516033004129208853542 - 1494503437653257813565971*Sqrt[2] + 
     270*(65049724958937340209 - 2332336979273518841984*Sqrt[2])*Sin[Pi/8])/
    (1002919945330340400376552260076830720000*Pi^8) + 
   (1422694823029726 - 1282855828487663*Sqrt[2] + 
     270*(25014879813 - 2132854991936*Sqrt[2])*Sin[Pi/8])/
    (2442982789167407260696143986688000*Pi^12) + 
   (604654972819*(-2 + Sqrt[2]) + 2970*(-1256073 + 104444768*Sqrt[2])*
      Sin[Pi/8])/(231574410223160479920155315404800*Pi^14) + 
   (-19035649758375092806 + 21176012098346658083*Sqrt[2] + 
     66150*(-2182227230103 + 133626173802080*Sqrt[2])*Sin[Pi/8])/
    (522354138192885625196120968790016000*Pi^10) + 
   (229741706690248699699200 - 174119824137459193338729*Sqrt[2] - 
     12800*(-207301324485427200 + 20166354387199475311*Sqrt[2])*Sin[Pi/8])/
    (208941655277154250078448387516006400000*Pi^9) + 
   (3*(-628861796307571330984550400 + 522954177234271123556018701*Sqrt[2]) + 
     15488*(-3037394224005120000000 + 143792681846986989484037*Sqrt[2])*
      Sin[Pi/8])/(86680938132122277461116302478068940800000*Pi^7) + 
   (-12990501344346135360414843686 + 12033285896086580857203855763*Sqrt[2] + 
     2970*(-100251078120002167227849 + 1757880027643170269407712*Sqrt[2])*
      Sin[Pi/8])/(416068503034186931813358251894730915840000*Pi^6) + 
   (144371948414852329917444492162969600 - 
     146618806738057462384660547955803253*Sqrt[2] - 
     52998400*(-95565155986207113176678400 + 3721711034650526295929633141*
        Sqrt[2])*Sin[Pi/8])/(689092654725220396469283936788053342814208000000*
     Pi^5) + (12192086802704886663034783875809280 - 
     33435576185161509608984664820949131*Sqrt[2] - 
     295936*(-1637516775903336879224520704 + 96468736570401824894634356957*
        Sqrt[2])*Sin[Pi/8])/(12178969166224182495796288561824322443175526400*
     Pi) + (48681034091829362277466061902429522 - 
     36530036494415925446315201794811561*Sqrt[2] - 
     10010*(-223217541327310754302537188489 + 1551823787322763853234195134912*
        Sqrt[2])*Sin[Pi/8])/(122505360840039181594539366540098372055859200000*
     Pi^4) + (-351472226587561661506333436527718400 + 
     514114729980876950417543125626338739*Sqrt[2] + 
     128*(-109912088674466728429594214400000 + 
       4710636616194428546246348806604591*Sqrt[2])*Sin[Pi/8])/
    (408351202800130605315131221800327906852864000000*Pi^3) + 
   (-34152374709656197622530657975175146 + 
     20998999555547534744552330480524277*Sqrt[2] + 
     (-3791611190945397562887724167738150 + 
       7591829757314079972929292059397824*Sqrt[2])*Sin[Pi/8])/
    (14519153877337977077871332330678325576990720000*Pi^2))*Sin[(3*Pi)/16], 
 Csc[Pi/8]^2*Sin[Pi/16]*(-74424761/(145806110140508450320097791180800*Sqrt[2]*
     Pi^17) + (6545801*(-2 + Sqrt[2]) - 96390*Sin[Pi/8])/
    (82589474974693597733761685913600*Pi^18) + 
   (230065909641 + 132959526016*Sin[Pi/8])/
    (1543829401487736532801035436032000*Sqrt[2]*Pi^15) + 
   (1674007500902400 - 1646702815153161*Sqrt[2] - 742900576672000*Sqrt[2]*
      Sin[Pi/8])/(84690070024470118370799658205184000*Pi^13) + 
   (-172839139763054284800 + 139957457777839090923*Sqrt[2] + 
     56855183054952614528*Sqrt[2]*Sin[Pi/8])/
    (76611940268289891695431075422535680000*Pi^11) + 
   (112020265937208711702879782554964091310 - 
     99860291289099272877181635759503677655*Sqrt[2] + 
     18*(603393433799282545698890788472670375 - 
       6993478384201979727658754819633114272*Sqrt[2])*Sin[Pi/8])/
    (705630878438625685984546751270966623041748992000000*Pi^4) + 
   (48536495774369815314871156010 - 74315800213534328818507706005*Sqrt[2] + 
     18*(98931066721034875923838725 - 5685043966348778735187690272*Sqrt[2])*
      Sin[Pi/8])/(63545007736130367767858351198467994419200000*Pi^8) + 
   (18991174766975986305948246 - 10632988753966237518023979*Sqrt[2] + 
     (8770462777424822789497958 - 6305233819099546363314368*Sqrt[2])*
      Sin[Pi/8])/21267647932558653966460912964485513216 + 
   (-2679087728105*(-2 + Sqrt[2]) + (51312110850 - 9439557350976*Sqrt[2])*
      Sin[Pi/8])/(111155716907117030361674551394304000*Pi^16) + 
   (-17342078020744918 + 22168445167633259*Sqrt[2] + 
     90*(-2458771712397 + 495497734749632*Sqrt[2])*Sin[Pi/8])/
    (2667737205770808728680189233463296000*Pi^14) + 
   (1045087429254750007310 - 1835086610986665627655*Sqrt[2] - 
     2646*(-6908026146058125 + 1084443024552989536*Sqrt[2])*Sin[Pi/8])/
    (2068522387243827075776639036408463360000*Pi^12) + 
   (267157477793302200115200 - 217837167559557133403169*Sqrt[2] - 
     12800*(-41460264897085440 + 6960071367225671669*Sqrt[2])*Sin[Pi/8])/
    (2674453187547574401004139360204881920000*Pi^9) + 
   (-296140454076205252623926 + 528541985815205371399963*Sqrt[2] + 
     90*(-81607746350504097549 + 8325014432878094081408*Sqrt[2])*Sin[Pi/8])/
    (12035039343964084804518627120921968640000*Pi^10) + 
   (3*(-3948915419080290927686246400 + 3610273886681205395221174387*
        Sqrt[2]) + 15488*(-3555261521380638720000 + 300500027617140408038237*
        Sqrt[2])*Sin[Pi/8])/(5547580040455825757511443358596412211200000*
     Pi^7) + (99073286835851173976513818794344448 - 
     386546303154635115150679968956420807*Sqrt[2] - 
     450710528*(-2044911282747739969159168 + 271302999454685212003131473*
        Sqrt[2])*Sin[Pi/8])/(779454026638347679730962467956756636363233689600*
     Pi) + (196350217147374817133088157861785600 - 
     228677396882164305168827269316693673*Sqrt[2] - 
     52998400*(-26204951523528119148871680 + 1909608266914632551242196323*
        Sqrt[2])*Sin[Pi/8])/
    (8820385980482821074806834390887082788021862400000*Pi^5) + 
   (-134245712255557138002288039595678462 + 
     159878663197679666966138327652738431*Sqrt[2] + 
     1890*(-4074528557685671276643915501621 + 
       114417708099798060508678086150464*Sqrt[2])*Sin[Pi/8])/
    (9159631595116775731530174175151970587561164800000*Pi^6) + 
   (-2601014951207153796000653707839590400 + 
     4703834982774881394770256126512217633*Sqrt[2] + 
     128*(-176996402195593067663250554880000 + 
       15216395924144449982289619323564491*Sqrt[2])*Sin[Pi/8])/
    (26134476979208358740168398195220986038583296000000*Pi^3) + 
   (-30246811860868129212196385834648624279666 + 
     20649228966651059226086678508813447362617*Sqrt[2] + 
     306*(-18337267984508947093088548023875125195 + 
       68822792216187459088379825778341045504*Sqrt[2])*Sin[Pi/8])/
    (38670662896595024260652375441504588621570931425280000*Pi^2))*
  Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*
  (16737058997/(4487912070124850100852610012545024000*Sqrt[2]*Pi^19) + 
   (6545801*(-2 + Sqrt[2]) - 19278*Sin[Pi/8])/
    (1057145279676078050992149579694080*Pi^18) - 
   (9661105031641 + 38025286448256*Sin[Pi/8])/
    (7558588749683958064593869494812672000*Sqrt[2]*Pi^17) + 
   (12149306979457916620800 - 7955799757344871294099*Sqrt[2] - 
     11776794758907291921024*Sqrt[2]*Sin[Pi/8])/
    (215126328273358015880770459786480189440000*Pi^13) + 
   (-41056475322101760 + 30977122402889779*Sqrt[2] + 
     60583408882640640*Sqrt[2]*Sin[Pi/8])/
    (106709488230832349147207569338531840000*Pi^15) + 
   (1061599431876623548062679394592968978906 - 
     847908731850305075731566638300372463853*Sqrt[2] + 
     (49516171120176902794265614528408531650 - 
       375886028415579772710454195461091039296*Sqrt[2])*Sin[Pi/8])/
    (45160376220072043903010992081341863874671935488000000*Pi^4) + 
   (27493184152314168766740887933971353600 - 
     25634780367817079598601352421633205621*Sqrt[2] + 
     128*(10557624888012888616058799390720000 - 
       259972212391794690510274748626191247*Sqrt[2])*Sin[Pi/8])/
    (1881682342503001829292124670055910994777997312000000*Pi^5) + 
   (369887278684656296053583154646 - 495402544580948115807666738923*Sqrt[2] + 
     126*(38181198938526198896013225 - 1628072746420842870201142496*Sqrt[2])*
      Sin[Pi/8])/(4066880495112343537142934476701951642828800000*Pi^8) + 
   (282770628019658298615559354 - 151261850459150333794654813*Sqrt[2] + 
     (122903654940186897753965154 - 33257472728202271807624384*Sqrt[2])*
      Sin[Pi/8])/1361129467683753853853498429727072845824 + 
   (6679826557333858799146 - 10388047578553901764373*Sqrt[2] + 
     2646*(12319892634498075 - 1527135146424250336*Sqrt[2])*Sin[Pi/8])/
    (132385432783604932849704898330141655040000*Pi^12) + 
   (-14530850314303*(-2 + Sqrt[2]) + (62185072950 - 9439557350976*Sqrt[2])*
      Sin[Pi/8])/(7113965882055489943147171289235456000*Pi^16) + 
   (-20409554159906206 + 23702183237213903*Sqrt[2] + 
     126*(-515723130351 + 83991088730816*Sqrt[2])*Sin[Pi/8])/
    (34147036233866351727106422188330188800*Pi^14) + 
   (7*(-2542212576583761691975680 + 1647286388509496213939599*Sqrt[2]) + 
     69120*(-3415992133504204800 + 222841933485320558207*Sqrt[2])*Sin[Pi/8])/
    (5295417311344197313988195933205666201600000*Pi^11) + 
   (-412308486657905058315398 + 645109239023915166592579*Sqrt[2] + 
     18*(-177966868521877402149 + 13948098563316720791168*Sqrt[2])*Sin[Pi/8])/
    (154048503602740285497838427147801198592000*Pi^10) + 
   (575936072791947496101871411200 - 391186425010404279298783342583*Sqrt[2] - 
     418176*(-40190433431867228160000 + 1224507480805227983097913*Sqrt[2])*
      Sin[Pi/8])/(5591960680779472363571534905465183508889600000*Pi^9) + 
   (-8126162597501449616026016055242772480 + 
     6157817983682417475366644007652054123*Sqrt[2] + 
     858574080*(-397154710621893024822067200 + 9466440307350571770997719449*
        Sqrt[2])*Sin[Pi/8])/
    (4763008429460723380395690571079024705531805696000000*Pi^7) + 
   (-226111691583335889065106443825599798 + 
     237070081910545943722217461480456859*Sqrt[2] + 
     378*(-13969175555210734738648351001001 + 
       277321923055013981256030942855104*Sqrt[2])*Sin[Pi/8])/
    (117243284417494729363586229441945223520782909440000*Pi^6) + 
   (2201773378603724329126494621009740414976 - 
     5701797143409246057790723485735069980907*Sqrt[2] - 
     46208*(-2224505177768724529846291796066304 + 
       104717267196192760726245220213684939*Sqrt[2])*Sin[Pi/8])/
    (36017011662904769585008313719345810653072302329036800*Pi) + 
   (-428903611988659478318074963735464017707008 + 
     581012859634932833408328592806001998349421*Sqrt[2] + 
     887808*(-24363010351640453405171842763980800 + 
       758246351276180865973439663994013399*Sqrt[2])*Sin[Pi/8])/
    (7734132579319004852130475088300917724314186285056000000*Pi^3) + 
   (-335895147610607994582783352460231522237338 + 
     211466329598080800385224200569399876746701*Sqrt[2] + 
     2142*(-17639026450749377781635444562476006605 + 
       37474433418930298759273840978540662016*Sqrt[2])*Sin[Pi/8])/
    (2474922425382081552681752028256293671780539611217920000*Pi^2))*
  Sin[(3*Pi)/16], Csc[Pi/8]^2*Sin[Pi/16]*
  (16737058997/(57445274497598081290913408160576307200*Sqrt[2]*Pi^19) + 
   (-40799608193*(-2 + Sqrt[2]) + 436486050*Sin[Pi/8])/
    (957421241626634688181890136009605120000*Pi^20) - 
   (52175761579727 + 38025286448256*Sin[Pi/8])/
    (483749679979773316134007647668011008000*Sqrt[2]*Pi^17) + 
   (65012070062323986739200 - 44370038159878554555833*Sqrt[2] - 
     16303111846391899396224*Sqrt[2]*Sin[Pi/8])/
    (13768085009494913016369309426334732124160000*Pi^13) + 
   (-8211295064420352 + 6543810748978379*Sqrt[2] + 2851253293835520*Sqrt[2]*
      Sin[Pi/8])/(273176289870930813816851377506641510400*Pi^15) + 
   (584481985348650308341424711384939827200 - 
     614386807781193251175512949883412041541*Sqrt[2] + 
     128*(48745160709673059994992651141120000 - 
       2178412002250119779211659914372688641*Sqrt[2])*Sin[Pi/8])/
    (361283009760576351224087936650734910997375483904000000*Pi^5) + 
   (17917745522773617128983699018 - 10075748249831171527480420133*Sqrt[2] + 
     (8278031363310343418910551722 - 5904190649952302992316864896*Sqrt[2])*
      Sin[Pi/8])/348449143727040986586495598010130648530944 + 
   (257290615070056694 - 446406068789377147*Sqrt[2] + 
     50*(46338482985795 - 16780895273562176*Sqrt[2])*Sin[Pi/8])/
    (45529381645155135636141896251106918400000*Pi^16) + 
   (7910909853843*(-2 + Sqrt[2]) + 2*(-54342513225 + 17365201153312*Sqrt[2])*
      Sin[Pi/8])/(483749679979773316134007647668011008000*Pi^18) + 
   (-1318664786849961398138 + 3381851766995496513469*Sqrt[2] + 
     294*(-54216670771788525 + 15954784302559273568*Sqrt[2])*Sin[Pi/8])/
    (2294680834915818836061551571055788687360000*Pi^14) + 
   (-20385884828798761497845760 + 13791413008313605326295969*Sqrt[2] + 
     207360*(-227732808900280320 + 24243149702352339767*Sqrt[2])*Sin[Pi/8])/
    (67781341585205725619048907945032527380480000*Pi^11) + 
   (3533940823542272727585894604800 - 2534069122038121899952795606921*
      Sqrt[2] - 2927232*(-6624001843076136960000 + 337996752376107426789959*
        Sqrt[2])*Sin[Pi/8])/(357885483569886231268578233949771744568934400000*
     Pi^9) + (63924098588756419069948434 - 172920192640974936197015817*
      Sqrt[2] - 550*(-1939010495421940085187 + 391114508811254494498432*
        Sqrt[2])*Sin[Pi/8])/(1694533539630143140476222698625813184512000000*
     Pi^12) + (-10700934248372529099624902248308756480 + 
     8760953565888046506944038756020007351*Sqrt[2] + 
     858574080*(-105754553215310948731453440 + 4367027052983706695938482719*
        Sqrt[2])*Sin[Pi/8])/
    (60966507897097259269064839309811516230807112908800000*Pi^7) + 
   (-98334368023083875893899336886 + 232778388086521215654415294043*Sqrt[2] + 
     22*(-106429054948914342394620675 + 12955549405744234100892192992*
        Sqrt[2])*Sin[Pi/8])/(59647580594981038544763038991628624094822400000*
     Pi^10) + (48424345927856895900529549409647245382 - 
     89105101960110691837848315685127033891*Sqrt[2] - 
     13650*(-125724460200861745149770210473755 + 
       8203045951205108389768355852435648*Sqrt[2])*Sin[Pi/8])/
    (1016108464951620987817747321830191937180118548480000000*Pi^8) + 
   (9*(-365331584534321110148560084636204625346560 + 
       601547815229780655884929524060471787893321*Sqrt[2]) + 
     10357760*(-3728085431524480763723786272112640 + 
       225520637920520355211130136427398409*Sqrt[2])*Sin[Pi/8])/
    (494984485076416310536350405651258734356107922243584000000*Pi^3) + 
   (18424744065242026006079394143713684045824 - 
     66616419482803683825713590846361233992605*Sqrt[2] - 
     46208*(-4635188614622577318798597761794048 + 
       475084001275784589717468145556991131*Sqrt[2])*Sin[Pi/8])/
    (2305088746425905253440532078038131881796627349058355200*Pi) + 
   (9*(-473183461100125804815712878383518053674 + 
       630649360197891562373633728563336524437*Sqrt[2]) + 
     (-237352464679787629490012149841531295150 + 
       7294361174612818543793752470938206529344*Sqrt[2])*Sin[Pi/8])/
    (4877320631767780741525187144784921298464569032704000000*Pi^6) + 
   (81*(-63166179021618784387316378142282175112487954 + 
       44158935574109379017917869425278497513107977*Sqrt[2]) + 
     2926*(-319200766286558993917324152000955848192285 + 
       1238545681894434495532479096700690521110176*Sqrt[2])*Sin[Pi/8])/
    (114361215432055224386318397721666817985635174355157647360000*Pi^2) + 
   (3072872484546438964485342481243242920396482626 - 
     2907805020961300110007442162183155366990894113*Sqrt[2] - 
     850*(-342541238323513273617666585973237300897353 + 
       4218110609441032051992135693383077212913408*Sqrt[2])*Sin[Pi/8])/
    (334114527426581009612036523814599645690372847514419200000000*Pi^4))*
  Sin[(3*Pi)/16]}

